Quantum chaos and the arrow of time

We show that quantum chaotic many-body systems possess the thermodynamic arrow of time in the thermodynamic limit. Berry's conjecture in quantum chaotic systems and equivalence of ensembles imply the Kelvin statement of the second law of thermodynamics at leading order in perturbation theory. We verify this result using numerical calculations. We also show that this gives rise to new constraints on the off-diagonal terms in eigenstate thermalization hypothesis (ETH) statement. We call the new constraints collectively as ETH-monotonicity. These constraints arise because pure entropic consideration is not enough for the emergence of the thermodynamic arrow of time.

==> anc/Analysis_Entropic_factor.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    535259,      10258]
NotebookOptionsPosition[    525070,      10095]
NotebookOutlinePosition[    525510,      10112]
CellTagsIndexPosition[    525467,      10109]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"eeNNNSortL14", "=", 
   RowBox[{
   "Import", "[", 
    "\"\<E:\\\\Mathematica deltaE \
data\\\\XXZL14N7full\\\\eeNNNSort_chaoticXXZL14N7.wdx\>\"", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eeNNNSortL16", "=", 
   RowBox[{
   "Import", "[", 
    "\"\<E:\\\\Mathematica deltaE \
data\\\\XXZL16N8full\\\\eeNNNSort_chaoticXXZL16N8.wdx\>\"", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eeNNNSortL18", "=", 
   RowBox[{
   "Import", "[", 
    "\"\<E:\\\\Mathematica deltaE \
data\\\\XXZL18N9full\\\\eeNNNSort_chaoticXXZL18N9.wdx\>\"", "]"}]}], 
  ";"}]}], "Input",ExpressionUUID->"2f008590-861a-4a0e-929d-ec6b49e164fb"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Histogram", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"eeNNNSortL14", ",", "eeNNNSortL16", ",", "eeNNNSortL18"}], "}"}],
    ",", "100", ",", 
   RowBox[{"AxesStyle", "\[Rule]", "Thick"}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{"\"\<E\>\"", ",", "Bold", ",", "18"}], "]"}], ",", 
      RowBox[{"Style", "[", 
       RowBox[{
       "\"\<Density of states (\!\(\*SuperscriptBox[\(e\), \(S\)]\) )\>\"", 
        ",", "Bold", ",", "18"}], "]"}]}], "}"}]}], ",", 
   RowBox[{"TicksStyle", "\[Rule]", 
    RowBox[{"Directive", "[", 
     RowBox[{"\"\<Label\>\"", ",", "16", ",", "Bold"}], "]"}]}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.9179185390169964`*^9, 3.917918556263055*^9}, {
   3.9179187639195924`*^9, 3.917918764218434*^9}, 3.9180018091800013`*^9, {
   3.949625076917753*^9, 3.949625088675652*^9}, {3.9525104196977324`*^9, 
   3.9525104716009903`*^9}, {3.95251074791833*^9, 3.9525107666844225`*^9}, {
   3.95251103213686*^9, 3.9525110385441875`*^9}},
 CellLabel->
  "In[918]:=",ExpressionUUID->"a4bc4aca-2885-4c36-9513-648178740546"],

Cell[BoxData[
 GraphicsBox[{
   {RGBColor[0.987148, 0.8073604000000001, 0.49470040000000004`], EdgeForm[
    Opacity[0.]], {{}, 
     {RGBColor[0.97858, 0.678934, 0.157834], Opacity[0.5], EdgeForm[Opacity[
      0.]], RectangleBox[{-5.1, 0.}, {-5., 1},
       RoundingRadius->0], RectangleBox[{-4.8, 0.}, {-4.7, 1},
       RoundingRadius->0], RectangleBox[{-4.6, 0.}, {-4.5, 2},
       RoundingRadius->0], RectangleBox[{-4.4, 0.}, {-4.3, 2},
       RoundingRadius->0], RectangleBox[{-4.3, 0.}, {-4.2, 2},
       RoundingRadius->0], RectangleBox[{-4.2, 0.}, {-4.1, 3},
       RoundingRadius->0], RectangleBox[{-4.1, 0.}, {-4., 5},
       RoundingRadius->0], RectangleBox[{-4., 0.}, {-3.9, 3},
       RoundingRadius->0], RectangleBox[{-3.9, 0.}, {-3.8, 5},
       RoundingRadius->0], RectangleBox[{-3.8, 0.}, {-3.7, 4},
       RoundingRadius->0], RectangleBox[{-3.7, 0.}, {-3.6, 7},
       RoundingRadius->0], RectangleBox[{-3.6, 0.}, {-3.5, 8},
       RoundingRadius->0], RectangleBox[{-3.5, 0.}, {-3.4, 7},
       RoundingRadius->0], RectangleBox[{-3.4, 0.}, {-3.3, 11},
       RoundingRadius->0], RectangleBox[{-3.3, 0.}, {-3.2, 11},
       RoundingRadius->0], RectangleBox[{-3.2, 0.}, {-3.1, 17},
       RoundingRadius->0], RectangleBox[{-3.1, 0.}, {-3., 17},
       RoundingRadius->0], RectangleBox[{-3., 0.}, {-2.9, 17},
       RoundingRadius->0], RectangleBox[{-2.9, 0.}, {-2.8, 20},
       RoundingRadius->0], RectangleBox[{-2.8, 0.}, {-2.7, 24},
       RoundingRadius->0], RectangleBox[{-2.7, 0.}, {-2.6, 24},
       RoundingRadius->0], RectangleBox[{-2.6, 0.}, {-2.5, 26},
       RoundingRadius->0], RectangleBox[{-2.5, 0.}, {-2.4, 32},
       RoundingRadius->0], RectangleBox[{-2.4, 0.}, {-2.3, 33},
       RoundingRadius->0], RectangleBox[{-2.3, 0.}, {-2.2, 37},
       RoundingRadius->0], RectangleBox[{-2.2, 0.}, {-2.1, 41},
       RoundingRadius->0], RectangleBox[{-2.1, 0.}, {-2., 43},
       RoundingRadius->0], RectangleBox[{-2., 0.}, {-1.9, 50},
       RoundingRadius->0], RectangleBox[{-1.9, 0.}, {-1.8, 52},
       RoundingRadius->0], RectangleBox[{-1.8, 0.}, {-1.7, 52},
       RoundingRadius->0], RectangleBox[{-1.7, 0.}, {-1.6, 58},
       RoundingRadius->0], RectangleBox[{-1.6, 0.}, {-1.5, 61},
       RoundingRadius->0], RectangleBox[{-1.5, 0.}, {-1.4, 61},
       RoundingRadius->0], RectangleBox[{-1.4, 0.}, {-1.3, 69},
       RoundingRadius->0], RectangleBox[{-1.3, 0.}, {-1.2, 74},
       RoundingRadius->0], RectangleBox[{-1.2, 0.}, {-1.1, 76},
       RoundingRadius->0], RectangleBox[{-1.1, 0.}, {-1., 77},
       RoundingRadius->0], RectangleBox[{-1., 0.}, {-0.9, 79},
       RoundingRadius->0], RectangleBox[{-0.9, 0.}, {-0.8, 85},
       RoundingRadius->0], RectangleBox[{-0.8, 0.}, {-0.7, 80},
       RoundingRadius->0], RectangleBox[{-0.7, 0.}, {-0.6, 90},
       RoundingRadius->0], RectangleBox[{-0.6, 0.}, {-0.5, 86},
       RoundingRadius->0], RectangleBox[{-0.5, 0.}, {-0.4, 89},
       RoundingRadius->0], RectangleBox[{-0.4, 0.}, {-0.3, 88},
       RoundingRadius->0], RectangleBox[{-0.3, 0.}, {-0.2, 92},
       RoundingRadius->0], RectangleBox[{-0.2, 0.}, {-0.1, 94},
       RoundingRadius->0], RectangleBox[{-0.1, 0.}, {0., 89},
       RoundingRadius->0], RectangleBox[{0., 0.}, {0.1, 91},
       RoundingRadius->0], RectangleBox[{0.1, 0.}, {0.2, 87},
       RoundingRadius->0], RectangleBox[{0.2, 0.}, {0.3, 93},
       RoundingRadius->0], RectangleBox[{0.3, 0.}, {0.4, 84},
       RoundingRadius->0], RectangleBox[{0.4, 0.}, {0.5, 88},
       RoundingRadius->0], RectangleBox[{0.5, 0.}, {0.6, 79},
       RoundingRadius->0], RectangleBox[{0.6, 0.}, {0.7, 79},
       RoundingRadius->0], RectangleBox[{0.7, 0.}, {0.8, 76},
       RoundingRadius->0], RectangleBox[{0.8, 0.}, {0.9, 76},
       RoundingRadius->0], RectangleBox[{0.9, 0.}, {1., 70},
       RoundingRadius->0], RectangleBox[{1., 0.}, {1.1, 70},
       RoundingRadius->0], RectangleBox[{1.1, 0.}, {1.2, 62},
       RoundingRadius->0], RectangleBox[{1.2, 0.}, {1.3, 61},
       RoundingRadius->0], RectangleBox[{1.3, 0.}, {1.4, 57},
       RoundingRadius->0], RectangleBox[{1.4, 0.}, {1.5, 53},
       RoundingRadius->0], RectangleBox[{1.5, 0.}, {1.6, 48},
       RoundingRadius->0], RectangleBox[{1.6, 0.}, {1.7, 44},
       RoundingRadius->0], RectangleBox[{1.7, 0.}, {1.8, 43},
       RoundingRadius->0], RectangleBox[{1.8, 0.}, {1.9, 38},
       RoundingRadius->0], RectangleBox[{1.9, 0.}, {2., 31},
       RoundingRadius->0], RectangleBox[{2., 0.}, {2.1, 34},
       RoundingRadius->0], RectangleBox[{2.1, 0.}, {2.2, 22},
       RoundingRadius->0], RectangleBox[{2.2, 0.}, {2.3, 25},
       RoundingRadius->0], RectangleBox[{2.3, 0.}, {2.4, 20},
       RoundingRadius->0], RectangleBox[{2.4, 0.}, {2.5, 16},
       RoundingRadius->0], RectangleBox[{2.5, 0.}, {2.6, 16},
       RoundingRadius->0], RectangleBox[{2.6, 0.}, {2.7, 12},
       RoundingRadius->0], RectangleBox[{2.7, 0.}, {2.8, 12},
       RoundingRadius->0], RectangleBox[{2.8, 0.}, {2.9, 11},
       RoundingRadius->0], RectangleBox[{2.9, 0.}, {3., 11},
       RoundingRadius->0], RectangleBox[{3., 0.}, {3.1, 7},
       RoundingRadius->0], RectangleBox[{3.1, 0.}, {3.2, 5},
       RoundingRadius->0], RectangleBox[{3.2, 0.}, {3.3, 2},
       RoundingRadius->0], RectangleBox[{3.3, 0.}, {3.4, 2},
       RoundingRadius->0], RectangleBox[{3.4, 0.}, {3.5, 1},
       RoundingRadius->0], RectangleBox[{3.6, 0.}, {3.7, 1},
       RoundingRadius->0]}, {}, {}}, {{}, 
     {RGBColor[0.368417, 0.506779, 0.709798], Opacity[0.5], EdgeForm[Opacity[
      0.]], RectangleBox[{-5.9, 0.}, {-5.8, 1},
       RoundingRadius->0], RectangleBox[{-5.6, 0.}, {-5.5, 1},
       RoundingRadius->0], RectangleBox[{-5.4, 0.}, {-5.3, 2},
       RoundingRadius->0], RectangleBox[{-5.2, 0.}, {-5.1, 3},
       RoundingRadius->0], RectangleBox[{-5.1, 0.}, {-5., 1},
       RoundingRadius->0], RectangleBox[{-5., 0.}, {-4.9, 4},
       RoundingRadius->0], RectangleBox[{-4.9, 0.}, {-4.8, 4},
       RoundingRadius->0], RectangleBox[{-4.8, 0.}, {-4.7, 5},
       RoundingRadius->0], RectangleBox[{-4.7, 0.}, {-4.6, 6},
       RoundingRadius->0], RectangleBox[{-4.6, 0.}, {-4.5, 9},
       RoundingRadius->0], RectangleBox[{-4.5, 0.}, {-4.4, 7},
       RoundingRadius->0], RectangleBox[{-4.4, 0.}, {-4.3, 11},
       RoundingRadius->0], RectangleBox[{-4.3, 0.}, {-4.2, 11},
       RoundingRadius->0], RectangleBox[{-4.2, 0.}, {-4.1, 16},
       RoundingRadius->0], RectangleBox[{-4.1, 0.}, {-4., 16},
       RoundingRadius->0], RectangleBox[{-4., 0.}, {-3.9, 22},
       RoundingRadius->0], RectangleBox[{-3.9, 0.}, {-3.8, 28},
       RoundingRadius->0], RectangleBox[{-3.8, 0.}, {-3.7, 27},
       RoundingRadius->0], RectangleBox[{-3.7, 0.}, {-3.6, 37},
       RoundingRadius->0], RectangleBox[{-3.6, 0.}, {-3.5, 33},
       RoundingRadius->0], RectangleBox[{-3.5, 0.}, {-3.4, 45},
       RoundingRadius->0], RectangleBox[{-3.4, 0.}, {-3.3, 46},
       RoundingRadius->0], RectangleBox[{-3.3, 0.}, {-3.2, 54},
       RoundingRadius->0], RectangleBox[{-3.2, 0.}, {-3.1, 64},
       RoundingRadius->0], RectangleBox[{-3.1, 0.}, {-3., 65},
       RoundingRadius->0], RectangleBox[{-3., 0.}, {-2.9, 80},
       RoundingRadius->0], RectangleBox[{-2.9, 0.}, {-2.8, 83},
       RoundingRadius->0], RectangleBox[{-2.8, 0.}, {-2.7, 101},
       RoundingRadius->0], RectangleBox[{-2.7, 0.}, {-2.6, 102},
       RoundingRadius->0], RectangleBox[{-2.6, 0.}, {-2.5, 114},
       RoundingRadius->0], RectangleBox[{-2.5, 0.}, {-2.4, 120},
       RoundingRadius->0], RectangleBox[{-2.4, 0.}, {-2.3, 134},
       RoundingRadius->0], RectangleBox[{-2.3, 0.}, {-2.2, 146},
       RoundingRadius->0], RectangleBox[{-2.2, 0.}, {-2.1, 154},
       RoundingRadius->0], RectangleBox[{-2.1, 0.}, {-2., 171},
       RoundingRadius->0], RectangleBox[{-2., 0.}, {-1.9, 178},
       RoundingRadius->0], RectangleBox[{-1.9, 0.}, {-1.8, 191},
       RoundingRadius->0], RectangleBox[{-1.8, 0.}, {-1.7, 202},
       RoundingRadius->0], RectangleBox[{-1.7, 0.}, {-1.6, 216},
       RoundingRadius->0], RectangleBox[{-1.6, 0.}, {-1.5, 225},
       RoundingRadius->0], RectangleBox[{-1.5, 0.}, {-1.4, 233},
       RoundingRadius->0], RectangleBox[{-1.4, 0.}, {-1.3, 246},
       RoundingRadius->0], RectangleBox[{-1.3, 0.}, {-1.2, 258},
       RoundingRadius->0], RectangleBox[{-1.2, 0.}, {-1.1, 267},
       RoundingRadius->0], RectangleBox[{-1.1, 0.}, {-1., 279},
       RoundingRadius->0], RectangleBox[{-1., 0.}, {-0.9, 282},
       RoundingRadius->0], RectangleBox[{-0.9, 0.}, {-0.8, 297},
       RoundingRadius->0], RectangleBox[{-0.8, 0.}, {-0.7, 299},
       RoundingRadius->0], RectangleBox[{-0.7, 0.}, {-0.6, 303},
       RoundingRadius->0], RectangleBox[{-0.6, 0.}, {-0.5, 315},
       RoundingRadius->0], RectangleBox[{-0.5, 0.}, {-0.4, 310},
       RoundingRadius->0], RectangleBox[{-0.4, 0.}, {-0.3, 318},
       RoundingRadius->0], RectangleBox[{-0.3, 0.}, {-0.2, 319},
       RoundingRadius->0], RectangleBox[{-0.2, 0.}, {-0.1, 321},
       RoundingRadius->0], RectangleBox[{-0.1, 0.}, {0., 319},
       RoundingRadius->0], RectangleBox[{0., 0.}, {0.1, 319},
       RoundingRadius->0], RectangleBox[{0.1, 0.}, {0.2, 316},
       RoundingRadius->0], RectangleBox[{0.2, 0.}, {0.3, 310},
       RoundingRadius->0], RectangleBox[{0.3, 0.}, {0.4, 304},
       RoundingRadius->0], RectangleBox[{0.4, 0.}, {0.5, 307},
       RoundingRadius->0], RectangleBox[{0.5, 0.}, {0.6, 290},
       RoundingRadius->0], RectangleBox[{0.6, 0.}, {0.7, 289},
       RoundingRadius->0], RectangleBox[{0.7, 0.}, {0.8, 275},
       RoundingRadius->0], RectangleBox[{0.8, 0.}, {0.9, 266},
       RoundingRadius->0], RectangleBox[{0.9, 0.}, {1., 257},
       RoundingRadius->0], RectangleBox[{1., 0.}, {1.1, 246},
       RoundingRadius->0], RectangleBox[{1.1, 0.}, {1.2, 232},
       RoundingRadius->0], RectangleBox[{1.2, 0.}, {1.3, 222},
       RoundingRadius->0], RectangleBox[{1.3, 0.}, {1.4, 208},
       RoundingRadius->0], RectangleBox[{1.4, 0.}, {1.5, 195},
       RoundingRadius->0], RectangleBox[{1.5, 0.}, {1.6, 183},
       RoundingRadius->0], RectangleBox[{1.6, 0.}, {1.7, 177},
       RoundingRadius->0], RectangleBox[{1.7, 0.}, {1.8, 159},
       RoundingRadius->0], RectangleBox[{1.8, 0.}, {1.9, 147},
       RoundingRadius->0], RectangleBox[{1.9, 0.}, {2., 136},
       RoundingRadius->0], RectangleBox[{2., 0.}, {2.1, 124},
       RoundingRadius->0], RectangleBox[{2.1, 0.}, {2.2, 112},
       RoundingRadius->0], RectangleBox[{2.2, 0.}, {2.3, 99},
       RoundingRadius->0], RectangleBox[{2.3, 0.}, {2.4, 90},
       RoundingRadius->0], RectangleBox[{2.4, 0.}, {2.5, 82},
       RoundingRadius->0], RectangleBox[{2.5, 0.}, {2.6, 66},
       RoundingRadius->0], RectangleBox[{2.6, 0.}, {2.7, 62},
       RoundingRadius->0], RectangleBox[{2.7, 0.}, {2.8, 49},
       RoundingRadius->0], RectangleBox[{2.8, 0.}, {2.9, 49},
       RoundingRadius->0], RectangleBox[{2.9, 0.}, {3., 38},
       RoundingRadius->0], RectangleBox[{3., 0.}, {3.1, 33},
       RoundingRadius->0], RectangleBox[{3.1, 0.}, {3.2, 30},
       RoundingRadius->0], RectangleBox[{3.2, 0.}, {3.3, 24},
       RoundingRadius->0], RectangleBox[{3.3, 0.}, {3.4, 21},
       RoundingRadius->0], RectangleBox[{3.4, 0.}, {3.5, 16},
       RoundingRadius->0], RectangleBox[{3.5, 0.}, {3.6, 15},
       RoundingRadius->0], RectangleBox[{3.6, 0.}, {3.7, 10},
       RoundingRadius->0], RectangleBox[{3.7, 0.}, {3.8, 5},
       RoundingRadius->0], RectangleBox[{3.8, 0.}, {3.9, 2},
       RoundingRadius->0], RectangleBox[{3.9, 0.}, {4., 2},
       RoundingRadius->0], RectangleBox[{4., 0.}, {4.1, 1},
       RoundingRadius->0], RectangleBox[{4.1, 0.}, {4.2, 1},
       RoundingRadius->0]}, {}, {}}, {{}, 
     {RGBColor[0.560181, 0.691569, 0.194885], Opacity[0.5], EdgeForm[Opacity[
      0.]], RectangleBox[{-6.6, 0.}, {-6.5, 1},
       RoundingRadius->0], RectangleBox[{-6.4, 0.}, {-6.3, 1},
       RoundingRadius->0], RectangleBox[{-6.2, 0.}, {-6.1, 2},
       RoundingRadius->0], RectangleBox[{-6., 0.}, {-5.9, 3},
       RoundingRadius->0], RectangleBox[{-5.9, 0.}, {-5.8, 2},
       RoundingRadius->0], RectangleBox[{-5.8, 0.}, {-5.7, 4},
       RoundingRadius->0], RectangleBox[{-5.7, 0.}, {-5.6, 3},
       RoundingRadius->0], RectangleBox[{-5.6, 0.}, {-5.5, 8},
       RoundingRadius->0], RectangleBox[{-5.5, 0.}, {-5.4, 7},
       RoundingRadius->0], RectangleBox[{-5.4, 0.}, {-5.3, 10},
       RoundingRadius->0], RectangleBox[{-5.3, 0.}, {-5.2, 10},
       RoundingRadius->0], RectangleBox[{-5.2, 0.}, {-5.1, 14},
       RoundingRadius->0], RectangleBox[{-5.1, 0.}, {-5., 16},
       RoundingRadius->0], RectangleBox[{-5., 0.}, {-4.9, 22},
       RoundingRadius->0], RectangleBox[{-4.9, 0.}, {-4.8, 20},
       RoundingRadius->0], RectangleBox[{-4.8, 0.}, {-4.7, 34},
       RoundingRadius->0], RectangleBox[{-4.7, 0.}, {-4.6, 36},
       RoundingRadius->0], RectangleBox[{-4.6, 0.}, {-4.5, 42},
       RoundingRadius->0], RectangleBox[{-4.5, 0.}, {-4.4, 52},
       RoundingRadius->0], RectangleBox[{-4.4, 0.}, {-4.3, 58},
       RoundingRadius->0], RectangleBox[{-4.3, 0.}, {-4.2, 69},
       RoundingRadius->0], RectangleBox[{-4.2, 0.}, {-4.1, 76},
       RoundingRadius->0], RectangleBox[{-4.1, 0.}, {-4., 91},
       RoundingRadius->0], RectangleBox[{-4., 0.}, {-3.9, 101},
       RoundingRadius->0], RectangleBox[{-3.9, 0.}, {-3.8, 114},
       RoundingRadius->0], RectangleBox[{-3.8, 0.}, {-3.7, 138},
       RoundingRadius->0], RectangleBox[{-3.7, 0.}, {-3.6, 156},
       RoundingRadius->0], RectangleBox[{-3.6, 0.}, {-3.5, 171},
       RoundingRadius->0], RectangleBox[{-3.5, 0.}, {-3.4, 195},
       RoundingRadius->0], RectangleBox[{-3.4, 0.}, {-3.3, 213},
       RoundingRadius->0], RectangleBox[{-3.3, 0.}, {-3.2, 242},
       RoundingRadius->0], RectangleBox[{-3.2, 0.}, {-3.1, 256},
       RoundingRadius->0], RectangleBox[{-3.1, 0.}, {-3., 292},
       RoundingRadius->0], RectangleBox[{-3., 0.}, {-2.9, 320},
       RoundingRadius->0], RectangleBox[{-2.9, 0.}, {-2.8, 352},
       RoundingRadius->0], RectangleBox[{-2.8, 0.}, {-2.7, 384},
       RoundingRadius->0], RectangleBox[{-2.7, 0.}, {-2.6, 414},
       RoundingRadius->0], RectangleBox[{-2.6, 0.}, {-2.5, 455},
       RoundingRadius->0], RectangleBox[{-2.5, 0.}, {-2.4, 488},
       RoundingRadius->0], RectangleBox[{-2.4, 0.}, {-2.3, 517},
       RoundingRadius->0], RectangleBox[{-2.3, 0.}, {-2.2, 567},
       RoundingRadius->0], RectangleBox[{-2.2, 0.}, {-2.1, 598},
       RoundingRadius->0], RectangleBox[{-2.1, 0.}, {-2., 635},
       RoundingRadius->0], RectangleBox[{-2., 0.}, {-1.9, 676},
       RoundingRadius->0], RectangleBox[{-1.9, 0.}, {-1.8, 718},
       RoundingRadius->0], RectangleBox[{-1.8, 0.}, {-1.7, 754},
       RoundingRadius->0], RectangleBox[{-1.7, 0.}, {-1.6, 796},
       RoundingRadius->0], RectangleBox[{-1.6, 0.}, {-1.5, 841},
       RoundingRadius->0], RectangleBox[{-1.5, 0.}, {-1.4, 866},
       RoundingRadius->0], RectangleBox[{-1.4, 0.}, {-1.3, 902},
       RoundingRadius->0], RectangleBox[{-1.3, 0.}, {-1.2, 936},
       RoundingRadius->0], RectangleBox[{-1.2, 0.}, {-1.1, 974},
       RoundingRadius->0], RectangleBox[{-1.1, 0.}, {-1., 993},
       RoundingRadius->0], RectangleBox[{-1., 0.}, {-0.9, 1032},
       RoundingRadius->0], RectangleBox[{-0.9, 0.}, {-0.8, 1048},
       RoundingRadius->0], RectangleBox[{-0.8, 0.}, {-0.7, 1079},
       RoundingRadius->0], RectangleBox[{-0.7, 0.}, {-0.6, 1099},
       RoundingRadius->0], RectangleBox[{-0.6, 0.}, {-0.5, 1113},
       RoundingRadius->0], RectangleBox[{-0.5, 0.}, {-0.4, 1123},
       RoundingRadius->0], RectangleBox[{-0.4, 0.}, {-0.3, 1135},
       RoundingRadius->0], RectangleBox[{-0.3, 0.}, {-0.2, 1139},
       RoundingRadius->0], RectangleBox[{-0.2, 0.}, {-0.1, 1144},
       RoundingRadius->0], RectangleBox[{-0.1, 0.}, {0., 1142},
       RoundingRadius->0], RectangleBox[{0., 0.}, {0.1, 1133},
       RoundingRadius->0], RectangleBox[{0.1, 0.}, {0.2, 1126},
       RoundingRadius->0], RectangleBox[{0.2, 0.}, {0.3, 1119},
       RoundingRadius->0], RectangleBox[{0.3, 0.}, {0.4, 1098},
       RoundingRadius->0], RectangleBox[{0.4, 0.}, {0.5, 1071},
       RoundingRadius->0], RectangleBox[{0.5, 0.}, {0.6, 1063},
       RoundingRadius->0], RectangleBox[{0.6, 0.}, {0.7, 1025},
       RoundingRadius->0], RectangleBox[{0.7, 0.}, {0.8, 1001},
       RoundingRadius->0], RectangleBox[{0.8, 0.}, {0.9, 972},
       RoundingRadius->0], RectangleBox[{0.9, 0.}, {1., 939},
       RoundingRadius->0], RectangleBox[{1., 0.}, {1.1, 901},
       RoundingRadius->0], RectangleBox[{1.1, 0.}, {1.2, 862},
       RoundingRadius->0], RectangleBox[{1.2, 0.}, {1.3, 823},
       RoundingRadius->0], RectangleBox[{1.3, 0.}, {1.4, 783},
       RoundingRadius->0], RectangleBox[{1.4, 0.}, {1.5, 743},
       RoundingRadius->0], RectangleBox[{1.5, 0.}, {1.6, 700},
       RoundingRadius->0], RectangleBox[{1.6, 0.}, {1.7, 655},
       RoundingRadius->0], RectangleBox[{1.7, 0.}, {1.8, 608},
       RoundingRadius->0], RectangleBox[{1.8, 0.}, {1.9, 570},
       RoundingRadius->0], RectangleBox[{1.9, 0.}, {2., 530},
       RoundingRadius->0], RectangleBox[{2., 0.}, {2.1, 489},
       RoundingRadius->0], RectangleBox[{2.1, 0.}, {2.2, 456},
       RoundingRadius->0], RectangleBox[{2.2, 0.}, {2.3, 411},
       RoundingRadius->0], RectangleBox[{2.3, 0.}, {2.4, 373},
       RoundingRadius->0], RectangleBox[{2.4, 0.}, {2.5, 338},
       RoundingRadius->0], RectangleBox[{2.5, 0.}, {2.6, 306},
       RoundingRadius->0], RectangleBox[{2.6, 0.}, {2.7, 271},
       RoundingRadius->0], RectangleBox[{2.7, 0.}, {2.8, 240},
       RoundingRadius->0], RectangleBox[{2.8, 0.}, {2.9, 211},
       RoundingRadius->0], RectangleBox[{2.9, 0.}, {3., 183},
       RoundingRadius->0], RectangleBox[{3., 0.}, {3.1, 159},
       RoundingRadius->0], RectangleBox[{3.1, 0.}, {3.2, 140},
       RoundingRadius->0], RectangleBox[{3.2, 0.}, {3.3, 118},
       RoundingRadius->0], RectangleBox[{3.3, 0.}, {3.4, 99},
       RoundingRadius->0], RectangleBox[{3.4, 0.}, {3.5, 85},
       RoundingRadius->0], RectangleBox[{3.5, 0.}, {3.6, 75},
       RoundingRadius->0], RectangleBox[{3.6, 0.}, {3.7, 57},
       RoundingRadius->0], RectangleBox[{3.7, 0.}, {3.8, 51},
       RoundingRadius->0], RectangleBox[{3.8, 0.}, {3.9, 39},
       RoundingRadius->0], RectangleBox[{3.9, 0.}, {4., 32},
       RoundingRadius->0], RectangleBox[{4., 0.}, {4.1, 25},
       RoundingRadius->0], RectangleBox[{4.1, 0.}, {4.2, 21},
       RoundingRadius->0], RectangleBox[{4.2, 0.}, {4.3, 10},
       RoundingRadius->0], RectangleBox[{4.3, 0.}, {4.4, 4},
       RoundingRadius->0], RectangleBox[{4.4, 0.}, {4.5, 3},
       RoundingRadius->0], RectangleBox[{4.5, 0.}, {4.6, 2},
       RoundingRadius->0], RectangleBox[{4.6, 0.}, {4.7, 1},
       RoundingRadius->
        0]}, {}, {}}}, {{{{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}}, {}}, {{{}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}}, {}}, \
{{{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}}, {}}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox[
     StyleBox["\"E\"", Bold, 18, StripOnInput -> False], TraditionalForm], 
    FormBox[
     StyleBox[
     "\"Density of states (\\!\\(\\*SuperscriptBox[\\(e\\), \\(S\\)]\\) )\"", 
      Bold, 18, StripOnInput -> False], TraditionalForm]},
  AxesOrigin->{-6.826, 0.},
  AxesStyle->Thickness[Large],
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImageSize->{491.4, Automatic},
  PlotRange->{{-6.6, 4.7}, {All, All}},
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic},
  TicksStyle->Directive["Label", 16, Bold]]], "Output",
 CellChangeTimes->{
  3.949625089454628*^9, 3.9525103942221465`*^9, {3.9525104279192753`*^9, 
   3.9525104728168125`*^9}, 3.9525107687886996`*^9, 3.9525110400463266`*^9},
 CellLabel->
  "Out[918]=",ExpressionUUID->"d3326567-9ec5-4bb9-bb78-b49dd1b74805"]
}, Open  ]],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 3}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{
  Inherited, 5},ExpressionUUID->"9c65ac29-e031-48da-b3d5-dcccd88703fe"],

Cell[BoxData[
 RowBox[{
  RowBox[{"eeNNNSort", "=", "eeNNNSortL14"}], ";"}]], "Input",
 CellChangeTimes->{{3.9496273268871346`*^9, 3.949627329342109*^9}, {
  3.9554446325287066`*^9, 3.9554446326584744`*^9}},
 CellLabel->
  "In[228]:=",ExpressionUUID->"03192bea-f1e1-41e2-8204-3e0f317f3b69"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Nn", "=", 
  RowBox[{"Length", "[", "eeNNNSort", "]"}]}]], "Input",
 CellChangeTimes->{{3.9496233649444733`*^9, 3.9496233688800316`*^9}, {
  3.94962671503622*^9, 3.94962671663198*^9}, {3.9496273416497593`*^9, 
  3.949627342597725*^9}, {3.949627679814823*^9, 3.949627680551958*^9}},
 CellLabel->
  "In[229]:=",ExpressionUUID->"64f14d04-398f-4241-8d0c-9c658b730bd4"],

Cell[BoxData["3432"], "Output",
 CellChangeTimes->{3.9496233694185305`*^9, 3.9496240911346235`*^9, 
  3.949624719571781*^9, 3.949626717649541*^9, 3.949627681186071*^9, 
  3.9554446429961996`*^9},
 CellLabel->
  "Out[229]=",ExpressionUUID->"a303286b-44e9-4333-8e91-5a85351a6e9a"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"E\[Beta]list", "=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
              RowBox[{"-", "\[Beta]"}], "*", 
              RowBox[{"eeNNNSort", "[", 
               RowBox[{"[", "i", "]"}], "]"}]}]], 
            RowBox[{"eeNNNSort", "[", 
             RowBox[{"[", "i", "]"}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", "Nn"}], "}"}]}], "]"}], "/", 
         RowBox[{"Sum", "[", 
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{
             RowBox[{"-", "\[Beta]"}], "*", 
             RowBox[{"eeNNNSort", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}]], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", "Nn"}], "}"}]}], "]"}]}], ",", 
        "\[Beta]"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Beta]", ",", "4.", ",", 
        RowBox[{"-", "4."}], ",", 
        RowBox[{"-", "0.001"}]}], "}"}]}], "]"}]}], ";"}], " "}]], "Input",
 CellChangeTimes->{{3.917931934315485*^9, 3.917931937765726*^9}, 
   3.9179319837962446`*^9, 3.917932305140334*^9, 3.9179345962748814`*^9, 
   3.917940149705717*^9, 3.917940215739824*^9, {3.9179402513836784`*^9, 
   3.9179402546603637`*^9}, 3.917948131635587*^9, {3.921020796119912*^9, 
   3.9210208003475666`*^9}, {3.922003600764289*^9, 3.9220036016257124`*^9}, 
   3.934950953692792*^9, {3.934950985289997*^9, 3.934950990132663*^9}, 
   3.9349512657530255`*^9, {3.9349514160597734`*^9, 3.9349514261045766`*^9}, {
   3.9349545123068438`*^9, 3.9349545225773654`*^9}, 3.936913714944749*^9, 
   3.949573493187669*^9, {3.9496203862385855`*^9, 3.949620408758032*^9}, {
   3.9496204807198577`*^9, 3.949620491604643*^9}, {3.9496266988016987`*^9, 
   3.9496267094797506`*^9}, {3.949627347998008*^9, 3.9496273555157747`*^9}},
 CellLabel->
  "In[752]:=",ExpressionUUID->"b37950f0-cc26-4d9c-aa37-97b27fb212bc"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListPlot", "[", 
  RowBox[{
   RowBox[{"{", "E\[Beta]list", "}"}], ",", 
   RowBox[{"PlotMarkers", "\[Rule]", "Automatic"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.949573503209408*^9, 3.949573518353486*^9}, {
   3.9495759242031813`*^9, 3.9495759536534257`*^9}, 3.9496241250288663`*^9},
 CellLabel->
  "In[753]:=",ExpressionUUID->"262a0649-85b4-420a-936a-d3754c9227eb"],

Cell[BoxData[
 GraphicsBox[{{}, 
   {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.003666666666666667], 
    AbsoluteThickness[1.6], GeometricTransformationBox[InsetBox[
      FormBox[
       StyleBox[
        GraphicsBox[
         {EdgeForm[None], DiskBox[{0, 0}]}],
        StripOnInput->False,
        GraphicsBoxOptions->{DefaultBaseStyle->Directive[
          PointSize[0.003666666666666667], 
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[1.6]]}],
       TraditionalForm], {0., 0.}, Automatic, Offset[6.272]], CompressedData["
1:eJw02wdYzXsYB/A6e/zHqUTLChlxycjmm2REZZWdvRPZZUYKWZG9IlRERDYd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     "]]}, {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& )}},
  PlotRange->{{-4.521059079171035, 2.9601673662207055`}, {-4., 4.}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.9496267626829967`*^9, 3.949627405227766*^9, 
  3.9496278389288397`*^9},
 CellLabel->"Out[753]=",ImageCache->GraphicsData["CompressedBitmap", "\<\
eJztXQl4VdW1Pubem0mmMsk8hHkKcxjCZAhJCCGJDEnIxCgSBhkCxARMQkod
UGrVZ8QiQn0tIggy3HvFPi100I62fW0t1GqtrV/7tQ6oOIBA8u7ea5999j5n
7bPPjb738b7PfB+XZN9797/W2mutvfbea68zd+nmVbeuW7q5YvnSPpmblm5Y
VbG8sk/G+k2RJt8NhhFTZBg3bO5j+CO/NxsG/lJsGPz3Cvqrr3nlypWG+fPe
V+9fN+8vYe9HXhrN92O/pO+8Dm2bkyflN5XvCDaX7wgZfvrqayqrDz4xJXct
/URcy/tuKq8PkR5prwGrb0P+rqiXviT2N22LbeZt/MeH4P0Z2s7NXdsYQQlT
pFjAI3+jePPgO6dFvADgRczIOG3yaOLpeP6zyfMOi+c48hovgJbITBIgI0YF
EEf6/yO8eyZ98V2823h7t6XwpSLzb8N6j3QZh5D7Gic3qO63jNJ3mouB04j1
+Cdo898Q4+M9Jth7LKe/+k3m3Shk/b27cOtBbX9mX/r+AmyATK6DzWWCspTt
OMs/LyrLYuivUSeD84Dx8Pg5tzULikBwTAMwsa+V1Z81RFaWsP4MjaIBRpw4
coyPMMeKYeZcZvGa1Kp9TxEO8z3Qtd8uohhuUJLUyP9NEYklaHo9BwS/lb9x
n00orgSHZhQ94LFrG8FY1z6h6+8biZp+weoCjSlzVsskN8AIhiKd1jO5EBs6
y7+pEzHr2TZ6lGLRZaV3SZpEP6mTwKvQ1jEusQ3nOJY7cxHj7I2euor9ZNH2
Z+zKS4THqPt33roT/CveqMNsLmyzh+diY3wBQ0fiH6C/83PX7HHYl0ZLW3nq
2q5KWrOacVOf8bqufw9UH51WUBUt1a09dW13Blrb2jk0ba2u69/R19Y1w6cu
bHYKJaRoI3+/aLTx1DdmBUHLvgRneaWs7qyzUz/p87e0MT6jW//RCElcCogQ
eia27aoj9L8ZoWX1J6MduraarhnhA9t06B4l4UTnvPUeuFZSdyJawttpuv4N
EN63dbuboiQ8v/vgdG+9B64W1x6PlvCvabr+NRCe1i0pOUrCS3slz/XWe+Ba
C1SlvabrV4DwrcNS50dJ+Io+Y+Z76x03Rg3hHTRd/woIf3ragq1REr6q77gC
b70HmmSiPRHeUdP1L4Hw386peKgFEvfWe4sI76Tp+hdA+MUFNYdboOO63n8O
bbm9BqWYRDOCE0hsJDLiIJ5ESZ299d9k9WXFb+5TWpj4Fl33P4O20+kldTby
fSL5vHvBIgj5N2m6/yl99Sf6A3HC0AadDPCVNmlL7dxrNP2ijnro3nepsOYo
Ihw+KWPUXy6tPdvF3j2dPl+CTrcmc9cSsnUathFMRpLOnYajRxvBL5uj6VDv
BFEYmLaQAMXoqumf0X4+d82jTm10j1KaSJTSTdP/T+hr3MKkoalNOK1hNFrJ
6TbwZo+dq4QTdBMOXTp21/T/Y2j7yy3rv43qtdoZEJIGtenUV4fwIxDPisGj
MxTUht28GXGUPTQQP4S2jvGJbUyfABLXC4k4S6Onp/4TLi/iJqX0mHafQ6RE
TFcHcZa++h9PzV0rQngc6jMzFj9i9NJAnIG23N6DUkx1YlJSDLVPYOJ5o7em
+x9Am+jWFN2HqAnQ7knXQRKoeuzef7Gw5hlcQK6O4u5hM283+mggXmRjMAUb
A7/QnUJGLxp9NQgvQNuqoWOzbDKS3WiMzV2QD6d07DFCC/Bf9DV+etfew21h
g6StLva2pPeo/CQNyvfpa8A2g0XlnMhUY/TzhON/b0HVwWblgLj5JzL/6ECe
h7YD0/LWN8tjkmjXWzsjRHnJFkx/DcRpGJXqUVMWtHBUiBccoEF5DkZFVK5o
R+Xj4m1njYF2HBoBhKB32ywn+zzwvW4D0iW+VUdH/zY+GBLocD2GlGhDwgaG
2ssgDRScMfhGdripD7dHHsJYEJIfK6fd00BysKb7U9DWs1XbjiYnWNhFYPyO
5jBZ2wzRIJyENmKJ18rrgwJCwDHWZU5GyL/zGWueGuoJJnCpZNsxoUsstsTC
QNi002HAdqHvwqI7DjXLY+HJDsnG9TANxHFg430BwqlZeqjR7bsNGa6Behba
3ldzo3ID3KuM0EActcb+AwbjMvZYkBUy4UgomqyBewbaSJD1aem241pVU3gz
AlfUc3j2SA3cEWgjtnO1rO7kF+GOLFlHaeAOQ5vkCaKD49wRXz1aA/c0tIk+
rqVwxE2M0cAdgjYp9PsCcGM1cE9B27LBo9I5XMC7fRGIcQIEdubLzmBfN4Qf
P0LKQWhj59ctImW8QAo7mTVP+KaQv25EYL8HbV8fl1bqQeCuxkJISBFIgFNc
yjknIREh4T+hjbiHt4srv9NkApgk2DyQeABmarExQcAtQ3ATENwnoW1C5+4D
ySl+sxM37IZLjNWYKOCqT+Djigz5x/wMbY9HaPsOtJUOGDHDFn+3yIdNEsi0
nf1SEujZLz2ffxzeldQwisEgwYYxWUBbIguFBuzYKfAT0Eac9vl5axqpEsR5
Hwx6vpjqxDVNcasKdx+0Sf7N3zJBk9XzFIGEpdA10UN+AB5ASGAiF5wQ24ax
TRICnMscMrxdlwFTBSpKECqwHBCMsr3Q9qvcld+yaaGNsgaXpQGl7GppfZCE
1NOclG01BDtlySOmcirV5TFx2HYENcOGyZPK8bW56x8nMd90gSzmtsQUjMio
G7id7oE2aZ2M0tEgjqv0XlOEjlX9xs83bhaIwCYrGCoaaFwsrjwozBA4llpV
6YlbmgbuEWgT11GMNUQtG7C1ATEooo4zNUgP01e6z/ybvNseMo0ABeO72naw
TwprjraPTWibrgF7CNoye/QbLbNFxBXUrxHC1UOnLTYyNCgPQtvPclZ8k9t0
nNmPZS2GQ2KwHMzUdP+AxERQUAX72JhsqNbsl0tqjxPDzNIg7oY2MkZvFlU+
Tv1zgiQsVexAdi5Du0ZlVBjZGoz7EY1L8D4HkNWOMUeDsQvaBrbr0O1icfXT
XCju61CH2D4tAG3L0cDdC22Sf8AHinetcBGVgycVGbkauLvpq5+4RXOVzU0F
0W+Vn6Au+0pp3UmyLZWnwfwGtBG39IHplmKVpktH0ckiVZJvjclcbdyigdsJ
bUjIHqeQaNjNG16LRH5kRT5PA9sAkhUtjnQbj9i0grs943M2GAvsMHTLqg4A
yZru09I76c4FjfrR3VYnD5GROkV4WKjhoRbaSIz110WVT1AbvtGTDVMNfGjs
7DVGoQbjTpBTY2p2hbD7Fvak8w4VvLxo2zHinIo0oNsAlDkOPjjcPzXY7dnB
25YhqQXaVPJqaGOL0yBXOjVjYQVjb+dv+g6JO0o0iFX0NUC07lr5jlOiLYHS
K4wa5fNaRE2mduozki2Q1KhboI14kSss+8PSE1dFp7LcNTpjBVtlqDEqgTOy
+Pq8VMrpMfMGvZizZGSE97fyNh5ggbcae6OAzXZsOHaiSpbsKOhKyZ0nhrbp
1Id2oQNaD20E6GpZ/SnBuOTTc58rw66R4+oBE/KMFRo61gHDZECvSmpkCltW
I8d+ssOXPTI+Z52xUoO6xlIjbi6tvKkR4frlzOX3G6s0GNAWsLllW7xltfPz
KiF8JNNkfeijhTVHEn2B+AoN4G3QJroaI14FxBlV2WTw80V3nhjfvvsgJiw1
7q3Q9kLm4p0cN8FkQZ5lXfIzrpXUnsruOgB2adZqIJdBG5nY3zUndvfcDxX7
Yc64GUeX1IaW9huTxSxETcMSaGMz47PN1swYZ2dbshaW3NtUWhuq6D8OorQN
GqzyluiSbYYWeYxgrxs0MZ+5OjUuLDgDj0yaU6HAjXd6BplfzDlERLx2wIRc
5s3V8IusYb5YLO3Oy8PsnE3DyFKXDG1wZb+xWWzuUuNCJBGAWNXmlOK4UxKV
q0zplAi3wbK+yWlsjrYHWPMBn6xefjx76S4iZinyEYa0wcNMeqU4YkbdBoxj
gYeax3mW+n5WWvusUrbOYA+Tbej9gqqnR7XrksSiLDVuPn317xybViaqFHV8
8Zj52CYba8EAGT0vZSy/v5U/Nt6o0wDPhTZYXkHKHspwbDMqfA9hTGT+qQ8d
mJC3iYXkalpgKSiHaxgtASUtfo921jAirYwtTNTkZImi2XbESU6DqAsOaMTU
iDcv6ztypnGXBhp2K3wPTpi90lUS8mJA3P3guEQb/nbLxgNUDe/R4MLGjxn/
CEdjVBFbexrvUFNpXWhvytzbjfs0aDOgjSxv/lJQua9JxWUrBBcxNuJSNg2a
lMe2PtS40zzqmX4OQWkhfLx5y4b9VOIPaGhJtSR+RZK4SgbC/IzLIHT/6Mzl
bNdMjTvRUu4Pi+GCm+Fzw7U7Gxn3k6Jtx/J7DJ5o/IcGd7w15j/JYo6dO68w
JnGfgwLTA9BYsKmsLnR4akENufbXqAGH00Xf7vGZy+WBl9VbWH0i27WXiref
iBjxzWxLW40GB8M+cb5EhjYM0Sj13U5Ww3YKmkrrQ89OK9pOnfteDQVwzk9n
s8uldceVFHjgnCj1hYI7jtBBfkKDO9RSLu45MeVSD7eYE0dnV4Ujv2fkzHJ2
9qYmB3J1aMB0oXiLoOt02BMFQD61NoTiHfwH/zZv44EJHXoMZAegasD+FuB7
xZvVxoWtQ/jn1IbexLSwYkBKNjuGVtMCeX3U4N5YuAn2gb3SwtfsUma9HLAT
hzNqFiysD9lpobFcTxUFVPxtTA4lDNMTRNauwT/krH50RLub+rDEDTWr3T2y
2gYxMxOPqnnV4YW9hk0xjkG3cDrKj7joD+z3B8wja/Mf3feaBZ/XJhVkyJ/b
KrRJbHVxlV8iMm6Yy4y1GPysePvx2wdNzGUX2mTOvFIPxzYB8dSN/KOfiVML
DhiMI3+fFnozu9kqkCClQsz1KCy4QEJN732VrbutfJVun0QXO5MjYePXlFzJ
FMPhCXpa+rr43YBaWLPkLuAvuS1J+JyUQJHjUWDtLYEhzrGtZJ3cXOyTQ6T5
h7OW3NP7xnadjA4II5kIgbMZMSZxAnPSOTfk3piBA1YugX+d/LCo3VSoKQLf
Evwcj/KBe45sLoOLyahTSeCzuLwCxmfxSPu53LWP0RCxMyKwLITiXKuNmw4T
znCZaVE45KO8LoMPgYIMCK5Q4nf5GFhQsmBZ9Bp1Bg2NwOPhg0m2D2pHBG47
y1GNXWNlc451Sv/teZuenNG57wh2x0cWyWyZLUoyc0CY9OnuHK1SYcuGoD9M
0SSPlyV/rkgA1bLPMqPoGq2crRgs9tvh4ZM9goi89W5B1SEazfVAiM5GCGSM
SA6NOS/I5grwjxpgv80WX37zb5O3ObKMkwSxaEXAEkzuGTtrCY/j7SLAFgwi
/8ELhXccWdBrWCq7H4IOmkQdODG/ODOSf3GSCIqEb/Ae58gISYKEJV698s/U
jOyORRZR99kWUYkungiTROijoupn6IomSS0JiSabqjZaY8LWlXS0zQo25CNs
NpKSmrKRNpjJAqaxIJLwm5KA8+uqg8JNRh6cenQCNsYDompzIQiGz8lkAhAH
2zSFSTBc1shJH/IhnaUjbdhEyGRj1z8xZCKzFJGPzSLERbwc9nhxFB+aUhpo
ja1IgDC5u9KP8RmjEaThmyIgMag4yQkzEXCXZAualFlqzNhME6dihBSrWOJb
hXSMkClSjTD1LqfgjsPU5QxV8qane5YsMvFz0hzjElcqVi+Cl0Oy6ZgjeN0Q
4jXIW6SO6OXZy3ZTR2TuzjKZ0b/Ucbf98hs+U22BmSpZps1wpRfG17FAEUon
wYfhFIkGwB8VV4lZen4xwCP8OPcrglJCmCsbwX/Or/xuRtf+o1mlF0BnOZU0
mCmDY3WDH1+HMVnyBAbriroG+LW8tXvpvsU5AbjQGrrHUueutc0hCQiwqNCW
x0C3BAnqT7NW7Ca1RVilL0BdYAn7grnt6HTgcqYaE76BzWaCUyccXC2tP3ls
etE2Uo3IeEPAhSQlH8sgEMRsmzjcFNWSBcVH5pPLxdtPbBmSOs94S4Ceawn6
hYzyb1g2IoSr8mhaQK7u+G0BhM2lxP9/bK5SrNFsL42cpNL2DXxJUf/JbAxq
rxGyyDea6W/kpRDmYqwQWSuPba2/5M999V38uyxbXDprMQ0K9C0seGp5NzTy
PrZJImT7E70kH3s0JWcN3Zm+3sVxPalnnPjf9UvmV9/lcRabrY/b3Cz4Uh5/
q083YEcdPmffI4prxny9Af7X3LG9bgV0PSnsV3Z1HX+XhlMkJvpR5pJ7m6S9
ChafNNgnKNvRr3xcJwZzpgEiQembt6zfT7f9sBud15+Url+t/cq4rsvvshvD
fB1A3rMmqHhkJRP5x3O7HHnE8aLpmYFeZJF16rm00q+T0x6v4///UZb/h2Y0
HnkrG2mb7fFzUCjOVzNyaoG8Qe7ja06aOYktvXkN9kj4UVj9zLJ+Y2ahF9G/
CH3/S2yzo0eyyPm3mXdhaX8H/htEZrTMNJkUXs9ft29q597DsODqS+CSLtCh
KAWNHHmel0XajeZvQTG3sUza8fGTEfm8pO7k3om568kGx9cQSLEQP9QsoRsP
525Z10g3HmRTF9IhrERaR3oOaMIdoAmdNKBQuEbeiOgiTNnCVrOwn2SOxCvZ
tz1Ez0S7aGCgYpF8AtTFRXTl9cFLJdtP7ByZVkYSxbprumdJM85tKmE7RbkR
ZcYa/5q/+SDdtuytQYPyauaJ3imbtSaav6G6IW6A2XyzeZyjxIUKgciegKWT
FCyG/eZQEOQs6YPCO44IhwVqcOaiFEspyrSfg8fwcJCnW+s0aIgGn/kKMQQF
fMtF+nDUWFynhmsA21k6xZPiVDplXZnC9nPJ2TXdnxulgWztqlgaNYb91LqT
h6cWVNP91LEatARLnd4srNyvtElk45RrzQQNRiy8T9zLpdJau9boOKLXR3ec
4joyWYPGTrEeTJl9GzKNYmiIRZDUWJqpN02N1mTpxvumv7Gs3TI47GhbHjKq
IG/kr99HVzl044DGe+8C0BVLIz53HjdYJ8exekleLqk9wff70tW8fQZvSQcN
GG9er3e4edosNRkfWyJ+q6jySQ/m5+Za56iBPoS3pJneOoqFX03G0axLcYXr
fjD2QWE1mE2empz34S1nroQk/jBL9MYuaeE7vkz053PXfpueLc1Tk/BveEua
Z6wTEPtRj6z71r0GN/VbqAaHMwxd/paZMuC384zl4tuuskoauEhNyduW7cmJ
Ox4MAQvUbbMf8Wz8zK1UTcZbnhQCP7OVk5OV7py7vCVqMuB0jrqFM5lL7sZy
WFBwPBtZSBf+a/6GA5ld+48xlqvBX7M08h0pQdunAndLhRbic3Kzf//E/I1k
wlypxoeDWBYLsFtXlo9QeEJEPc1yBjSZxVysrVbj/sEyhksl7Hqbl+NXJwU8
krcosCS/Tk0BPM8CWQeh2qe9R+nmozeoqfg1YooYFW0FObikcn5q6vtmNeQv
LUheT1MN6cX7/2vBlqeoz6lSo7KC8+wOij1TzjnMQYEm1ymX5xTUqMFfQsDb
OCBVuh2ynS9eE8f2TjXqj6JkWajSIduWi+j5Qf8ONR1npAE/5ZkOh40j0v+4
qObYsqSIre9U47+A6LjbtQsFlpV9Q2vViMHk8x5t2bocjM3riD2R+4o0ft2l
Zg8eqie7Mht7WPSIZGX9Pmd1I10O7FajCfV2P3TLW2njYBBzGMEz6SxZ/ltq
SCgpK1/70EMqufx+WtlOCvmwGhIuvCDXTpUq6yHDlNjt/kn5G2mg1qgGZ2VZ
WekUO/iNXJPU4WmsC/BjauBDlhrzNWU0XKNqLIE/rgb/nqVYfy2q3K+8s6S+
i+o5E6y0Psgp2q+miFX3vHecEB+qZ2jcg5g30SN699zNJTvo9sGTasgD8Jbi
2rE8CSudBr+A8j010D5L2vLFPMEnahf0r85dvYf6i0NqoL2WMrteMXatROJO
xt/NGwxH1GTssVRbLmdgHQdFkyhOyhnQqeCYGpJZ+PMZ5Q2c83bNpjf2tpwK
fbpo+3EaUJ1QAz1s8XbJyRtmL9aaU3E3v3b4tCKzcjsG+SDCm/riuOOMmsX1
5Arv0WmF26lVhNVo31QNng0NuxoubN2/kX/7vkikNsicrjEoVshPeyMeqwLh
E9rs1Vwir58sioQqZFnyghqeFd3TFq5x1rSSHCO5i7qTXAg+o4aCgnu6S9l4
jQnM7SPB4Wu56/ZS//BDNRlQg89vLyEjTHWOcBi5k3jZvIpOn+UjhmYNlkRd
a8RgbPoQNt1uob+sZrOevgbEelrsX5itMd1ndPQSetVh6oN+roatRdQZm0UU
BRR2jZ61jD3bDe0eisjQrYuXspfdT7cunDuzzqTocrpmO0id9q/V3VcjY4dt
/Poc1FMLeHBM1q3mMhvrHlaLftGtuHpNDxUvyL+Iy36Wjsvv1dBCnTpufOqF
kGznjumoPvT8zWU7qQa+qoZkZetcakRp9xjcSo2cVyOzonWiEtqQkZI+Qqkm
RPd5HZfX1LBQoCtgK60IsFhNQIw7s4DLG2oYtsXD6p0HuSS9OBOn4lKz2zJk
8nzjTTUkVFwLsEKiMmeJDs7QS9wXi6qPUvN7Sw1TgXDWGuECse4fz1p2H1XI
v6u7h3p0AbF7m1ooi25iQxUxg8cn5G0w/qFGZJXopAp42FwgDpWb8SuG767k
tMWmYmIXkaXLxOb9MIRc2LbF7UZRaklBUcWA8XNMHZau3GMPNWDorAa8WJBX
LSykaIuyCiOJLyP+cbKp4VKBBReCFoM44LZz7QlEHLLWY665aNuxlPbdBxp/
Q6CxBy0waPZcBmkiUtp4jGIgPiyoPkKXZVRDY5o5BfwHK2TPKGDHGD/JXraL
1w42k9hscYO07oy8vpqzeg+NsP8lK4BVoZ4+PgHeNR8EIhm962ToLJNIiqef
nlECO3LvMp4MVhFDw2cRonXOMFCYjThVv8te3WhcgK9LVwJd0AqQcbX26DB9
FsvLvZm/YX+bQBykhF2QNapIg8zO6cRiw8p6plJ4H4n6nu6W0BqSNt5BQJlD
mWJ4I4TVF5QiRDshoptR1SC6UkSry/YyBWHeJqU/9LZADBn/WDUl7GYaUt/c
LTBR0ENqWJJChynGR7TbgP2uLr0diiVtMmpYHUL5SW8NPHHUAwGRCWnNwAl5
IIUb1EhQzcJR+TzQ7NAGd78KBYwzV0gZGxggu4JOovZXclc+2KTXPWxaibQf
mjy/ms1sajS5lqG4elbVQVVVPae1dT+YX/00qT8tJsFgsKzYAtk0/jt7NE+z
bRPTREJlWRec3rnvKOAOe3wGg2F5FlLh/1jMLyvnBTpudSPSyrUTYIYXltCd
JPO9lzOX7wYYLAWXwcxCBkyljMLyLgYepfl5ZGrukdAGktp0UCxZ5hdzb32A
P2vCWZdeqe3VQ6cWA0ZbNQbcZJdrOdsuGAn/3Mp0h3iZborpknUKz0Px3T48
Jcc2WyMBpA9mE/Igp4kdew63BOcCMB3eIrEQPzYPIAYjMKWw4cjyZiPAdVTD
sYQt6ZlOGD9Om6XvkQwV8jwGCuOSN8su0deOmV7E1QF9lIqWq7tHpi2Xsisx
uFREiO5wSLV/J4M0Y1fcgmLJdfrH0bg9ZoKyde+o9FuljFWMLVYuQngSKrq2
NaEMBU9XSuvpoxkonEuaMEtUJF7pH8WV37VymlzhHKw1kmdMUKyeaiyo/g3P
PZMfeaVUEIVKms+bEtOOMcTxDs1XqKT1dB8F4nvztz7FJy6XRGh4Kp/8GDN0
+JTPZSKhR7isb3KWlMKNYbFE1ntS0he7PyXLwrM99odELFxLXNKsR1tawp8A
JT9VSJQtD+rPpC+5H7jor+6bJf8iT5jFNVAuEV0fjoSJ4Hl0QOzqgvQAJqW4
xJ0KLi7yNfJAd4rkkhie7FA7FRKfhRXx0jvztx7kajdIjTgC3kIem+3VjOmU
XNE/ZQHI0SXtnCWISyruhuViw+TJdRRuqBqOXf8QphVspvLqNfjwDVMjMmKQ
R1NG8fQ5mFmK7zxOntbULMgNQ2TSliwZi2Bcho/AnZ5edjcMX7Iai91s2T0x
Y5l3LGZvzczdl/ZOzpHuA2FAg6IEchm1rK79p1I4l5sCA788OK6Wo9VwAxA4
mDg9PyGZQoxRQ/SPUiu8qD2dM8Twpp9S2TEQ1+dQ8plknJonNskg1uyVJ/7A
SfKAJgqHXb9jcGz2lHxVC0RIHtbF7ThFDdcH3pKeEdYCuKuldcFW/thECudy
lYTFIc61nl4HJYiJagjhTteXxtEkNZxQY1nBUUjFkTRGLjdiACLw2aKao0JX
tBuJM81D/wgUuMBUNRaUpAwcnVlYo8Dy9KxzvjiZooaCGD8gGpaTLWu3V8UW
sWFga6oaC5YvATG+cbLlxLKxFeIRvMuNIihrGhCjQwfpzvveYsQW5t58ug7G
f62sXlJpjwh8epqhRmA3QV/JWfmAiWCdVLl3v6DH0Eza/c3q7mGhHL81efI8
u6aJ9ukMaMPkMda09zR171Dal50+NyhGwfIGUk081nZmxuJHKMxMHYzfPtBi
b5ZVBgXNJX9Gxu550FyXS1ywfeH/U96aR/UI5t5OpClomqEWge3DbBg+Idc2
zp7iAq6ss9QQ7Mon2Wo3RyMaCK5OGToI/+el0lPqmJwS3Ayb/H/3sJm3C8Ug
xXADynT7j8woqFIPgMP+WL+R5d6L0K/LBTm27ybNWNhZkJljV29mXUX+tLyf
HuCaU+E9iZ87C+z6PYOAO7b+0+kl9V9I/NhtfgYBe65+UKLoB2LHi1JJYDWC
j9xlsclJPxBkatACQJ2DuIPT5m1W+TtVPEL+J8+npxA5OgifKCHDGoWgApb+
f7m09qxUORHrvzW8dXFBzRHUeTrcnV8YghCPC1wQYP8+rrx/8oyWCCm/++B0
CpGrg2iRkC6VmEJyufrJqnaczVh8VwuExJcJWoTYJoWAXOTDnWm+und2KPT2
vE37o5VPZLF9Vqr8ifUvXFhvil4+PApjLk86enY5omOol604WuTK1UGt6juu
QCyq7hmTHeVN7tRriE0TEmz5BU5JlpuSzG4R5mcltcdsfMqZNMLdAuLi6bfE
YAHLJZKeROJy5gs0BGx5RCGhuJgUa0WmprPW9AtPKRGfYxAd64EmzGdYKdRh
srlgsQtRRZxUCjtqTD+55SEOJ8LluYw1BwUlijVrtdvRHEkyABF7eb6lue42
8hzfggXdob9vjZopH3l0oxenu6T3qHxh8guIMN5NM+GfC7d8180k3i2s+oE4
Q0kV0YvcIcCnxb9TUPWU5MNY1xcKqw9zxys88MML9eCMAyQJ94+5ax79eNH2
o+dy1+yhSbmiq/UqfPod7DlLX71//bxPX9hz0I0b/gekAqbY\
\>", "ImageResolution" -> \
120.],ExpressionUUID->"d1a9eca1-25da-4c08-b7d5-6888593137f2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"E\[Beta]list", "[", 
  RowBox[{"[", "1", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.949575967676543*^9, 3.9495759719591904`*^9}, {
  3.949623565527637*^9, 3.949623565948129*^9}},
 CellLabel->
  "In[231]:=",ExpressionUUID->"d25afb7a-342c-4818-a947-72546bdd3329"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "4.521059079171035`"}], ",", "4.`"}], "}"}]], "Output",
 CellChangeTimes->{
  3.9495759724842143`*^9, 3.9496171221755543`*^9, 3.949619971225152*^9, {
   3.9496200135965176`*^9, 3.9496200354858627`*^9}, 3.949621117920412*^9, 
   3.9496233447282743`*^9, 3.9496233809375296`*^9, 3.949623577186099*^9, 
   3.949624133201511*^9, 3.9496247632137423`*^9, {3.949626772819801*^9, 
   3.9496267960840764`*^9}, 3.9496274052597375`*^9, 3.949627838969222*^9},
 CellLabel->
  "Out[754]=",ExpressionUUID->"9180c68e-ac8d-4abe-9a56-6c80e88ec698"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"E\[Beta]list", "[", 
  RowBox[{"[", "8001", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.9369238808112745`*^9, 3.9369238812028446`*^9}},
 CellLabel->
  "In[755]:=",ExpressionUUID->"102d022c-114c-48c6-a0a4-0191bbea8a9c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2.9601673662207055`", ",", 
   RowBox[{"-", "4.`"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.936923881887871*^9, 3.9370038845562506`*^9, 3.9494921230211697`*^9, 
   3.949534066766714*^9, 3.949572981006053*^9, 3.9495730318250113`*^9, 
   3.949575978006139*^9, 3.949619981664674*^9, 3.949620039979393*^9, 
   3.949621118268177*^9, 3.9496233528813763`*^9, 3.9496233852123394`*^9, 
   3.949624138412433*^9, 3.949624763422359*^9, {3.949626777032106*^9, 
   3.9496268048904877`*^9}, 3.9496274052755613`*^9, 3.949627838985325*^9},
 CellLabel->
  "Out[755]=",ExpressionUUID->"d2221afb-da7a-4c80-8134-57c7a534aa29"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"4.5", "+", "2.9", " ", 
  RowBox[{"(*", " ", 
   RowBox[{
   "rounded", " ", "interval", " ", "between", " ", "Efirst", " ", "and", " ",
     "Elast", " ", "in", " ", "E\[Beta]list"}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.9370040017399883`*^9, 3.937004006041441*^9}, {
  3.949492129734598*^9, 3.9494921346693444`*^9}, {3.949534076386571*^9, 
  3.949534079879979*^9}, {3.9496233954466205`*^9, 3.949623401481804*^9}, {
  3.949623589423689*^9, 3.94962361740557*^9}, {3.949624147480075*^9, 
  3.949624153405177*^9}, {3.9496247786308546`*^9, 3.9496247836086936`*^9}, {
  3.949626784933054*^9, 3.9496267896462774`*^9}, {3.949627892681935*^9, 
  3.9496278997216463`*^9}},
 CellLabel->
  "In[756]:=",ExpressionUUID->"96981db6-f639-41d1-bf62-62e3d8be0153"],

Cell[BoxData["7.4`"], "Output",
 CellChangeTimes->{
  3.937004007439363*^9, 3.9494921361791677`*^9, 3.9495340804336834`*^9, 
   3.9495729817367783`*^9, 3.9495730324095955`*^9, 3.949575978784913*^9, 
   3.9496200453453846`*^9, 3.9496234020388765`*^9, 3.94962415494506*^9, 
   3.949624784183669*^9, {3.949626790154627*^9, 3.9496268070724277`*^9}, 
   3.9496274052915354`*^9, 3.949627900422882*^9},
 CellLabel->
  "Out[756]=",ExpressionUUID->"b89fbfef-aec8-4f53-b387-4c12a94bbf29"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"7.4`", "/", "0.01"}]], "Input",
 CellChangeTimes->{{3.9370040276367617`*^9, 3.9370040322031345`*^9}, {
   3.9494921385774493`*^9, 3.949492141085082*^9}, 3.949534086279875*^9, {
   3.949623404350054*^9, 3.9496234055446935`*^9}, {3.9496241568273153`*^9, 
   3.949624157958869*^9}, {3.949624785903714*^9, 3.949624786924745*^9}, {
   3.949626813264041*^9, 3.949626814340644*^9}, {3.949627902272886*^9, 
   3.9496279039874473`*^9}},
 CellLabel->
  "In[757]:=",ExpressionUUID->"622c80f0-0558-4d1b-b74c-802e7639b3a7"],

Cell[BoxData["740.`"], "Output",
 CellChangeTimes->{3.937004032737886*^9, 3.9494921435482483`*^9, 
  3.9495340870178394`*^9, 3.9495729825180254`*^9, 3.949573032962564*^9, 
  3.9495759794524345`*^9, 3.949620047474333*^9, 3.9496234062517867`*^9, 
  3.949624158662402*^9, 3.9496247874098244`*^9, 3.949626815548997*^9, 
  3.949627405307645*^9, 3.949627904520477*^9},
 CellLabel->
  "Out[757]=",ExpressionUUID->"2ff51582-2eaf-4257-a091-9870f897f496"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"dEb", "=", "0.0010"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TErelation", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Eb", "=", 
        RowBox[{
         RowBox[{"-", "4.5"}], "+", 
         RowBox[{"0.01", "*", "i"}]}]}], ";", " ", 
       RowBox[{"(*", " ", 
        RowBox[{"change", " ", "initial", " ", "value", " ", "here"}], " ", 
        "*)"}], "\[IndentingNewLine]", 
       RowBox[{"j", "=", "1"}], ";", 
       RowBox[{"While", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Abs", "[", 
           RowBox[{"Eb", "-", 
            RowBox[{
             RowBox[{"E\[Beta]list", "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], "]"}], ">", "dEb"}], ",", 
         RowBox[{"j", "++"}]}], "]"}], ";", 
       RowBox[{"AppendTo", "[", 
        RowBox[{"TErelation", ",", 
         RowBox[{"E\[Beta]list", "[", 
          RowBox[{"[", "j", "]"}], "]"}]}], "]"}], ";"}], "}"}], ";"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "740"}], "}"}]}], "]"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"change", " ", "final", " ", "value", " ", "here"}], 
   "*)"}]}]}], "Input",
 CellChangeTimes->{{3.9349525372983723`*^9, 3.9349525462137423`*^9}, {
   3.9349527337923594`*^9, 3.934952759314788*^9}, {3.93495279268184*^9, 
   3.934952793108917*^9}, {3.934952847193413*^9, 3.934952847681869*^9}, 
   3.93495296517972*^9, {3.9349530178758354`*^9, 3.9349530186296377`*^9}, {
   3.9349531916780124`*^9, 3.9349531918034773`*^9}, {3.9349532320804205`*^9, 
   3.9349532940920596`*^9}, {3.9349534063711624`*^9, 
   3.9349534087777157`*^9}, {3.934959607030265*^9, 3.934959685073414*^9}, {
   3.9369238986820707`*^9, 3.936923996356405*^9}, {3.9370040361908092`*^9, 
   3.9370040801827955`*^9}, {3.9494921527944403`*^9, 
   3.9494922137488594`*^9}, {3.9495340951414976`*^9, 
   3.9495341228029423`*^9}, {3.949623415319552*^9, 3.9496234975408583`*^9}, {
   3.949623528366316*^9, 3.94962355642638*^9}, {3.949624164349198*^9, 
   3.9496242101166134`*^9}, {3.9496247928536663`*^9, 3.949624809247671*^9}, {
   3.949626824501295*^9, 3.949626851130044*^9}, {3.9496279118423967`*^9, 
   3.9496279572250175`*^9}},
 CellLabel->
  "In[776]:=",ExpressionUUID->"d9c5e1c1-033d-4fe7-9544-420d97f55807"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"EbS", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Beta]", "=", 
       RowBox[{
        RowBox[{"TErelation", "[", 
         RowBox[{"[", "j", "]"}], "]"}], "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Z", "=", 
       RowBox[{"Sum", "[", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "\[Beta]"}], "*", 
           RowBox[{"eeNNNSort", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}]], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "Nn"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"pi", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"-", "\[Beta]"}], "*", 
            RowBox[{"eeNNNSort", "[", 
             RowBox[{"[", "i", "]"}], "]"}]}]], "/", "Z"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "Nn"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"AppendTo", "[", 
       RowBox[{"EbS", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"TErelation", "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}], ",", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              RowBox[{"pi", "[", 
               RowBox[{"[", "i", "]"}], "]"}]}], "*", 
             RowBox[{"Log", "[", 
              RowBox[{"pi", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "1", ",", "Nn"}], "}"}]}], "]"}]}], "}"}]}], 
       "]"}], ";"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", "1", ",", 
      RowBox[{"Length", "[", "TErelation", "]"}]}], "}"}]}], "]"}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.934950368152723*^9, 3.9349503733590727`*^9}, 
   3.934950496118619*^9, {3.934951027000972*^9, 3.934951038985924*^9}, {
   3.9349510768861256`*^9, 3.9349510789260564`*^9}, {3.934951129877852*^9, 
   3.934951130364932*^9}, {3.934951452939134*^9, 3.9349514674808817`*^9}, {
   3.9349534877633486`*^9, 3.9349536266244793`*^9}, {3.9496268700478845`*^9, 
   3.949626874429813*^9}, {3.949627391291397*^9, 3.949627394290599*^9}},
 CellLabel->
  "In[779]:=",ExpressionUUID->"17871256-3c68-4687-98c7-134d81bccb24"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListPlot", "[", "EbS", "]"}]], "Input",
 CellChangeTimes->{{3.9349556778676643`*^9, 3.9349556804058175`*^9}},
 CellLabel->
  "In[782]:=",ExpressionUUID->"74bfffaf-14a5-4739-aabb-694033670c35"],

Cell[BoxData[
 GraphicsBox[{{}, 
   {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.0055000000000000005`],
     AbsoluteThickness[1.6], PointBox[CompressedData["
1:eJwVl3c8198Xx+29Pvb+fN6fCmkKqYz3qW+FlIokCRUiTVR2wwrRsLMqJBIq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     "]]}, {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& )}},
  PlotRange->{{-4.490990938862138, 2.8991367658777163`}, {
    0, 9.462654300591346}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.949627987702756*^9},
 CellLabel->
  "Out[782]=",ExpressionUUID->"1bf14ee6-0136-4bf2-b573-d465aca64720"]
}, Open  ]],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 0.5}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{
  Inherited, 3},ExpressionUUID->"df5958c0-61de-4004-8b74-3de4063a4c22"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Positive", " ", "temperatures"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.955445272132186*^9, 
  3.955445283377259*^9}},ExpressionUUID->"2580ff0d-9130-4362-bcaa-\
7fb022619b90"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"T", "=", "1"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.934954771071273*^9, 
  3.9349547736269493`*^9}},ExpressionUUID->"2f88f401-adb8-40f2-b2c7-\
73a9f215e640"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"E\[Beta]list", "[", 
  RowBox[{"[", "3001", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.9349540683371944`*^9, 3.9349540845239573`*^9}, 
   3.936924152962491*^9, {3.9369242062863245`*^9, 3.93692423975972*^9}},
 CellLabel->
  "In[783]:=",ExpressionUUID->"c70a4aeb-ec09-4b0d-b354-bf2e9bc12fd0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "2.011729511563436`"}], ",", "1.`"}], "}"}]], "Output",
 CellChangeTimes->{{3.9349540695603886`*^9, 3.934954085025917*^9}, 
   3.936924153655606*^9, {3.9369242067324*^9, 3.9369242401400595`*^9}, 
   3.9370082986529226`*^9, {3.9494922700765953`*^9, 3.9494922838444996`*^9}, 
   3.9495343274518614`*^9, 3.949534388019197*^9, 3.9495345716904078`*^9, 
   3.9495760335300884`*^9, 3.9496201450316763`*^9, {3.9496236449803123`*^9, 
   3.9496237057103653`*^9}, 3.9496242399385653`*^9, 3.949624831024786*^9, 
   3.9496268958386436`*^9, 3.9496274132185135`*^9, 3.949627990812071*^9},
 CellLabel->
  "Out[783]=",ExpressionUUID->"39781151-9e78-4252-832f-7e0e49cabc29"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"j", "=", "1"}], ";", 
  RowBox[{"While", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Abs", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"E\[Beta]list", "[", 
         RowBox[{"[", "3001", "]"}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}], "-", 
       RowBox[{
        RowBox[{"EbS", "[", 
         RowBox[{"[", "j", "]"}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "]"}], ">", "0.01"}], ",", 
    RowBox[{"j", "++"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"n", "=", "j"}]}], "Input",
 CellChangeTimes->{{3.9349541184729185`*^9, 3.934954143903511*^9}, {
   3.934954239084318*^9, 3.934954253501033*^9}, 3.934959771726886*^9, 
   3.9369242485776453`*^9, 3.9370083083307886`*^9, {3.9496236759754686`*^9, 
   3.9496236760734024`*^9}, 3.949623720626853*^9, {3.949624251139675*^9, 
   3.9496242529433126`*^9}},
 CellLabel->
  "In[784]:=",ExpressionUUID->"7e5c6336-dd43-414f-89d8-2d95cd70ea3e"],

Cell[BoxData["248"], "Output",
 CellChangeTimes->{{3.9349541250041094`*^9, 3.934954145059599*^9}, {
   3.9349542349382157`*^9, 3.9349542555666375`*^9}, 3.93692425077159*^9, 
   3.9370083100554175`*^9, {3.9494922782862654`*^9, 3.9494922848147964`*^9}, 
   3.949534329739642*^9, 3.9495343893072495`*^9, 3.9495345729039145`*^9, 
   3.949576034528428*^9, 3.949620147830575*^9, {3.9496236705742626`*^9, 
   3.949623676895774*^9}, 3.949623722101451*^9, 3.949624255571644*^9, 
   3.9496248332577057`*^9, 3.949626897890746*^9, 3.9496274132342873`*^9, 
   3.9496279928904343`*^9},
 CellLabel->
  "Out[785]=",ExpressionUUID->"1ac535a2-bc9d-415d-8ca6-9fac041bfcc6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"EbS", "[", 
  RowBox[{"[", 
   RowBox[{"n", "-", "1"}], "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"EbS", "[", 
  RowBox[{"[", "n", "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"EbS", "[", 
  RowBox[{"[", 
   RowBox[{"n", "+", "1"}], "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.934954264732357*^9, 3.9349542756806383`*^9}, {
  3.9349597781598964`*^9, 3.9349597841179004`*^9}, {3.936924258527542*^9, 
  3.9369242676923285`*^9}, {3.9370083147294545`*^9, 3.9370083184320383`*^9}, {
  3.9496236834952564`*^9, 3.9496236897304487`*^9}},
 CellLabel->
  "In[786]:=",ExpressionUUID->"784835bc-3786-48c7-bbba-e2d8188d7b17"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "2.029814759374241`"}], ",", "8.55805767291417`"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.934954276077426*^9, 3.936924268488021*^9, 
  3.9370083189658933`*^9, 3.9494922879660435`*^9, 3.949534331504289*^9, 
  3.9495343906646547`*^9, 3.9495345741460533`*^9, 3.949576035692876*^9, 
  3.9496201500081835`*^9, 3.949623690993998*^9, 3.9496237251357517`*^9, 
  3.9496242602245626`*^9, 3.949624835376687*^9, 3.949626903912087*^9, 
  3.9496274132499323`*^9, 3.9496279948535085`*^9},
 CellLabel->
  "Out[786]=",ExpressionUUID->"c1ad6a2b-f913-465a-8eb9-404d2c12505c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "2.019958276830468`"}], ",", "8.567992997458242`"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.934954276077426*^9, 3.936924268488021*^9, 
  3.9370083189658933`*^9, 3.9494922879660435`*^9, 3.949534331504289*^9, 
  3.9495343906646547`*^9, 3.9495345741460533`*^9, 3.949576035692876*^9, 
  3.9496201500081835`*^9, 3.949623690993998*^9, 3.9496237251357517`*^9, 
  3.9496242602245626`*^9, 3.949624835376687*^9, 3.949626903912087*^9, 
  3.9496274132499323`*^9, 3.9496279948535085`*^9},
 CellLabel->
  "Out[787]=",ExpressionUUID->"c616cfee-cee8-445c-af15-265e63cf3023"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "2.010082124484266`"}], ",", "8.57788889229945`"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.934954276077426*^9, 3.936924268488021*^9, 
  3.9370083189658933`*^9, 3.9494922879660435`*^9, 3.949534331504289*^9, 
  3.9495343906646547`*^9, 3.9495345741460533`*^9, 3.949576035692876*^9, 
  3.9496201500081835`*^9, 3.949623690993998*^9, 3.9496237251357517`*^9, 
  3.9496242602245626`*^9, 3.949624835376687*^9, 3.949626903912087*^9, 
  3.9496274132499323`*^9, 3.9496279948535085`*^9},
 CellLabel->
  "Out[788]=",ExpressionUUID->"237034f6-f732-4e9c-95f4-f4897f3a69f5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"740", "-", "n"}]], "Input",
 CellChangeTimes->{{3.9349557333214607`*^9, 3.934955734645459*^9}, {
   3.9349598017796326`*^9, 3.93495980270065*^9}, {3.9369242897982445`*^9, 
   3.9369242901780195`*^9}, 3.9370083334776587`*^9, {3.9494923051883454`*^9, 
   3.949492305284227*^9}, {3.949623734745303*^9, 3.9496237350859876`*^9}, {
   3.9496242661898994`*^9, 3.949624266341671*^9}, {3.949624839040946*^9, 
   3.9496248394133015`*^9}, {3.949626907412398*^9, 3.949626908372691*^9}, {
   3.949628008174775*^9, 3.9496280099962273`*^9}},
 CellLabel->
  "In[789]:=",ExpressionUUID->"1084dfdf-46c0-40b8-9c3a-cc519a133e11"],

Cell[BoxData["492"], "Output",
 CellChangeTimes->{
  3.9349557351639385`*^9, 3.936924291256344*^9, 3.937008333980112*^9, 
   3.949492305888444*^9, 3.949534339150493*^9, 3.9495343930070934`*^9, 
   3.949534576452093*^9, 3.949576038492057*^9, 3.9496201551820664`*^9, 
   3.949623736017804*^9, 3.9496242672701583`*^9, {3.9496248375709443`*^9, 
   3.949624840032193*^9}, 3.949626909144062*^9, 3.949628010681549*^9},
 CellLabel->
  "Out[789]=",ExpressionUUID->"b9adca70-e3d4-4bee-b706-32d5315904a2"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"somegaT1", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"0.01", "*", "i"}], ",", 
       RowBox[{"Exp", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"EbS", "[", 
           RowBox[{"[", 
            RowBox[{"n", "+", "i"}], "]"}], "]"}], "[", 
          RowBox[{"[", "2", "]"}], "]"}], "-", 
         RowBox[{
          RowBox[{"EbS", "[", 
           RowBox[{"[", 
            RowBox[{"n", "+", 
             RowBox[{"i", "/", "2"}]}], "]"}], "]"}], "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", 
       RowBox[{"-", "246"}], ",", "492", ",", "2"}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.9349555339914675`*^9, 3.9349555502831693`*^9}, {
  3.934955613506225*^9, 3.9349556195575347`*^9}, {3.93495565731936*^9, 
  3.934955739977627*^9}, {3.9349557797428417`*^9, 3.9349558412493863`*^9}, {
  3.9349565961248302`*^9, 3.9349565967052994`*^9}, {3.934959812597318*^9, 
  3.934959823230412*^9}, {3.9369242979673743`*^9, 3.9369243337144575`*^9}, {
  3.9370083374473667`*^9, 3.937008350504864*^9}, {3.949492316851477*^9, 
  3.949492333110807*^9}, {3.9495344218356676`*^9, 3.949534428129656*^9}, {
  3.949623742624993*^9, 3.949623751598629*^9}, {3.9496242721189127`*^9, 
  3.9496242773866234`*^9}, {3.9496248451406937`*^9, 3.9496248489389105`*^9}, {
  3.9496269128527737`*^9, 3.949626917879218*^9}, {3.94962801688084*^9, 
  3.949628021819442*^9}},
 CellLabel->
  "In[790]:=",ExpressionUUID->"3f1bc6e1-511d-4398-8f4c-1e9d29ef5c86"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListPlot", "[", "somegaT1", "]"}]], "Input",
 CellChangeTimes->{{3.9349558339882903`*^9, 3.9349558382728863`*^9}, {
  3.9349598287281003`*^9, 3.9349598600960336`*^9}},
 CellLabel->
  "In[792]:=",ExpressionUUID->"3ac78084-bd81-416e-9111-0b767b190dcd"],

Cell[BoxData[
 GraphicsBox[{{}, 
   {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.007333333333333334], 
    AbsoluteThickness[1.6], PointBox[CompressedData["
1:eJw12Hk8lcsfB3AHx76cg3KLVt2K8mvRQreaaUVS6EaKigotl2679gWlm4uK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     "]]}, {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& )}},
  PlotRange->{{-2.46, 4.92}, {0, 1.3450946438430387`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.936924338478651*^9, 3.93700835373779*^9, 
  3.949492343468941*^9, 3.94953439594984*^9, 3.949534515588622*^9, 
  3.949534593150959*^9, 3.949576046534299*^9, 3.9496201692280445`*^9, 
  3.949623759655897*^9, 3.9496242828101745`*^9, 3.949624858054373*^9, 
  3.9496269218796964`*^9, 3.9496274700496874`*^9, 3.9496280458500366`*^9},
 CellLabel->
  "Out[792]=",ExpressionUUID->"3904fd60-b6d2-4975-8098-650cde9df7aa"]
}, Open  ]],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 0.5}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{
  Inherited, 3},ExpressionUUID->"f722c2b7-9c4e-488e-9ac0-3a665ce7fd6f"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"T", "=", "2"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.934954771071273*^9, 3.9349547736269493`*^9}, 
   3.9349559198017597`*^9},ExpressionUUID->"70ed8fb1-bc2b-4de8-9a6b-\
d0c180cebc29"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"E\[Beta]list", "[", 
  RowBox[{"[", "3501", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.9349540683371944`*^9, 3.9349540845239573`*^9}, 
   3.9349559268464317`*^9, {3.936924348779465*^9, 3.9369243616242747`*^9}},
 CellLabel->
  "In[793]:=",ExpressionUUID->"bd7db54b-a7bc-4297-8f99-6026da0878d2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "1.1326933864216262`"}], ",", "0.5`"}], "}"}]], "Output",
 CellChangeTimes->{{3.9349540695603886`*^9, 3.934954085025917*^9}, 
   3.934955927324353*^9, {3.936924349302845*^9, 3.9369243620682406`*^9}, 
   3.9370083907091837`*^9, 3.949492347910713*^9, 3.9495343993637967`*^9, {
   3.949534519927348*^9, 3.949534527047919*^9}, 3.949534597977975*^9, 
   3.9495760500377846`*^9, 3.949620173704996*^9, 3.949623765459037*^9, 
   3.949624298845428*^9, 3.949624860393387*^9, 3.949626924120962*^9, 
   3.949627472418612*^9, 3.949628050088909*^9},
 CellLabel->
  "Out[793]=",ExpressionUUID->"9b358b08-18ed-40db-a51d-192e0bef20d7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"j", "=", "1"}], ";", 
  RowBox[{"While", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Abs", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"E\[Beta]list", "[", 
         RowBox[{"[", "3501", "]"}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}], "-", 
       RowBox[{
        RowBox[{"EbS", "[", 
         RowBox[{"[", "j", "]"}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "]"}], ">", "0.01"}], ",", 
    RowBox[{"j", "++"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"n", "=", "j"}]}], "Input",
 CellChangeTimes->{{3.9349541184729185`*^9, 3.934954143903511*^9}, {
   3.934954239084318*^9, 3.934954253501033*^9}, 3.934955936556034*^9, 
   3.9349598734077644`*^9, 3.936924370047326*^9, 3.9370084006772285`*^9, {
   3.949623773191069*^9, 3.9496237756379*^9}, {3.949624304936469*^9, 
   3.949624307614375*^9}},
 CellLabel->
  "In[794]:=",ExpressionUUID->"782fedba-24db-45b5-b54e-3e0929df3993"],

Cell[BoxData["336"], "Output",
 CellChangeTimes->{{3.9349541250041094`*^9, 3.934954145059599*^9}, {
   3.9349542349382157`*^9, 3.9349542555666375`*^9}, 3.9349559375303807`*^9, 
   3.936924371443657*^9, 3.937008409619192*^9, 3.9494923506063366`*^9, 
   3.9495344007845187`*^9, {3.9495345211700926`*^9, 3.9495345282754574`*^9}, 
   3.9495345991828594`*^9, 3.949576050949415*^9, 3.9496201758906536`*^9, 
   3.9496237790734253`*^9, 3.94962430840886*^9, 3.949624862463482*^9, 
   3.9496269261268144`*^9, 3.949627474603756*^9, 3.9496280545904884`*^9},
 CellLabel->
  "Out[795]=",ExpressionUUID->"53d84ac6-eb71-49f0-84c3-3c5a81339183"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"EbS", "[", 
  RowBox[{"[", 
   RowBox[{"n", "-", "1"}], "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"EbS", "[", 
  RowBox[{"[", "n", "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"EbS", "[", 
  RowBox[{"[", 
   RowBox[{"n", "+", "1"}], "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.934954264732357*^9, 3.9349542756806383`*^9}, {
  3.934955944184683*^9, 3.9349559538063707`*^9}, {3.934959882725643*^9, 
  3.934959889566263*^9}, {3.9369244088256454`*^9, 3.9369244184331675`*^9}, {
  3.9370084161526475`*^9, 3.9370084223076916`*^9}, {3.949623783396245*^9, 
  3.949623788955979*^9}},
 CellLabel->
  "In[796]:=",ExpressionUUID->"3b5a9ad4-e534-4805-9dfb-eb258ee15588"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "1.1492352954493057`"}], ",", "9.22313899297744`"}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.934954276077426*^9, 3.934955954473549*^9, {3.936924412406809*^9, 
   3.9369244190666814`*^9}, 3.9370084230325966`*^9, 3.94949235235505*^9, 
   3.949534402270566*^9, {3.9495345224572835`*^9, 3.949534529548148*^9}, 
   3.9495345992617545`*^9, 3.9495760517703457`*^9, 3.9496201779282784`*^9, 
   3.9496237894948683`*^9, 3.9496243113867807`*^9, 3.94962486458082*^9, 
   3.949626928303297*^9, 3.9496274746198716`*^9, 3.9496280567205005`*^9},
 CellLabel->
  "Out[796]=",ExpressionUUID->"0238dd3b-d47f-4a03-a977-96e5c26afef3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "1.14004722415961`"}], ",", "9.227792749108426`"}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.934954276077426*^9, 3.934955954473549*^9, {3.936924412406809*^9, 
   3.9369244190666814`*^9}, 3.9370084230325966`*^9, 3.94949235235505*^9, 
   3.949534402270566*^9, {3.9495345224572835`*^9, 3.949534529548148*^9}, 
   3.9495345992617545`*^9, 3.9495760517703457`*^9, 3.9496201779282784`*^9, 
   3.9496237894948683`*^9, 3.9496243113867807`*^9, 3.94962486458082*^9, 
   3.949626928303297*^9, 3.9496274746198716`*^9, 3.949628056736171*^9},
 CellLabel->
  "Out[797]=",ExpressionUUID->"e36895ae-1457-43cf-98e6-2dc9cba4b92c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "1.1308544651650725`"}], ",", "9.23240291581507`"}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.934954276077426*^9, 3.934955954473549*^9, {3.936924412406809*^9, 
   3.9369244190666814`*^9}, 3.9370084230325966`*^9, 3.94949235235505*^9, 
   3.949534402270566*^9, {3.9495345224572835`*^9, 3.949534529548148*^9}, 
   3.9495345992617545`*^9, 3.9495760517703457`*^9, 3.9496201779282784`*^9, 
   3.9496237894948683`*^9, 3.9496243113867807`*^9, 3.94962486458082*^9, 
   3.949626928303297*^9, 3.9496274746198716`*^9, 3.949628056736171*^9},
 CellLabel->
  "Out[798]=",ExpressionUUID->"e603d80f-9cef-4574-af1f-7e7e1dda2ede"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"740", "-", "n"}]], "Input",
 CellChangeTimes->{{3.9349557333214607`*^9, 3.934955734645459*^9}, {
   3.934959898207185*^9, 3.9349598991586165`*^9}, {3.9369244326144805`*^9, 
   3.9369244331690407`*^9}, 3.9370084335961204`*^9, {3.9494923616453147`*^9, 
   3.9494923618581524`*^9}, {3.9496238011399474`*^9, 
   3.9496238013686266`*^9}, {3.9496238557484264`*^9, 3.949623863683386*^9}, {
   3.949624314876534*^9, 3.949624314993511*^9}, {3.9496248674227424`*^9, 
   3.9496248675193653`*^9}, {3.949626932629198*^9, 3.949626934858529*^9}, {
   3.949628060109222*^9, 3.949628060305333*^9}},
 CellLabel->
  "In[799]:=",ExpressionUUID->"566c004c-fa80-4bd0-b45d-83c9f1ffb89d"],

Cell[BoxData["404"], "Output",
 CellChangeTimes->{
  3.9349557351639385`*^9, 3.934955981948657*^9, 3.9369244335499463`*^9, 
   3.9370084343655963`*^9, 3.94949236421865*^9, 3.9495344083317385`*^9, 
   3.9495345330485435`*^9, 3.9495346015966682`*^9, 3.9495760532124186`*^9, 
   3.949620182120963*^9, 3.94962380205694*^9, {3.949623857855445*^9, 
   3.949623864214074*^9}, 3.949624315829571*^9, 3.949624868225072*^9, 
   3.9496269358182583`*^9, 3.9496274746514654`*^9, 3.949628061354925*^9},
 CellLabel->
  "Out[799]=",ExpressionUUID->"afc48807-1f4a-4eb5-9403-a62f64832186"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"somegaT2", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"0.01", "*", "i"}], ",", 
       RowBox[{"Exp", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"EbS", "[", 
           RowBox[{"[", 
            RowBox[{"n", "+", "i"}], "]"}], "]"}], "[", 
          RowBox[{"[", "2", "]"}], "]"}], "-", 
         RowBox[{
          RowBox[{"EbS", "[", 
           RowBox[{"[", 
            RowBox[{"n", "+", 
             RowBox[{"i", "/", "2"}]}], "]"}], "]"}], "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", 
       RowBox[{"-", "334"}], ",", "404", ",", "2"}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.9349555339914675`*^9, 3.9349555502831693`*^9}, {
  3.934955613506225*^9, 3.9349556195575347`*^9}, {3.93495565731936*^9, 
  3.934955739977627*^9}, {3.9349557797428417`*^9, 3.9349558412493863`*^9}, {
  3.9349559856736083`*^9, 3.9349560087152696`*^9}, {3.934956604380869*^9, 
  3.934956605233572*^9}, {3.9349599057670407`*^9, 3.9349599325683393`*^9}, {
  3.9369244452247667`*^9, 3.9369244613464465`*^9}, {3.937008439682579*^9, 
  3.937008444481141*^9}, {3.9494923718466187`*^9, 3.94949238907687*^9}, {
  3.9495345473077264`*^9, 3.9495345555657682`*^9}, {3.949623822443619*^9, 
  3.949623845677916*^9}, {3.9496243234953732`*^9, 3.9496243300691843`*^9}, {
  3.949624874058853*^9, 3.9496248779976606`*^9}, {3.9496269396115227`*^9, 
  3.9496269460591617`*^9}, {3.9496280663933525`*^9, 3.9496280692333984`*^9}},
 CellLabel->
  "In[800]:=",ExpressionUUID->"bf1e388f-4e2c-458d-87fc-02f52b16813b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListPlot", "[", 
  RowBox[{"{", 
   RowBox[{"somegaT1", ",", "somegaT2"}], "}"}], "]"}]], "Input",
 CellChangeTimes->{{3.9349558339882903`*^9, 3.9349558382728863`*^9}, {
  3.934956013217907*^9, 3.9349560287057767`*^9}, {3.934959916681699*^9, 
  3.934959921549324*^9}},
 CellLabel->
  "In[801]:=",ExpressionUUID->"17540aec-4c30-4c09-a962-c5c859401655"],

Cell[BoxData[
 GraphicsBox[{{}, {
    {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
     0.0055000000000000005`], AbsoluteThickness[1.6], PointBox[CompressedData["
1:eJw12Hk8lcsfB3AHx76cg3KLVt2K8mvRQreaaUVS6EaKigotl2679gWlm4uK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      "]]}, 
    {RGBColor[0.880722, 0.611041, 0.142051], PointSize[
     0.0055000000000000005`], AbsoluteThickness[1.6], PointBox[CompressedData["
1:eJw1mHlczdkbx9v3RYakCE0IwwwN1aBzQtTQkMGMSdNYsm+hNCGMsmYLJQyp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      "]]}}, {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& )}},
  PlotRange->{{-3.34, 4.92}, {0, 1.3450946438430387`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.936924467754216*^9, 3.9370084471443872`*^9, 
  3.9494923939957848`*^9, 3.949534557473724*^9, 3.9495346045187254`*^9, 
  3.9495760546815543`*^9, 3.9496201862432966`*^9, 3.9496238687832317`*^9, 
  3.949624334048242*^9, 3.949624882446807*^9, 3.9496269525925274`*^9, 
  3.949627480563281*^9, 3.9496280726983733`*^9},
 CellLabel->
  "Out[801]=",ExpressionUUID->"9b639189-0a8a-416e-9228-439ee9007b6d"]
}, Open  ]],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 2}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{
  Inherited, 4},ExpressionUUID->"deca32be-cbf4-4a11-a420-69c58476d740"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"T", "=", "3"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.934954771071273*^9, 3.9349547736269493`*^9}, 
   3.9349559198017597`*^9, {3.9349560557184353`*^9, 
   3.934956055890789*^9}},ExpressionUUID->"fbce1793-5449-4686-a18c-\
2116a88ab03e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"1", "/", "3."}]], "Input",
 CellChangeTimes->{{3.9349560607804728`*^9, 3.934956061346575*^9}},
 CellLabel->
  "In[802]:=",ExpressionUUID->"cac9ad7b-cfd3-43d4-bcad-15e8146b2019"],

Cell[BoxData["0.3333333333333333`"], "Output",
 CellChangeTimes->{3.9349560618650103`*^9, 3.9369245085240917`*^9, 
  3.937008452260268*^9, 3.9494923996087923`*^9, 3.949534610842725*^9, 
  3.9495760579355536`*^9, 3.949620193803393*^9, 3.9496238724979477`*^9, 
  3.9496243451993456`*^9, 3.949624884968915*^9, 3.9496269612027464`*^9, 
  3.949627484937642*^9, 3.9496280752131386`*^9},
 CellLabel->
  "Out[802]=",ExpressionUUID->"e8c04378-9a87-4e8f-a59b-661731102ac3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"E\[Beta]list", "[", 
  RowBox[{"[", "3668", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.9349540683371944`*^9, 3.9349540845239573`*^9}, 
   3.9349559268464317`*^9, {3.9349560670854254`*^9, 3.9349561708090973`*^9}, {
   3.936924514760404*^9, 3.9369245587341413`*^9}},
 CellLabel->
  "In[803]:=",ExpressionUUID->"fe3e825b-1b87-4d9f-9f9c-38b9b7038340"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "0.8237821416355284`"}], ",", "0.33299999999999974`"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.9349540695603886`*^9, 3.934954085025917*^9}, 
   3.934955927324353*^9, {3.93495606774549*^9, 3.934956171297738*^9}, {
   3.936924516823909*^9, 3.9369245593232994`*^9}, 3.937008454362774*^9, 
   3.9494924005091147`*^9, 3.9495346185085173`*^9, 3.9495760585310183`*^9, 
   3.9496201959064713`*^9, 3.9496238747076178`*^9, 3.949624347350333*^9, 
   3.949624887103513*^9, 3.9496269633346434`*^9, 3.9496274872022686`*^9, 
   3.949628077406258*^9},
 CellLabel->
  "Out[803]=",ExpressionUUID->"7c9c0ee5-fcdc-4520-8fa5-46924c4ff47e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"j", "=", "1"}], ";", 
  RowBox[{"While", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Abs", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"E\[Beta]list", "[", 
         RowBox[{"[", "3668", "]"}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}], "-", 
       RowBox[{
        RowBox[{"EbS", "[", 
         RowBox[{"[", "j", "]"}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "]"}], ">", "0.01"}], ",", 
    RowBox[{"j", "++"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"n", "=", "j"}]}], "Input",
 CellChangeTimes->{{3.9349541184729185`*^9, 3.934954143903511*^9}, {
   3.934954239084318*^9, 3.934954253501033*^9}, 3.934955936556034*^9, 
   3.934956178919431*^9, 3.9349599523975716`*^9, 3.9369245684401555`*^9, 
   3.9370084620085154`*^9, {3.9496238836141086`*^9, 3.9496238878366933`*^9}, {
   3.949624353388538*^9, 3.9496243550359793`*^9}},
 CellLabel->
  "In[804]:=",ExpressionUUID->"f2c9850b-bbf1-4db5-8bc4-2eb64a4e6d5e"],

Cell[BoxData["367"], "Output",
 CellChangeTimes->{{3.9349541250041094`*^9, 3.934954145059599*^9}, {
   3.9349542349382157`*^9, 3.9349542555666375`*^9}, 3.9349559375303807`*^9, 
   3.9349561810935807`*^9, 3.936924569973015*^9, 3.937008463217449*^9, 
   3.9494924040393343`*^9, 3.949534621449912*^9, 3.9495760592811375`*^9, 
   3.9496201959282856`*^9, {3.9496238853756495`*^9, 3.9496238884122534`*^9}, 
   3.9496243557877836`*^9, 3.9496248893674145`*^9, 3.949626965417176*^9, 
   3.949627487241026*^9, 3.949628079625851*^9},
 CellLabel->
  "Out[805]=",ExpressionUUID->"2fcd5632-57b3-4336-ade4-658cabbbbc38"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"EbS", "[", 
  RowBox[{"[", 
   RowBox[{"n", "-", "1"}], "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"EbS", "[", 
  RowBox[{"[", "n", "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"EbS", "[", 
  RowBox[{"[", 
   RowBox[{"n", "+", "1"}], "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.934954264732357*^9, 3.9349542756806383`*^9}, {
  3.934955944184683*^9, 3.9349559538063707`*^9}, {3.9349561860716047`*^9, 
  3.934956205436497*^9}, {3.934959958230036*^9, 3.934959967589181*^9}, {
  3.9369245798104515`*^9, 3.9369245897607117`*^9}, {3.937008468659541*^9, 
  3.9370084777806835`*^9}, {3.949623892204643*^9, 3.9496238998596344`*^9}},
 CellLabel->
  "In[806]:=",ExpressionUUID->"6aafd28f-f8b8-45a5-973b-6144d9adfca7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "0.8404870597906`"}], ",", "9.354467521477101`"}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.934954276077426*^9, 3.934955954473549*^9, {3.9349561933370657`*^9, 
   3.9349562059546194`*^9}, 3.9369245905005665`*^9, 3.937008478517536*^9, 
   3.9494924056021223`*^9, 3.94953462652535*^9, 3.9495760599418993`*^9, 
   3.949620198036502*^9, 3.9496239005791597`*^9, 3.949624357994426*^9, 
   3.949624891609891*^9, 3.949626967501156*^9, 3.949627489483822*^9, 
   3.94962808179755*^9},
 CellLabel->
  "Out[806]=",ExpressionUUID->"517eead6-7d24-492a-bc1e-0fe0ada299b1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "0.8293506877306552`"}], ",", "9.358242751089717`"}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.934954276077426*^9, 3.934955954473549*^9, {3.9349561933370657`*^9, 
   3.9349562059546194`*^9}, 3.9369245905005665`*^9, 3.937008478517536*^9, 
   3.9494924056021223`*^9, 3.94953462652535*^9, 3.9495760599418993`*^9, 
   3.949620198036502*^9, 3.9496239005791597`*^9, 3.949624357994426*^9, 
   3.949624891609891*^9, 3.949626967501156*^9, 3.949627489483822*^9, 
   3.94962808179755*^9},
 CellLabel->
  "Out[807]=",ExpressionUUID->"7de0aa9a-9cec-4999-acd4-a33782e672a0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "0.8200696623562257`"}], ",", "9.36133797281039`"}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.934954276077426*^9, 3.934955954473549*^9, {3.9349561933370657`*^9, 
   3.9349562059546194`*^9}, 3.9369245905005665`*^9, 3.937008478517536*^9, 
   3.9494924056021223`*^9, 3.94953462652535*^9, 3.9495760599418993`*^9, 
   3.949620198036502*^9, 3.9496239005791597`*^9, 3.949624357994426*^9, 
   3.949624891609891*^9, 3.949626967501156*^9, 3.949627489483822*^9, 
   3.94962808179755*^9},
 CellLabel->
  "Out[808]=",ExpressionUUID->"576600e1-cfb6-40d7-926f-1c95666d9d8a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"740", "-", "n"}]], "Input",
 CellChangeTimes->{{3.9349557333214607`*^9, 3.934955734645459*^9}, {
   3.934959982963478*^9, 3.9349599844767666`*^9}, {3.9369246112943926`*^9, 
   3.936924611642251*^9}, 3.937008488988683*^9, {3.9494924113750687`*^9, 
   3.9494924115435038`*^9}, {3.9496239131844788`*^9, 3.949623913412813*^9}, {
   3.9496243625184927`*^9, 3.9496243626493263`*^9}, {3.9496248952268925`*^9, 
   3.949624895324505*^9}, {3.9496269711522465`*^9, 3.9496269712493367`*^9}, {
   3.949628086491378*^9, 3.9496280865882926`*^9}},
 CellLabel->
  "In[809]:=",ExpressionUUID->"52d3fa2e-b4d1-40af-8108-632735e3285e"],

Cell[BoxData["373"], "Output",
 CellChangeTimes->{3.9349557351639385`*^9, 3.934955981948657*^9, 
  3.9349562237866454`*^9, 3.936924612179959*^9, 3.9370084895082316`*^9, 
  3.949492412685007*^9, 3.9495346316924686`*^9, 3.9495760612589874`*^9, 
  3.9496202000896587`*^9, 3.949623914262781*^9, 3.9496243633306923`*^9, 
  3.949624895830551*^9, 3.9496269718550425`*^9, 3.9496274895110426`*^9, 
  3.949628087116913*^9},
 CellLabel->
  "Out[809]=",ExpressionUUID->"4834538a-210c-40e9-967a-df1ae95be461"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"somegaT3", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"0.01", "*", "i"}], ",", 
       RowBox[{"Exp", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"EbS", "[", 
           RowBox[{"[", 
            RowBox[{"n", "+", "i"}], "]"}], "]"}], "[", 
          RowBox[{"[", "2", "]"}], "]"}], "-", 
         RowBox[{
          RowBox[{"EbS", "[", 
           RowBox[{"[", 
            RowBox[{"n", "+", 
             RowBox[{"i", "/", "2"}]}], "]"}], "]"}], "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", 
       RowBox[{"-", "366"}], ",", "372", ",", "2"}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.9349555339914675`*^9, 3.9349555502831693`*^9}, {
  3.934955613506225*^9, 3.9349556195575347`*^9}, {3.93495565731936*^9, 
  3.934955739977627*^9}, {3.9349557797428417`*^9, 3.9349558412493863`*^9}, {
  3.9349559856736083`*^9, 3.9349560087152696`*^9}, {3.9349562322311296`*^9, 
  3.934956244802601*^9}, {3.9349566097650957`*^9, 3.934956610395661*^9}, {
  3.9349599920717583`*^9, 3.9349600015549855`*^9}, {3.93692461669728*^9, 
  3.9369246324730883`*^9}, {3.937008496857244*^9, 3.93700849991329*^9}, {
  3.949492418287649*^9, 3.9494924516160407`*^9}, {3.949534638658654*^9, 
  3.9495346432784195`*^9}, {3.9496239221776037`*^9, 3.949623926700711*^9}, {
  3.949624370352023*^9, 3.9496243759407005`*^9}, {3.9496249027986526`*^9, 
  3.9496249076523695`*^9}, {3.949626976176886*^9, 3.9496269842189617`*^9}, {
  3.949628092672594*^9, 3.9496280961141214`*^9}},
 CellLabel->
  "In[810]:=",ExpressionUUID->"5e94d54d-f204-4ea6-a239-cdc0d2d20e36"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListPlot", "[", 
  RowBox[{"{", 
   RowBox[{"somegaT1", ",", "somegaT2", ",", "somegaT3"}], "}"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.9349558339882903`*^9, 3.9349558382728863`*^9}, {
  3.934956013217907*^9, 3.9349560287057767`*^9}, {3.934956250084133*^9, 
  3.9349562510950265`*^9}, {3.934960011701051*^9, 3.9349600193732667`*^9}},
 CellLabel->
  "In[811]:=",ExpressionUUID->"4180bacc-a68e-41bc-ba86-524fd714a5bf"],

Cell[BoxData[
 GraphicsBox[{{}, {
    {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.004583333333333334], 
     AbsoluteThickness[1.6], PointBox[CompressedData["
1:eJw12Hk8lcsfB3AHx76cg3KLVt2K8mvRQreaaUVS6EaKigotl2679gWlm4uK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      "]]}, 
    {RGBColor[0.880722, 0.611041, 0.142051], PointSize[0.004583333333333334], 
     AbsoluteThickness[1.6], PointBox[CompressedData["
1:eJw1mHlczdkbx9v3RYakCE0IwwwN1aBzQtTQkMGMSdNYsm+hNCGMsmYLJQyp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      "]]}, 
    {RGBColor[0.560181, 0.691569, 0.194885], PointSize[0.004583333333333334], 
     AbsoluteThickness[1.6], PointBox[CompressedData["
1:eJw1mHk81Nsbx4exLy0qdUN73UqlUqTlntMi5UZadG8LQps2UknaRastSYu0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      "]]}}, {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& )}},
  PlotRange->{{-3.66, 4.92}, {0, 1.3450946438430387`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.936924638050905*^9, 3.9370085022790713`*^9, 
  3.9494924538719163`*^9, 3.9495346464222403`*^9, 3.949576062684637*^9, 
  3.949620217513728*^9, 3.9496239310519266`*^9, 3.9496243792175956`*^9, 
  3.949624910798298*^9, 3.949626987285448*^9, 3.9496274939792156`*^9, 
  3.9496280992753*^9},
 CellLabel->
  "Out[811]=",ExpressionUUID->"3c8bbf62-56e2-45d4-a3a9-fe5a45c6ec76"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"somegaT1L16", "=", "somegaT1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"somegaT2L16", "=", "somegaT2"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"somegaT3L16", "=", "somegaT3"}], ";"}]}], "Input",
 CellChangeTimes->{{3.9495343634846525`*^9, 3.9495343775891523`*^9}, {
  3.9495760693355503`*^9, 3.9495760717115145`*^9}, {3.9496202238934283`*^9, 
  3.949620227413251*^9}, {3.9496243880350747`*^9, 3.9496243922344656`*^9}, {
  3.9496249148383913`*^9, 3.9496249193360524`*^9}, {3.9496274998519716`*^9, 
  3.949627503879176*^9}, {3.9496281040299487`*^9, 3.9496281076259756`*^9}, {
  3.9554447759473305`*^9, 
  3.955444778900886*^9}},ExpressionUUID->"3d7efc13-b89b-4a90-bf2e-\
2d51492aad59"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"ListPlot", "[", 
  RowBox[{"{", 
   RowBox[{"somegaT1L14", ",", "somegaT1L16"}], "}"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"ListPlot", "[", 
  RowBox[{"{", 
   RowBox[{"somegaT2L14", ",", "somegaT2L16"}], "}"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"ListPlot", "[", 
  RowBox[{"{", 
   RowBox[{"somegaT3L14", ",", "somegaT3L16"}], "}"}], "]"}]}], "Input",
 CellChangeTimes->{{3.9496281254266863`*^9, 3.949628138936513*^9}, {
  3.9554447831297374`*^9, 
  3.9554447858299637`*^9}},ExpressionUUID->"3ff90820-1973-444e-be48-\
d698318981b7"],

Cell[BoxData[
 GraphicsBox[{{}, {
    {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
     0.0055000000000000005`], AbsoluteThickness[1.6], PointBox[CompressedData["
1:eJw12HlczFsbAPBp065pppBEtuxLoZTlPIgQyVYX5XJv9rLdRCUXbZTIK65y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      "]]}, 
    {RGBColor[0.880722, 0.611041, 0.142051], PointSize[
     0.0055000000000000005`], AbsoluteThickness[1.6], PointBox[CompressedData["
1:eJw12Hk8lcsfB3AHx76cg3KLVt2K8mvRQreaaUVS6EaKigotl2679gWlm4uK
Nm0oFSpCVMyxZSn7vu/7dlb78ov7necfr/M6jGc+7+/znZlnlr2LxSFxMTGx
EwwxsfGf7w3rzqu9l+BUF6nblr0ORO4d5rHT3SU4n/wXZD5ODUI23kmi+TYS
nB/HPaPsecFIb+KS4FQ+mXZv9ezXSK4k6PgaOQnOvb8X9IYdCkHjoxnWiXPu
2gR0Goa+Qb8G+zWiOKdtg5mzi/g7NDGctzhnW6zzwTi7UOToMH6Jc8qXvLyk
nB+G1k4MKM5p17DxszV6jyZN3KA4Z71X2JhH0gfUOX57HQxO1VLW9tbQjyh5
fLgkBuf80P3r3mcj0ONH4xeDc9/NYjRmRyT6e834gAzOvrvZsZt1PyGjiRtk
cPasqnOYpxiFZkxMmMHZ3bq+jjkahXrHhxOJcaYcUuIWtkWjrJ/jlxgnebJ5
9sfmGBR8fHxAMY6yy2nJvyo/owvj0z0vxsHrJq2UbIhFFhMTFuNILN6WadUR
h7QnAhTjsAJCZq5ifkVi/12c8hVNDxNnf0P/5T9GWnKbp73Vi4e8x8itq68u
frdPgHzHyAkNbFJ2j0CeoySBO1vS8QgH8hsligKNg3byiZDXKJm19Va1QVgi
5DNCptt7Om42SYI8RsiFI1ovOENJMP8RcrJfqutMaDLMd5g8WG9qHmSdAvMb
JhajTL8nU1NhPsPkfYC2v0ZZKpq4vZIhcqJb1DfH7zvUzxCpch45n22aBvUy
RI5OLc8qn5IO9TFIFrmkZEsVpyOfiXoYJNvUlC29PmWA/yDZuH9K+7ErmeA9
QGpeoZLFO36A7wDx0rIy75v5EzwHyO0+9Q+ImQV+/eSRzY0HKfVZ4NVPDINd
jNeXZoNPP1Fzy4g6HZMDHv1EPlN7+S3LXPDoIwruS9/2puSCRx/5mN/6Pcwo
Dzz6iIFW4JmUhDzw6CXTYqV3Ctblg0cvUTydHq4bkw8eveSNqrFu4MoC8BCR
TPe/qtTjC8BDRK7tMH5pu7oQPETkX9vH/zRlFIKHkERdZDbcNSsCDyHRFH/h
xq4oAg8hifPL2j9/bzF4CMhXt4V9Rtxi8BAQZesVrpc8SsBDQGYzb5QuUCsF
Dz5RjVvJPveqFJ5PPuEVF144uaoMPPik4NJT/UUFZeDBI92R6bO/uZSDB4+o
Hc3c08GoAA8eMUhs2ND7qgI8uGQp8pOchirBg0tKh65Yv6uoBA8uUQi6rvX2
QhV4cMn97cxSC+VqyL+HZEYknx+Lroa8u0ll41/yGdtrIN9u8iPvxX6PzhrI
s4tkRz6zDd5WC/l1EoavU926N7WQVycpdf4m7s2vhXw6iORYWA7LsA7yaCe/
y51Yrv60DubfTtZI51mOCupgvm3kwaWeQQXTephfK9G8r3FK4lk9zKeVSNsn
JhgO1EM9tZAZHlP9c7c2QP20kPJFZ/R8XjZAvTST/AcDyZKMRqiPJuL4W8IP
oWkj1EMTaQp9Hb3ldSP4N5I0lwGm2lgjeDcQ34cBRznWTeDbQLbXMxtKoprA
s55skyxxSpJqBr86suKszF3RgWbwqiNBR+UaPn5uBp9aUlSj+Lx7cgt41BKv
hbKejsdaIP9qEuWCrJ9ktUDeVeTguoetBYtaId9KMv+m69KGC62QZzlRVG2f
/KOmFfIrIyy/z0VM3TbIq5T8Vb+ZtdGjDfIpIbudpguudrZBHkUkc374Y5M/
2mH+hcRzVvglO/92mG8BOe9UVirFb4f55ZEh64xrets6YD65ZP4fXS7+zzrg
/rOJd3MO89FQB9zvT3K9t3WTjHUn3F8Gmca7cr48phPuJ42EjCxWWTzUCf8/
heTHz7lxzroL/l8iOXo0Iiv9XReMn0AumoSzL8t2w3hxZO2jd3ek93TD30eR
6Utqj4zFdcPvvycV870sLEbp98FE31p9/c/tPfD5Pomu2a0R+b6Hrh9wcen3
6OSbl2O+8+nnYMTU+Foua86l46OUpNYN9q70+yj0w0C9wO8ll94faos+IfU8
g/5+AhJaHN5wjsel80PXbnJKNKbw6PzRZM/4wRuYR/NBrSbl3jX7eTQ/pPNG
43TiTR7NF12xtiSW73k0f3SHd2LPo0Ie9UGJJ/9c9l3Ao34oeLPiwM4pfOqL
FkabJeSs5FN/ZOOTd87fhk/rA4m0Lx8wPs+n9YPWlMTxzr7i0/pCln67ZS2S
+LT+kN/+4gOGTXxanyhgzzvxpQwBrV8k5tiYG6gpoPWN7JINZjLWCmj9I5O1
zssO7RLQ5wPJ5Plfe+gqoM8PCs1wymi9K6DPF+oruSrbECGgzx+yChlqG8sQ
0OcThT1bdvFGnYA+v4jtq9FGxgT0+UbBtYMjjMlC+vyjrUG/rX62QEj7A7r1
syLWBwtp/0CvnRhXtGyEtL+g1jaLnEgXIe0/qHHE9sOd60Lan5Dmovxb4feF
tH8htbUpXWbhQtrfkEm5642eeCHtfyg/a8bVzCwh7Y8o8mneVeVGIe2fSMr/
e4EFX0j7K5o7u3QwfUxI+y+au8Bh2EtVRPsz2m9avMJ6hoj2bzTv2tnCbToi
2t+Rh1t2yOk/RLT/o4IDfe7KWETXBzT99nNVDyMRXT+Q/J8ZBQpWIrq+oLWm
sbpfbEV0/UF+XpqP7Y+I6PqEnpqJ31zrIqLrFwo12qm76NdnWN+Q0Ya5Uequ
Irr+IbW0lbrbL4jo+oia7s0y2HxDRNdPFNfm/lTyqoiur8jzk8Rh7ysiuv4i
I6uAlEg3EV2fUVXIW9/d10V0/UYrt0zqveYuous74uZKh+pfFtH1H7m93ZF3
+QrNT4i+nD2RceHX/cH+ASV4Drcnn6N5ilCUTvHnjc4iuv9Avk62k8OP0nx7
0R6LiL1S9iK6f0E1zem3TtnSvHuRtKodW2AuovsfxPaRT7M3pvn3of1bWg/q
rBbR/ROa0z95WY4e9ehHNov9tDPmUI9+tMpEysptKvXoR2e1d26Kk6Ue/Ug+
rcnVYFhI93do/ZODQblttP4GUHGK2EBPhZDuD9E0NLe3OI3W4yBy8LQK0Y4V
0v0l8jcRrz4WSOtzEBXqhKwe8xHS/Sl6OCPMIMyV1usQipnDzPzHQUj3t4hX
5qkbYUrrdxgZhwz4durT53EYCRdE7duhJaT7Z7Q6IbIKy9DncwQdsNVZr8Gj
/WQEpXvE5rwtFND9OVrjp1cp801A9+/ouaH3si3PBHR/jyKMjqchN9p/RtFl
Z77g8mEBPR+gA2sDHNYZC+j5AW0xXVysoSug5wu0P+2JuKkC7VdiWI33aF93
N5+eT/ClmuR6Xg7tl2I4vGJ36cVw2m/FcJ639jmzf/n0/INrLf2cPh7m0/MR
zp3DdTlizKfnJ3zfeZNkrBafnq9wVWO8los4n56/cLSSrNK0Gh49n+Fuh1la
/8bR9YOBVY+OohV+PHq+w7JdPoYaJ+j6wMAbZULcIo159HyIiVZ0WY8Wj54f
8cJNrzYmDnPp+RK/OdOuoF/MpedPvJon/2XjB7reiWPbJv8oPXcuPb9iueQb
Kr62XHq+xdNTB40Zelx6/sXfxSJTMuS49HyMzb6aq91L6aHnZ+ywuvbPjc49
kL8ELjdTPuOo2QP1JIHfm/xz9WFqN3hIYvmW3RVizt3gIYndByclqmp0g4ck
5nuds/+S3AUeknhgq0ht7tEu8JDEvU5VgY/Vu8BDEl/ur1mc8KUTPCTxzW9M
fTnHTvBg4jkpzBlIrhM8mDize0TAjOgADyYeDnbOTbLqAA8mfhD521bToXbw
+PX3uowU/UC632LiIyNj/A2b28FDCre4KHj/29UGHlJYZ1vICkW/NvCQwq6O
QX7TV7WBhxS2X8BOQ/Wt4CGF0xY7dZ27TvePUtjYu6f5wIJW8JDGe09nyfCz
W8BDGjueUGekHm8BD2nMFjxYPFOjBTykcV5CUh9KaAYPaRybyLWVOdgMHtJY
M0BO31muGTxkcM+8zSYJH5rAQwarfBTP9LZqAg8ZvOdSW0RNP92Py2CzuX9k
bAxsBA8ZfD3qq+bfmxrBQwb3tUfu9OQ2gIcMdsU2FXz/BvCQxR1ZLEvNNQ3g
IYulFp2MutpUDx6y+M6RpKxir3rwkMW9oRJF2/XrwUMWt35bEf+sqg48ZLGb
bSh7++068JDD1nJ7Bc1L6XlGDv/c1Zk1qa4WPOSwT6rpg2l3aqFfymEDz2U+
yStrwUMOx/c4pUZm1oCHHL73tYAdNK0GPOTxubcnjGZfrgYPeXzsWqpCa3EV
eMjjwRwV5fN6VeAhj71X1PpvuFsJHvL4cYv58nBhBXjIY1ft9t8vWleAhwK+
cqlxqnRcOXgoYN6kAIkhrXLwUMDz3ugY/vQsAw8FvIr5cdifXwoevz4v/N/M
T5al4KGAP7dras34XgIeCjgvZGQmY0kJeChizf+ZWu56XgweirjqqY2MArsY
PBSxPTvx+1qPIvBQxHL+5YE3+grBQxEv/WGX/+xYIXgo4qKhRCvZpgLwUMJT
VE+Fb7IrAA8lXGvw1cS3nL4/UMKj0u2lS63ywUMJp5Sac1tK6PsGJXyrubTs
58488FDC7+9teyFRmgseyvjg2+WNjL254KGMF1WLJ6zNzgEPZZz6yeXJoups
8FDGLq0PlbyFWeChjHeFmd1/JpsFHso4XNhr6jX3J3iw8J2VTftyjX/AfFh4
1D18TtqxTPBh4Q33EzVvP6Dvc1g45Ux0PIuTDl4sLKueWlnCS0MT03VgYXVj
JxZakAZ+LDy2WSdR6cB36A8srHd+XlhYQCp4snCMfW7tsuoUyIOFV9W5hHb9
ngK+LLxXqfI63yUZ8mFhw0ujNhZfk8CbhWd07n5xVSYJ8mJjB80ixYU2ieDP
xsfyTdzTYzmQHxu/0jvEMVDhQD2wcf6AWXFDcwLkycbPbdVlmGHxUB9sbLen
embW9W+QLxtvSbB+GGT5FeqFjeNc6zp9Db5A3my8e7OIeM6Mg/ph4yuxFh3B
srGQPxt33b41PZbxGeqJjdUqg0+ZMmLAQwXP3XXY3V48GjxUsF1PcH8nOwo8
VLBseW5um9Yn8FDBW2v1H19YHQkeKtj+4intrn0RUH8qOPvVpNcHb34EDxWs
KSa+ZKvjB/BQwUlFEU9z88PBQwX7aH66vsU4DDxUcFHPXNcf+e/AQwU3r+Ku
v2D3FjxU8JKWG4IoiTfgoYJvxciMLA2n75NVcfSU2wlVB1+Bhyo+GVO0olqH
vn9WxVPtj7+JHAwED1Xcsj+zxrzoJXio4p2vPUp2kBfgoYoNgp0Dztg/Bw9V
nPw87+mMfU/BQxWTSULroVNPwEMVK5XFSi5/9Aj9H7p5ZBE=
      "]]}}, {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& )}},
  PlotRange->{{-2.46, 5.26}, {0, 1.3859470428517664`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.94962813962853*^9},
 CellLabel->
  "Out[815]=",ExpressionUUID->"834acd29-d6e1-499d-aeba-a085e9dc5b66"],

Cell[BoxData[
 GraphicsBox[{{}, {
    {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
     0.0055000000000000005`], AbsoluteThickness[1.6], PointBox[CompressedData["
1:eJw1mHk8lNsfx8easau0b26J6EpJtHAOdaOVNlpIC+rekujKRUWUNkXS4pZS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      "]]}, 
    {RGBColor[0.880722, 0.611041, 0.142051], PointSize[
     0.0055000000000000005`], AbsoluteThickness[1.6], PointBox[CompressedData["
1:eJw1mHlczdkbx9v3RYakCE0IwwwN1aBzQtTQkMGMSdNYsm+hNCGMsmYLJQyp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      "]]}}, {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& )}},
  PlotRange->{{-3.34, 4.3}, {0, 1.0931591785197514`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.9496281396624584`*^9},
 CellLabel->
  "Out[816]=",ExpressionUUID->"41df9589-9641-4e16-886e-c14f04272eab"],

Cell[BoxData[
 GraphicsBox[{{}, {
    {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
     0.0055000000000000005`], AbsoluteThickness[1.6], PointBox[CompressedData["
1:eJw1mHlcztkXx9tLm5iYyRRiNBgyZG3o3uwhNUWNZAmhGkySCM0kKhRRQwlJ
uyUaSY3q3hJapU1pX1VPz/P0tEga6Vd+53z/6fV9fZ/O957P+37vOeeju+uQ
hb2MlJTUSWkpqZG/k852/Jo8UY2Hz94hzRMCSd9020uZH1S5/F8tJ38VB5GC
/JFLlU80ddaOnXWVRP6xTLk8QpWvTEv6fZnnNXJCM35Ng7sq1//TtrC7OJhY
JE8cjqjK9za77NhIr5MZI+Gmq/JrteHBD+JDidTXS5Vn3uvuO7D4JimPGAmo
wiOO9+VoFt4iI9E041W4902HSKefb5OvyzurwuOun7jeJB9OvoazVeEPIjQ3
/tUSTgy+XipcxzQubEfhHaL8NaAK/2aT+fEj/0SQkWhrGpT5dOtARdPYSPJ1
ecnKfEH/pdM7YqJIwEi4S8P3B+W1MqKjyb69I5cyTxpdcNbyXgwx+n9AHj6u
L/j881gy7usClfnaa9GJ1u/iiHBkeR2juEl9/IkdUvfI85FwmaN4x6pFQ0v1
75PrISPXKP63elk42fWAOI/I98coPsnt6oyw0Hiy9usCR/Gzg5nfqbY+JP/n
MYpHf66dczHoEfBQ4lMqXG9sNEoAHkr8hEKttmlXAvBQ4op316WWRP0DPJR4
xjf2M8nWx8BDiUd9uTRNpJUIPJT4LYUD3i0VicBDiV9d6zBtz7UnwEORX17i
9quxQxLwUOSW2Vqair88BR6KXNs+5iddlWTgocitVpr7s+Zk4KHITW8aH9ZJ
TQEeinzcl7Tgjhv/Ag8FfnKftEmIzzPgocBn9wjGLDmZSr6Gu6TAveRylgcc
SAMeCnyvdOE9fZt04KHAF4e7yVdtZ8BDgbvL6OgEzeHAQ54LDf+gl+9z4CHP
zWuuBa7VzwAe8vz1Rd+UsWkZwEOeb1ytsb+MZAIPee4f8ZNzbWEm8JDnaYFW
W3+zfQ485PhQ9J65JaLnwEOOn3HK/muzVxbwkOOPcrL2HtF8ATyGf+96yXtu
4gvgIcf9crq27TZ7CTzk+IQK1ylzxS+BhxyXqhr1d5DPK+Ahyy8cmZybPC0b
eMhyf78AjfSSbOAhy+0tds5Ud88BHrLcvfplgv2PucBDlivERVwsKs8FHrI8
zMTVf69nHvCQ4XbyM4csZucDDxm+PN1BcKo+H3jIcL/TL6YN/F0APGS49uKn
F0xXvAYew/cxW413yRQCDxne/7Hsgv/LQuAhzY81xd5RMn4DPKR5nNeF70+F
vQEe0rxtQ4HO9FFFwEOadyxzuallXwQ8pLlt3WPb4Nwi4CHNHZ18kz3mFQMP
Ka6+eWaL9t/FwEOKxz9cmpErXQI8pLhZTMS+0r0lwEOKT9ignG9TUQI8pPiU
zzaeN5eUAg8pnljmZ/9zVCnwkOK/rHQe0z+2DPQfYk8CHjkNnC4DvYdYlXbE
wCFhGeg7xIICSg6V7HwLen5hR7WSvZLy3oJ+X1hYZdwF95XloNcXVj1/+i+2
j8tBn0HW/Xrj7fE/VoAegyyzpzS7PqQC8h9kQ+8atoSov4N8P7P+VSaPjc++
g/w+M9N0w+zKwXeQz2eWqrRfy/5YJeyn/9hCvchl61srYf/8x+T+8Pj2jH0V
7Jf/2KufjCOXFlTB/hhgcxu0nAY3VsN5OcCog86D37Kqgf8AK2K9fqkmNcD7
E3uSreKzObMG+H5inr/1eh9eWgs8PzG157Z6Gsm1wK+fWX1w9J25oA549bM9
XLI57XEd8Olntull1Q1a9cCjn71daaJ/w6YeeHxkoXLbWrSD6oHHR/btN0Yp
P76tBx4fmfLZwv313zUAjz4mFX905febGoBHHzOaOHBNI7gBePSxF3GHp9uW
NgCPD6wmribUQ6sReHxggjfuXXlWjcDjA7vQu3CXX1Aj8OhlrlOvdj8rbgQe
vezSFtPDVmOagEcv++QWf8LavAl49LBnBjf7DwU3AY8ephHx0tu9sAl49LAn
mt0ProxuBh7d7IWtUtygWTN8n93Mc/9C6aSAZuDRzaI15dysKpqBRxfzbF/f
dlurBXh0sRWeTl4/WLQAjy5Wlu87qzywBXhIWOUqN82UshbgIWF7lHIi7qu/
Bx4SVnWrP7DY/D3wkLC7k/Qte869B/072Y1Yq8oV+e9BbzFLV7R8YK3aCvqK
mbT12cIrq1pBTxFbvkQ81OvTCvoJWaBYaKib0Qp6CZlUmOHzpQOtoE8HUw5u
fmZs0AZ6CNjY+7fTV59sg/wF7GC3yzrlJ22Qbzvz8phQGyFqg/zaWJhRh76a
Xjvk08ZmryuvJNvbYT+1srKLIQ4LrrbD/mllm5JK7jaUtsN+ec+sROq9a1QF
sD9aWJC3WZntCgHshxZ2b4vhOS13AfBvZt4qs35xeyQA3k1sRftvdbtFAuDb
xFRdB507pnQAz0a2WKSe88W6A/g1sHmLTzxs9uoAXg1s8bJvWrrSO4BPPRMp
eNac6+4AHvVMP3di++VpQtC/ltUdC9K/YiYEvWuY+jbNP495CkHfanZO+voF
nxQh6FnJ5nfuGqxrEIJ+75jdjOay4jEi0KuCtfsENKoai0CfctaSrDl5+UER
6FHG8m6s3iN/QwT5l7JsvQ2h/2WLIN8S9syuP8tFJIL8itjkmn/H7pokhnze
MMn5lLLdy8Ww/tfM37sqeMzvYlhvPus+2DkU5C+G9eWwk2Wzz9Q/E8N6XrFD
3xbsz6oSw/uzWJJ0uke+dCe8L4NdnLL5xGq9ToifznqVd2daruuEeCksfMHg
5oK9nfD/iSx33fHOCl/8fTyzO6DpdjEOn0cyP6NDH11z8D6Ihe5wDiaNnVg/
4JLgc7IiuSp0kzreR5LwukJmoiXB+ORmjV6Ihx4+TyQ7x88aZ2wgwfURR8Nz
RasI/j6dKId5x/68VoL5keAfvjumaIn/n0UMByySA7ZJUB+ywaaOCPdgvBzi
IRx/rPeABPUlRHK5J+8oxn9Ndp6U1F/0kCAfUjZ97po0L3xfEflVad5EJ18J
8iWn6vdPTwvA95cSnYOzutYGSXB/kNXrk6a0B+N6yknq8s8G4TcluL/IBX2L
CV23cX3vCA1ZeMvojgT3J5lcWrfwYDSut5rceitb//fwPexvMknoUWQag+uv
Jedpyb2tw8/h+yAZzRMHX8VgPvVEdk7GyYQoCX5fpNB8jF1pBObXQNbpbZT9
a/j98H2S8iqre5vDMN8mohHq0qsUKsHvmwykDiXdvor5NxPnvI9B4isSPB+I
1rdpPtQf9WghZhfOThV6S/B8IZY6vxW1/Yn6tJJIlbnqdccleD6R/uof5O45
o15txLTh0O9qDhI834iLyZgtKnaoXzuxnr9FoGAtwfORFN165rZ/A+opICtf
uJxJNZbg+UrO744ePXcR6iskS3OPJlTOlOD5TD46GB/p0UG9ReS6b2vzKQ0J
nu+EqMka7pdD/cWk84HD2LyOTqwPpM05NT25AL8PCbl7ZtfUsPhOrC+kKclw
3tSATqw/hMW2i3oPdmJ9ItFTvUnRhk6sX+Tt2azV6TPw++0ik25qVsjK4ffe
Rf78R3ujsFaM9ZFEu/es/zS8LqifJHtF+Jq5V8RYX8mSeI2X1x3FWH/J3F7v
vN+JGOszkZKUGmmNF2P9JjEfxqqpCkVY34my/EDw2jQ8/3qJ9uxn0muviLA/
ILe/+Fjl2omwfyCjdANXFc0XYX9BKqxmPXwjg+fpB3I19dbrkFIh9idEnFIk
vzhciP0LEao3bFl0AM/7PrJjVqeq0TIh9j8ka9uFboGiEPsj0mkpnyhT3IH9
E3lqfuPoxVCsH/3Ee99kNbM9Hdh/EUGe+6L8WVhv+sn0Ix7RFb0C7N9I5idv
3VOpAuzviEVWkkWmlwD7P6JxXerFo3UC7A9JRVDNw1cqAuwfSaPXzHuaxe3Y
X5LtD8/kb73Wjv0nkY/tNDxu3Y79KfnZUlGgptOO/Su5LNg281l1G/a3ZKFH
ddKSG23Y/xILzdCAwK1t2B+TbguVFfGT27B/Ji27dcY21rVif03uC4NeqIZh
fzJIGgan71i0vRX7c7J+wtUbjjrYz3wh20psNu0ve4/9PdHarWiSEoT9zxcS
tM8xctam9zgfkGeteUdK1bBfGiLus3+IiChowfmCtMzetzbZpwXrB3W+ZqM2
ZnkLzidUtsBYMUqmBecXut1+qyQ0rRnnG+qVEjWv81gzzj90l+kC++j5zTgf
UT1+7INI0ITzE105602jb0wTzlc0e7xj6409TTh/0Yhks7tO2k04n9HfI196
XX/biPMbNYh/0B0+fC7CfEcH1F/m9m5sxPmPBrbuj7oj24jzIfU4PS0vJr0B
50dqts1oyM4d+3EZOmngxMS3Cxtw/qR5G1Zeuymux/mU5mVe7loeU4/zK70d
L+jK3Yn9viw9U73OdapOPc6/1HpRmPXnR3U4H9PikKxN/jPqcH6m2Y7rv9SH
1OJ8TSfc0WraMr4W5286T0bXs/F8Dc7ntETPcp+bfA3O7/TwpSXz9nlU43xP
lQ+ZX9GVVOH8T//9JqQ/5kAV+gM0StFwzprmSvQP6BkDsWiJXSX6C3SOxdxJ
DdXv0H+gOQ5j6+ws3qE/Qb3WL3R5kovzoTx1MNfoaR2um+BvUD2rA3JHX+E8
KU9/NHIy0V1bjv4InS8sMfq58C36J9Qlr3R8sOlb9FdorKZx6alXZei/0L2B
3DHYrAz9GfptT4V+TWEp+je0fPbYVhvLUvR36OaH89xdakrQ/6Ge2X6up3eW
oD9E9bK1PpsLitE/ok8TpMerHylGf4kecd7srvelCP0n2tSXuOCIbxH6U/Ri
mnuawfgi9K9ob9UvjlmRb9DfolXFP/FMgzfof1HH1BkZrT6F6I/R7XqLToXG
vUb/jK4PW5R4oKIA/TUqHydXaCdXgP4b3dV47ui54b4I/DmadP2HnzRt8tC/
o502Vywu+eeiv0cvzvuUmJWag/4fleyyqezry0Z/kFaqrrmctSAb/UP6vUNC
rMuRV+gvUqGC4FZi/Ev0H2mgzzL/pg8v0J+kGamBWz4te4H+Jc0ti6hrP52F
/iYlUj6lZq+fo/9J/YNP3C7RfY7+KF3pd3XFQbdM9E+pmv6JWKe8DPRXqca7
CVE2ehnov1KBac/MLWc4+rPU1cRb1yKPoX9LI4p7X832S0d/l/rvbpbP35aG
/i9NYFObF81JRX+Ypjhc2nFe+Rn6x/Si7mNv3/cp6C/TMZfGyxqUJKP/TIe8
usI3pD5Ff5qqOflsUExKAh5qVCHIfTuJfwI81Gi6WdboYwmJwEON3gr3Sz38
72PgoUZXvFHuKs75B3ioUfO965wzqxKAhxqtrUvye/TpEfBQp32ubnp3Jz0C
Huq0c9y18xsD44GHOn1c9J/+0677wEOdcrp+n4LtPeChTlfHabs4lsQBD3X6
fYfb4SuWscBjNC1Vfek0XxwNPEbTWdYP53j4RgGP0TTyr3bd8waRwGM0PX98
3GPvjjvkf2UYwk0=
      "]]}, 
    {RGBColor[0.880722, 0.611041, 0.142051], PointSize[
     0.0055000000000000005`], AbsoluteThickness[1.6], PointBox[CompressedData["
1:eJw1mHk81Nsbx4exLy0qdUN73UqlUqTlntMi5UZadG8LQps2UknaRastSYu0
KkRS5hau6xxLaBPZyTrGjBlmRtaQfvQ7z/cfr3nNeL7ned7nnOfzfMY7ua7f
qcjhcNwVOJyBv6tqvYbHWWjTfXUjIq9oXEVjfSXrEsdo077BiqtuvfNDHVO3
Baa3a1F7o9BX+G4A+vRx4NGiajejXNosglCE2xKNksda9He9e4aBFtfQif5o
tV5a1J3n7vDir2C0PnFMf0QtenSOymv3fdfRtIFwU7Wo7sj1GRMCQxDn16NF
a01PfrbMuIFKHg8E1KRnztZYOnaGooFow+M06b1Bh419lt9Cv5bnq0lDiuO2
rwy9jX6F26ZJz76VnF3ZdQcZ/3o0qeerhC0O9neRxq+AmvS0OFNpRFU4+pVu
rQZV+Xxh8G/b76Nfy0vUoOpaphl3jj1AQQPhAjWo5TjcFr7mIdq9a+DRoNer
eYGCcY/QH/8PSHP+jPltgtZjNOLXAjXoeisTwdO2x6hpYHkSdTrZxDmivC4C
ZQyES1en0uQDHvOKn6A7twcedbon6MaJefyn6NBA+dzU6Q2PwS+l1ZHo/zzU
aaQqx6BDHMV4qNNGncLJ0UOfMR5qdNjqCaV6s2MYDzWaOOqV/9Z1sYyHGnWd
72M9Nug546FGzW5rR23PiGM81KgwasIGC24846FGde2Tdy98Hs94qNGjB/ua
j659yXio0qtniU+oxivGQ5XednFu9eS9YjxUabzA6MQbzwTGQ5WGcEfjvcY8
xkOVjhy5abRxB4/xUKVeh91t8t/8w3io0B4z8559fq8ZDxUadnHKjREOb9Cv
cIEq9HiV8fMyo0TGQ4XanXW5JRmexHio0Aq/sCfDJEmMhwrNM/tkplGczHgo
0yy9N91PUv5lPJTptWkvogbHpTAeyvSA4o3UzZH/MR7K9Mu2Q8ZHn6UyHspU
Xrn+1KFIwngoU05R6b/RaynjoUSfK49p9ymhjIcSvRV7dtDeHWmMhxKduAFl
zWlOYzyUqE1obddT93TGQ4naKW+IEShlMB5K1DZulJbp3QzGQ4m2ulrcylyQ
yXhwqfR0x7CPnzMZDy4tvbM7mLfvLePBpanhF4yMuVmMB5dOjbhaphWdxXhw
aduTOTtkFtmMB5eqzGyN95dkMx6KdKu5prdKSA7joUixx6Ziz6XvGA9Fauu0
tZLb9o7xUKSXOueJs2LeMx6KtDN8SfzhLR8YD0VqwpOlFGp/ZDwU6OCOoWbc
rI+MhwKNGTtx/qjznxgPBbrJ8FDYDPNcxkOBeqUtGb9Z6zPjoUBzF5zI5+Z8
ZjwUqOoUzdUjV+QxHhxq+mpBj9GLPMaDQy0ui9J1huczHv3fC+PV57nnMx4c
mpcd1hZRkc94cGiZqcVpb4svjAeHxvznGngg4QvjwaFmAU0/p00qYPX/Sfwm
t6Ss8S9g9f5JrD/atgd3FbD6/iQX5xOisKuQ1bOPOKy6VhZeVMjq10ecFuo8
2GdRxOrVR674bfZ9lFHE6vODlD9sG89ZWMzq8YN4pPkM0o8sZvn/IOj4FZe0
8SUs316SsVYtNyu4hOXXS57s9i46PaiU5dNLcrkfpjmeL2X7qYeU+g1Jnthd
yvZPD1lM4lGWexnbLz0keuHO47c6ytj+6CbXegKX6h4uZ/dlN9ly+W8zt5Zy
xr+bfB4ZfstiRwXj/Z143OBhqayC8f1O3FPEBdxdXxnP76TcZGvwYclXxq+L
XJ3h/nfawUrGq4v46S79fKyxkvHpIncnmUz8cbiK8egi9YbGUZN7qxiPTuKT
u0DX5kQ149FJEsYPmVHUU814dJL/PF2GL1pRw3h0kKsbJ3mbn65hPDrIxkn2
rUdoDePRQZzX2Zz/oFbLeLQTfZurFmhNLePRTr48kHsNDqhlPNqJ/9R9TY+/
1DIebUSil7jr/eA6xqONUJM3HhO31jEebSRFeVXkzNt1jEcrcXbw8TtYWcd4
tJLbcoWY/ZP4jEcrUVyVMiPMmc94fCOWI4xmakfz2fn8Rvw2aptUifiMxzfS
UcnJ7ZpVz3i0kIjL2z9sdK1nPFoIDhAd7/unnvFoIZ/OGoz42FHPeMhJWpvJ
ucYlAsZDTnxbOx5rnxEwHnKyIPrxo3NZAsZDTh5i1xabnwJWfxn542SxQefK
BlZvKdnf6qJ08FIDq6+U/Ddf1zAku4HVs5mo1g1xUFUXsvo1kZfR9cHJNkJW
rybSFRxYeeiykNVHQkIuCc2/5wlZPcRkdfBEh0PqIpa/mOTJbQNibEQs30ZS
uYd3MvuSiOUnIi/rnJ+pZotYPiIivvRborFqI9tPQuIs8e1tWtHI9o+Q1Cke
lfWdaGT7pYFM1NFa5pvWyPaHgJivqqQ1nY1sPwjIfo+LD+bOEzP+9STosNHw
TBcx480nG5LO8U2fiBlfPklvvnl9p0jMeNYRvW+lHmf0JYxfLalDhYvsNkkY
r9r+9/vNdrosYXxqSMJfeet10iWMRw2pDmjtq2+VsPpXkes1NttWGTaxeleS
8XpT3Tsdm1h9v5IunYbe9GtNrJ7lhFP6xK4jq4nVr4wo6L1DK9ubWL1KSew8
V/Pqqc2sPiWEvzt0x92tzaweRcTHMs722MVmln8hmZ8zLGh/YjPLt4CYGawb
5V3RzPLLJ7oPrEY915CyfPL69190upKxlK0/l+gMG9VgtF3K1vuRbH/0OO9P
Pylb3zvS5lym/PCllK0nm+CZU0+iIil7fyaJcHozY1aflL0vjSxujap0GSdj
8VOJvSh+uYaFjMVLIv6zvfXUdsvY//PInbo+ixBf+H0cybI5xX8RBd9HEO1J
qQbmb+FzCAmde+RmuUAG/YM9cvgeOeI5389pwecIFHdyxSLBaDnER2uF3/Mn
TIHveSjZZeWkGcZyWB8aOm0yR74Qfp+KFs43UIpdKYf8UEGnNS9+Hfx/Juqz
TdrO2yyH+qATc4bqWDtDvHfI8kStyY69cqgviinI0Hd1g/i56EBMmFh2TA58
UPYgnwVhJ+F9+UjP7cJfT73lwBflikISr1+A9xci4uZ1eNFlOewPNL/a7fsE
f1hPCWrZPVK4K0AO+ws9iIqjhUGwvjI0N7qr4GywHPYncrPK8o2+Buv9ihxX
9QaM6v/M9jcaWnOupz0A1l+FjKY88szpfx87H6j3WPreiquQTw1a0Tso88lF
OZwvdFro9+9KH8ivFs0b1bs58bQczif6xin5ITkO+fLRmluP03YekcP5Ruft
fGcW74f869HFZ/ITkp1yuB/Q5lebTXXsoB4CtPXZEdP3G+VwvyAXFY+wzZZQ
HyEyOCBIj8RyuJ/QUu1j3qtNoF4idC54TiaeLof7DY26kHQ8bAzUrxGt4Lto
xw6Rw/2IGjrPeL/mQj3FKPmZQsg9sQzuV/S3c4m280cZ3L9o3cab3SlxMrif
Ueq0kIaLATK4v5G5SOW0+X4Z3O/IgzvHWrQazosUvfBsuDxisgz6A4pIW/s2
hgPnQ44G04sr9pRJob+g0s/YZVAC3AdyNMR2XJ3XZSn0J7Qo0vbrDzsp9C90
qnndMr25cB+0IH81q1h9NTjvLUiao8EzKm+G/oicoqLn5z9rhv6Jvj7Xjaz2
aob+ihyM2prerIb7qhXlTZ/zVDSyGfozCjnuH2ogaIL+jXRVB8XefAn3aRt6
JfJduPZUE/R/lBx6Jd1sVRPoAxTzR3DqbZ0m0A/II8Wat7dEAvoCnfbc3Hv+
gQT0B2rjH3cqcpaAPkEd+SFv8gwloF8QVVPfZCcVg75Bm26ce1vEE4P+QQ5H
PijbeYhBH6Gf7yZV8kzEoJ/Qff/z96/3NoK+QuIxpoP5KY2gv1DqSKcLHf39
j+kz1NqgoBq+qBH0G/qm2MVV7BaBvkN9cx2vTk+C/vsdfS0Vh033FIE+RFbi
rEXrZ0O/7kb25bqp6jIh6Ev0rEPfdHQU9PdupGmrMOTQTiHoU7RpzbisfWNA
D/SggO2tM36rbAB9i1wvyRzfhjSA/kWxTVM+tFg1gD5Gi6a7hZirNoB+RiL8
AC0lAtDXqFFXMKXTUwD6Gy0OnmW5fKYA9Dkqj9WdeFVYD/odHegtmHvmQT3o
e+S9K/3YJ9t60P9Idm3Hncua9TAfoPOlfRM2ZfNhfkDV5/lCfJIP8wW6oNUi
Pth/r7DGgQ9tOOAaJQD9yMEOVw9mKt2rg/kFR/dlzza0Bb3JwUM6dn6xU6+D
+QcH6Rpo2aSCPu2PlykM2nK8FuYnHC37/VWhEehZBbz0Btd7vLAG5i9sxSnR
HH2nBuYznGo0fuPydTUwv+HEYD6eqFID8x12KTEsHuRdDfMfzvBNe5glq4L5
EFdhh+c3HKpgfsSJ27ekVWdXwnyJ91pKzw5dXAnzJ670DbPSjv4K8ykWLFjy
4fX4rzC/4j2zQt97XK+A+RY3nivd8kK1AuZfHMP1i7l+tBzmY5xseMmuQVoG
8zO+GDTffo5TGczXmD968MZlpTAvcXHQ+mRLwapSmM+xzhGpzaPMEpjfsfn9
hPcLF5XAfI9jDz/ZUcErhvkfW5S9rzw1pxj8ARyp7rbydXQR+AfY1xrvPzij
CPwFfMj40rptkYXgP+B1wtwFi6cVgj+BP+YJD/hEFoB/gYs+md1fMK0A/A3c
N0oBWcZ9Af8D11YK9j01/gL+CP72veCRdVI++CfYUdNU32NZPvgr2Fbl+Zg/
3+WB/4Jdt6vwCjblgT+Dk76MF9Smfgb/Br89GlOF6nLB38EHTibGq3Z9Av8H
Z0+9k7NB7xP4Q3htvz7zwR/BP8JK+bY9610+gL+EXxzspDtC3oP/hD2X0Yhd
qe/An8KGFea39rTngH+F3zs2dudPyQF/C0fs0aeaO7PB/8KtTuGOZ+5lgT+G
Vf+wTt9W+Rb8Mxzsdcfw0di34K9h3kr+a//dmeC/4T83BH6Pis0Afw7ja0fs
Rnelg3+HW0Wlu+5apIO/h3/wXzSfDk8D/w8/F06bZ/CNgj+IXX+f/iPQioJ/
iEdozJ3505GAv4gN7rheSBiTCv4jrm6c79jemAL+JF6t/yahPeVf8C9xxfIj
bWq3ksHfxH7BBmvsjyaB/4mN7gu++Tsmgj+KeT/GGn5e+wb8U+w18ho33OI1
+Ku426p5p87yf8B/xeqJyrLXy3ngz2Knob+Hu1sngH+LNeZtsS+2fwX+LtY4
pTxvktdL8H9xuM3or8duxoM/jJtnpV3ZePYF+Mc45sa09Eelz8FfxkvHnHki
x7HgP2MXLAmYmAB+qBYObFTvzTGJBv8a29v5e63JAj9VG6ePDNiR5gR+qzY+
X5VjEq4Dfqw21o/f4+aT9Zjx0MYloUm95b6P0P8AEXtvpA==
      "]]}}, {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& )}},
  PlotRange->{{-3.66, 3.94}, {0, 1.040962208511971}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.9496281396980906`*^9},
 CellLabel->
  "Out[817]=",ExpressionUUID->"84453037-766e-462e-971e-71f7992beb9c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"ListPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"somegaT1L18", ",", "somegaT1L16", ",", "somegaT1L14"}], "}"}], 
   ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{"\"\<\[Omega]\>\"", ",", "16", ",", "Bold"}], "]"}], ",", 
      RowBox[{"Style", "[", 
       RowBox[{
       "\"\<\!\(\*SuperscriptBox[\(e\), \(\(\\\ \)\(u \((\[Omega])\)\)\)]\)\>\
\"", ",", "16", ",", "Bold"}], "]"}]}], "}"}]}], ",", 
   RowBox[{"AxesStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Thick", ",", "Thick"}], "}"}]}], ",", 
   RowBox[{"PlotMarkers", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Automatic", ",", "Tiny"}], "}"}]}], ",", 
   RowBox[{"PlotLegends", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
     "\"\<L=18, N=9\>\"", ",", "\"\<L=16, N=8\>\"", ",", 
      "\"\<L=14, N=7\>\""}], "}"}]}], ",", 
   RowBox[{"Ticks", "->", " ", 
    RowBox[{"{", 
     RowBox[{"Automatic", ",", "Automatic"}], "}"}]}], ",", 
   RowBox[{"PlotLabel", "\[Rule]", 
    RowBox[{"Style", "[", 
     RowBox[{"\"\<T=1\>\"", ",", "18", ",", "Bold"}], "]"}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"ListPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"somegaT2L18", ",", "somegaT2L16", ",", "somegaT2L14"}], "}"}], 
   ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{"\"\<\[Omega]\>\"", ",", "16", ",", "Bold"}], "]"}], ",", 
      RowBox[{"Style", "[", 
       RowBox[{
       "\"\<\!\(\*SuperscriptBox[\(e\), \(\(\\\ \)\(u \((\[Omega])\)\)\)]\)\>\
\"", ",", "16", ",", "Bold"}], "]"}]}], "}"}]}], ",", 
   RowBox[{"AxesStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Thick", ",", "Thick"}], "}"}]}], ",", 
   RowBox[{"PlotMarkers", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Automatic", ",", "Tiny"}], "}"}]}], ",", 
   RowBox[{"PlotLegends", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
     "\"\<L=18, N=9\>\"", ",", "\"\<L=16, N=8\>\"", ",", 
      "\"\<L=14, N=7\>\""}], "}"}]}], ",", 
   RowBox[{"Ticks", "->", " ", 
    RowBox[{"{", 
     RowBox[{"Automatic", ",", "Automatic"}], "}"}]}], ",", 
   RowBox[{"PlotLabel", "\[Rule]", 
    RowBox[{"Style", "[", 
     RowBox[{"\"\<T=2\>\"", ",", "18", ",", "Bold"}], "]"}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"ListPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"somegaT3L18", ",", "somegaT3L16", ",", "somegaT3L14"}], "}"}], 
   ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{"\"\<\[Omega]\>\"", ",", "16", ",", "Bold"}], "]"}], ",", 
      RowBox[{"Style", "[", 
       RowBox[{
       "\"\<\!\(\*SuperscriptBox[\(e\), \(\(\\\ \)\(u \((\[Omega])\)\)\)]\)\>\
\"", ",", "16", ",", "Bold"}], "]"}]}], "}"}]}], ",", 
   RowBox[{"AxesStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Thick", ",", "Thick"}], "}"}]}], ",", 
   RowBox[{"PlotMarkers", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Automatic", ",", "Tiny"}], "}"}]}], ",", 
   RowBox[{"PlotLegends", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
     "\"\<L=18, N=9\>\"", ",", "\"\<L=16, N=8\>\"", ",", 
      "\"\<L=14, N=7\>\""}], "}"}]}], ",", 
   RowBox[{"Ticks", "->", " ", 
    RowBox[{"{", 
     RowBox[{"Automatic", ",", "Automatic"}], "}"}]}], ",", 
   RowBox[{"PlotLabel", "\[Rule]", 
    RowBox[{"Style", "[", 
     RowBox[{"\"\<T=3\>\"", ",", "18", ",", "Bold"}], "]"}]}]}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.9495346615221767`*^9, 3.949534686455494*^9}, {
   3.9495760767861104`*^9, 3.9495760828476076`*^9}, {3.949620233679054*^9, 
   3.9496202490020776`*^9}, {3.949620307457752*^9, 3.9496203394939556`*^9}, {
   3.9525124918656874`*^9, 3.9525125003413506`*^9}, {3.9525125403769746`*^9, 
   3.9525125524570436`*^9}, {3.9525126814929876`*^9, 
   3.9525127127697372`*^9}, {3.9525127642654233`*^9, 3.9525128359081745`*^9}, 
   3.9525128721589575`*^9, {3.9525129484536543`*^9, 3.952512989175707*^9}, {
   3.9525130347549796`*^9, 3.95251311187988*^9}, {3.9525132604439616`*^9, 
   3.952513281516819*^9}, {3.955445149409864*^9, 3.955445183203369*^9}, {
   3.95544575856745*^9, 3.955445787565917*^9}},
 CellLabel->
  "In[267]:=",ExpressionUUID->"0cbcd91e-9798-44fa-a783-10d4824757e1"],

Cell[BoxData[
 TemplateBox[{
   GraphicsBox[{{}, {{{
        Directive[
         PointSize[0.004583333333333334], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
             GraphicsBox[{
               EdgeForm[], 
               DiskBox[{0, 0}]}], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.004583333333333334], 
                 RGBColor[0.368417, 0.506779, 0.709798], 
                 AbsoluteThickness[1.6]]}, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}, Automatic, 
          Offset[4]], CompressedData["
1:eJw12HdcztsfAPCnPbT3MEopJFw71PmYybpFEbcrcWWGxL02ySgrZSREaZGk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         "]]}, {
        Directive[
         PointSize[0.004583333333333334], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
             GraphicsBox[{
               EdgeForm[], 
               PolygonBox[{{-1, -1}, {1, -1}, {1, 1}, {-1, 1}}]}], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.004583333333333334], 
                 RGBColor[0.880722, 0.611041, 0.142051], 
                 AbsoluteThickness[1.6]]}, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}, Automatic, 
          Offset[4]], CompressedData["
1:eJw12XlcjdkbAPD2fb2tk60oIzSyLyPnEUWmTVKWQWOLNE2RxNCMfSxRiWQk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         "]]}, {
        Directive[
         PointSize[0.004583333333333334], 
         RGBColor[0.560181, 0.691569, 0.194885], 
         AbsoluteThickness[1.6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
             GraphicsBox[{
               EdgeForm[], 
               PolygonBox[{{0, 1}, {1, 0}, {0, -1}, {-1, 0}}]}], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.004583333333333334], 
                 RGBColor[0.560181, 0.691569, 0.194885], 
                 AbsoluteThickness[1.6]]}, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}, Automatic, 
          Offset[4]], CompressedData["
1:eJw12Hk8lekXAPBryx7upU1Km/aFimh5TqVUCm2MoqkZ7bSNFNJUtkpafqmJ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         "]]}}}, {{}, {}}}, {
    DisplayFunction -> Identity, DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
     AxesLabel -> {
       FormBox[
        StyleBox["\"\[Omega]\"", 16, Bold, StripOnInput -> False], 
        TraditionalForm], 
       FormBox[
        StyleBox[
        "\"\\!\\(\\*SuperscriptBox[\\(e\\), \\(\\(\\\\ \\)\\(u \
\\((\[Omega])\\)\\)\\)]\\)\"", 16, Bold, StripOnInput -> False], 
        TraditionalForm]}, AxesOrigin -> {0, 0}, AxesStyle -> {
       Thickness[Large], 
       Thickness[Large]}, DisplayFunction :> Identity, 
     Frame -> {{False, False}, {False, False}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], 
     Method -> {
      "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
       "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           Identity[
            Part[#, 1]], 
           Identity[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           Identity[
            Part[#, 1]], 
           Identity[
            Part[#, 2]]}& )}}, PlotLabel -> FormBox[
       StyleBox["\"T=1\"", 18, Bold, StripOnInput -> False], TraditionalForm],
      PlotRange -> {{-3.08, 6.78}, {0, 1.5355010415480423`}}, 
     PlotRangeClipping -> True, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.02], 
        Scaled[0.05]}}, Ticks -> {Automatic, Automatic}}], 
   FormBox[
    FormBox[
     TemplateBox[{"\"L=18, N=9\"", "\"L=16, N=8\"", "\"L=14, N=7\""}, 
      "PointLegend", DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[], 
                    DiskBox[{0, 0}]}, {DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, ImageSize -> {10, 4}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.365] -> Baseline)], #}, {
                   GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[{{-1, -1}, {1, -1}, {1, 1}, {-1, 1}}]}, {
                    DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, ImageSize -> {10, 4}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.365] -> Baseline)], #2}, {
                   GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[{{0, 1}, {1, 0}, {0, -1}, {-1, 0}}]}, {
                    DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, ImageSize -> {10, 4}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.365] -> Baseline)], #3}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"PointLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.004583333333333334`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.368417, 0.506779, 0.709798]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.004583333333333334`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.880722, 0.611041, 0.142051]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.004583333333333334`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.560181, 0.691569, 0.194885]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}]}],
              "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{
                    EdgeForm[], 
                    DiskBox[{0, 0}]}], ",", 
                    RowBox[{"Offset", "[", "4", "]"}]}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[{{-1, -1}, {1, -1}, {1, 1}, {-1, 1}}]}], ",", 
                    RowBox[{"Offset", "[", "4", "]"}]}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[{{0, 1}, {1, 0}, {0, -1}, {-1, 0}}]}], ",", 
                    RowBox[{"Offset", "[", "4", "]"}]}], "}"}]}], "}"}]}], 
           ",", 
           RowBox[{"Joined", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{"False", ",", "False", ",", "False"}], "}"}]}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{{3.9495346646165233`*^9, 3.949534687038973*^9}, 
   3.9495760835655537`*^9, 3.949620249867724*^9, 3.9496203605547247`*^9, 
   3.9496239469034224`*^9, 3.9496243973451643`*^9, 3.949624922120533*^9, 
   3.949628601791046*^9, 3.95015029031196*^9, 3.952512560026226*^9, 
   3.9525127146523504`*^9, {3.9525127864008627`*^9, 3.9525127930312576`*^9}, {
   3.952512949813903*^9, 3.952512990683365*^9}, 3.952513039945408*^9, {
   3.9525130725653305`*^9, 3.952513080616538*^9}, 3.952513112529645*^9, {
   3.952513263988484*^9, 3.952513282446957*^9}, 3.955445184505071*^9, 
   3.9554457882419863`*^9},
 CellLabel->
  "Out[267]=",ExpressionUUID->"dfcb7315-6312-42b7-9998-32ddb8a0f7cf"],

Cell[BoxData[
 TemplateBox[{
   GraphicsBox[{{}, {{{
        Directive[
         PointSize[0.004583333333333334], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
             GraphicsBox[{
               EdgeForm[], 
               DiskBox[{0, 0}]}], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.004583333333333334], 
                 RGBColor[0.368417, 0.506779, 0.709798], 
                 AbsoluteThickness[1.6]]}, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}, Automatic, 
          Offset[4]], CompressedData["
1:eJw1mXdczu0Xx9t7j0c8yiYS2WV0XQ1ERh6jIivjMcseCZXMjCgVkSJJ0iNN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         "]]}, {
        Directive[
         PointSize[0.004583333333333334], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
             GraphicsBox[{
               EdgeForm[], 
               PolygonBox[{{-1, -1}, {1, -1}, {1, 1}, {-1, 1}}]}], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.004583333333333334], 
                 RGBColor[0.880722, 0.611041, 0.142051], 
                 AbsoluteThickness[1.6]]}, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}, Automatic, 
          Offset[4]], CompressedData["
1:eJw1mHk8lVsXx80cQxxKGm6lQSoVxS0le5dKXfFSV9P1KpS4pTS4jVRE0SBK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         "]]}, {
        Directive[
         PointSize[0.004583333333333334], 
         RGBColor[0.560181, 0.691569, 0.194885], 
         AbsoluteThickness[1.6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
             GraphicsBox[{
               EdgeForm[], 
               PolygonBox[{{0, 1}, {1, 0}, {0, -1}, {-1, 0}}]}], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.004583333333333334], 
                 RGBColor[0.560181, 0.691569, 0.194885], 
                 AbsoluteThickness[1.6]]}, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}, Automatic, 
          Offset[4]], CompressedData["
1:eJw1mHk8lNsfx8easau0b26J6EpJtHAOdaOVNlpIC+rekujKRUWUNkXS4pZS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         "]]}}}, {{}, {}}}, {
    DisplayFunction -> Identity, DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
     AxesLabel -> {
       FormBox[
        StyleBox["\"\[Omega]\"", 16, Bold, StripOnInput -> False], 
        TraditionalForm], 
       FormBox[
        StyleBox[
        "\"\\!\\(\\*SuperscriptBox[\\(e\\), \\(\\(\\\\ \\)\\(u \
\\((\[Omega])\\)\\)\\)]\\)\"", 16, Bold, StripOnInput -> False], 
        TraditionalForm]}, AxesOrigin -> {0, 0}, AxesStyle -> {
       Thickness[Large], 
       Thickness[Large]}, DisplayFunction :> Identity, 
     Frame -> {{False, False}, {False, False}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], 
     Method -> {
      "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
       "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           Identity[
            Part[#, 1]], 
           Identity[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           Identity[
            Part[#, 1]], 
           Identity[
            Part[#, 2]]}& )}}, PlotLabel -> FormBox[
       StyleBox["\"T=2\"", 18, Bold, StripOnInput -> False], TraditionalForm],
      PlotRange -> {{-4.36, 5.5200000000000005`}, {0, 1.12279763370027}}, 
     PlotRangeClipping -> True, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.02], 
        Scaled[0.05]}}, Ticks -> {Automatic, Automatic}}], 
   FormBox[
    FormBox[
     TemplateBox[{"\"L=18, N=9\"", "\"L=16, N=8\"", "\"L=14, N=7\""}, 
      "PointLegend", DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[], 
                    DiskBox[{0, 0}]}, {DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, ImageSize -> {10, 4}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.365] -> Baseline)], #}, {
                   GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[{{-1, -1}, {1, -1}, {1, 1}, {-1, 1}}]}, {
                    DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, ImageSize -> {10, 4}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.365] -> Baseline)], #2}, {
                   GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[{{0, 1}, {1, 0}, {0, -1}, {-1, 0}}]}, {
                    DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, ImageSize -> {10, 4}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.365] -> Baseline)], #3}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"PointLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.004583333333333334`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.368417, 0.506779, 0.709798]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.004583333333333334`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.880722, 0.611041, 0.142051]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.004583333333333334`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.560181, 0.691569, 0.194885]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}]}],
              "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{
                    EdgeForm[], 
                    DiskBox[{0, 0}]}], ",", 
                    RowBox[{"Offset", "[", "4", "]"}]}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[{{-1, -1}, {1, -1}, {1, 1}, {-1, 1}}]}], ",", 
                    RowBox[{"Offset", "[", "4", "]"}]}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[{{0, 1}, {1, 0}, {0, -1}, {-1, 0}}]}], ",", 
                    RowBox[{"Offset", "[", "4", "]"}]}], "}"}]}], "}"}]}], 
           ",", 
           RowBox[{"Joined", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{"False", ",", "False", ",", "False"}], "}"}]}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{{3.9495346646165233`*^9, 3.949534687038973*^9}, 
   3.9495760835655537`*^9, 3.949620249867724*^9, 3.9496203605547247`*^9, 
   3.9496239469034224`*^9, 3.9496243973451643`*^9, 3.949624922120533*^9, 
   3.949628601791046*^9, 3.95015029031196*^9, 3.952512560026226*^9, 
   3.9525127146523504`*^9, {3.9525127864008627`*^9, 3.9525127930312576`*^9}, {
   3.952512949813903*^9, 3.952512990683365*^9}, 3.952513039945408*^9, {
   3.9525130725653305`*^9, 3.952513080616538*^9}, 3.952513112529645*^9, {
   3.952513263988484*^9, 3.952513282446957*^9}, 3.955445184505071*^9, 
   3.955445788327321*^9},
 CellLabel->
  "Out[268]=",ExpressionUUID->"32b851d0-1dcd-4375-8644-c78ef7ffa127"],

Cell[BoxData[
 TemplateBox[{
   GraphicsBox[{{}, {{{
        Directive[
         PointSize[0.004583333333333334], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
             GraphicsBox[{
               EdgeForm[], 
               DiskBox[{0, 0}]}], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.004583333333333334], 
                 RGBColor[0.368417, 0.506779, 0.709798], 
                 AbsoluteThickness[1.6]]}, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}, Automatic, 
          Offset[4]], CompressedData["
1:eJw9mXk81dv3/2UqHHPzoG4DzQOVTyV7SyWNuJXmIkmz6uYWIbpSKEODKCEq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         "]]}, {
        Directive[
         PointSize[0.004583333333333334], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
             GraphicsBox[{
               EdgeForm[], 
               PolygonBox[{{-1, -1}, {1, -1}, {1, 1}, {-1, 1}}]}], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.004583333333333334], 
                 RGBColor[0.880722, 0.611041, 0.142051], 
                 AbsoluteThickness[1.6]]}, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}, Automatic, 
          Offset[4]], CompressedData["
1:eJw9mXlczNv/x1vNtE+2XKJruaJrzXKFnIMIoVxkC11bcW0hJJQo6aIrQkjc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         "]]}, {
        Directive[
         PointSize[0.004583333333333334], 
         RGBColor[0.560181, 0.691569, 0.194885], 
         AbsoluteThickness[1.6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
             GraphicsBox[{
               EdgeForm[], 
               PolygonBox[{{0, 1}, {1, 0}, {0, -1}, {-1, 0}}]}], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.004583333333333334], 
                 RGBColor[0.560181, 0.691569, 0.194885], 
                 AbsoluteThickness[1.6]]}, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}, Automatic, 
          Offset[4]], CompressedData["
1:eJw1mHlczekXx9tLm5iYyRRiNJhk7DT0PNlDaooayZK9GkySCM0kKrRRQwlJ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         "]]}}}, {{}, {}}}, {
    DisplayFunction -> Identity, DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
     AxesLabel -> {
       FormBox[
        StyleBox["\"\[Omega]\"", 16, Bold, StripOnInput -> False], 
        TraditionalForm], 
       FormBox[
        StyleBox[
        "\"\\!\\(\\*SuperscriptBox[\\(e\\), \\(\\(\\\\ \\)\\(u \
\\((\[Omega])\\)\\)\\)]\\)\"", 16, Bold, StripOnInput -> False], 
        TraditionalForm]}, AxesOrigin -> {0, 0}, AxesStyle -> {
       Thickness[Large], 
       Thickness[Large]}, DisplayFunction :> Identity, 
     Frame -> {{False, False}, {False, False}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], 
     Method -> {
      "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
       "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           Identity[
            Part[#, 1]], 
           Identity[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           Identity[
            Part[#, 1]], 
           Identity[
            Part[#, 2]]}& )}}, PlotLabel -> FormBox[
       StyleBox["\"T=3\"", 18, Bold, StripOnInput -> False], TraditionalForm],
      PlotRange -> {{-4.82, 5.0600000000000005`}, {0, 1.052967052813238}}, 
     PlotRangeClipping -> True, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.02], 
        Scaled[0.05]}}, Ticks -> {Automatic, Automatic}}], 
   FormBox[
    FormBox[
     TemplateBox[{"\"L=18, N=9\"", "\"L=16, N=8\"", "\"L=14, N=7\""}, 
      "PointLegend", DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[], 
                    DiskBox[{0, 0}]}, {DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, ImageSize -> {10, 4}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.365] -> Baseline)], #}, {
                   GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[{{-1, -1}, {1, -1}, {1, 1}, {-1, 1}}]}, {
                    DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, ImageSize -> {10, 4}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.365] -> Baseline)], #2}, {
                   GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[{{0, 1}, {1, 0}, {0, -1}, {-1, 0}}]}, {
                    DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, ImageSize -> {10, 4}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.365] -> Baseline)], #3}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"PointLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.004583333333333334`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.368417, 0.506779, 0.709798]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.004583333333333334`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.880722, 0.611041, 0.142051]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.004583333333333334`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.560181, 0.691569, 0.194885]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}]}],
              "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{
                    EdgeForm[], 
                    DiskBox[{0, 0}]}], ",", 
                    RowBox[{"Offset", "[", "4", "]"}]}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[{{-1, -1}, {1, -1}, {1, 1}, {-1, 1}}]}], ",", 
                    RowBox[{"Offset", "[", "4", "]"}]}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[{{0, 1}, {1, 0}, {0, -1}, {-1, 0}}]}], ",", 
                    RowBox[{"Offset", "[", "4", "]"}]}], "}"}]}], "}"}]}], 
           ",", 
           RowBox[{"Joined", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{"False", ",", "False", ",", "False"}], "}"}]}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{{3.9495346646165233`*^9, 3.949534687038973*^9}, 
   3.9495760835655537`*^9, 3.949620249867724*^9, 3.9496203605547247`*^9, 
   3.9496239469034224`*^9, 3.9496243973451643`*^9, 3.949624922120533*^9, 
   3.949628601791046*^9, 3.95015029031196*^9, 3.952512560026226*^9, 
   3.9525127146523504`*^9, {3.9525127864008627`*^9, 3.9525127930312576`*^9}, {
   3.952512949813903*^9, 3.952512990683365*^9}, 3.952513039945408*^9, {
   3.9525130725653305`*^9, 3.952513080616538*^9}, 3.952513112529645*^9, {
   3.952513263988484*^9, 3.952513282446957*^9}, 3.955445184505071*^9, 
   3.9554457884097176`*^9},
 CellLabel->
  "Out[269]=",ExpressionUUID->"99348444-5937-4658-b8de-c218e399e022"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"MaxT11", "=", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"1.32`", ",", "1.3859470428517664`"}], "}"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MaxT12", "=", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"1.54`", ",", "1.4607328513070637`"}], "}"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MaxT13", "=", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"1.6600000000000001`", ",", "1.5335705248450537`"}], "}"}], 
    "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.949629196021588*^9, 3.9496291962653475`*^9}, {
  3.9496293032448063`*^9, 3.9496293198512516`*^9}, {3.952513977352746*^9, 
  3.9525140189237123`*^9}},
 CellLabel->
  "In[271]:=",ExpressionUUID->"c31eb49e-0f50-4b6a-a572-c45e2894c494"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"MaxT13", ",", "MaxT12", ",", "MaxT11"}], "}"}], ",", 
   RowBox[{"Joined", "\[Rule]", "True"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1.25", ",", "1.7"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1.35", ",", "1.57"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{"\"\<\[Omega]\>\"", ",", "16", ",", "Bold"}], "]"}], ",", 
      RowBox[{"Style", "[", 
       RowBox[{
       "\"\<Max \!\(\*SuperscriptBox[\(e\), \(\(\\\ \)\(u \((\[Omega])\)\)\)]\
\)\>\"", ",", "16", ",", "Bold"}], "]"}]}], "}"}]}], ",", 
   RowBox[{"AxesStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Thick", ",", "Thick"}], "}"}]}], ",", 
   RowBox[{"PlotMarkers", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Automatic", ",", "Small"}], "}"}]}], ",", 
   RowBox[{"PlotLegends", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
     "\"\<L=18, N=9\>\"", ",", "\"\<L=16, N=8\>\"", ",", 
      "\"\<L=14, N=7\>\""}], "}"}]}], ",", 
   RowBox[{"Ticks", "->", " ", 
    RowBox[{"{", 
     RowBox[{"Automatic", ",", "Automatic"}], "}"}]}], ",", 
   RowBox[{"PlotLabel", "\[Rule]", 
    RowBox[{"Style", "[", 
     RowBox[{"\"\<T=1\>\"", ",", "18", ",", "Bold"}], "]"}]}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.949629322398815*^9, 3.949629341594327*^9}, {
  3.9525138348322573`*^9, 3.9525138476579533`*^9}, {3.9525138910182505`*^9, 
  3.9525139424546485`*^9}, {3.9525140231968403`*^9, 3.9525140323085537`*^9}, {
  3.95251416150515*^9, 3.9525141618491707`*^9}, {3.952514194294385*^9, 
  3.9525142963967113`*^9}, {3.952514374230672*^9, 3.9525145308768983`*^9}, {
  3.9525151979257717`*^9, 3.9525151985394335`*^9}, {3.955445205423677*^9, 
  3.9554452131651945`*^9}, {3.9554457967328434`*^9, 3.9554458029543934`*^9}},
 CellLabel->
  "In[274]:=",ExpressionUUID->"9cb69ac3-0bc0-4638-960b-33e27bb37755"],

Cell[BoxData[
 TemplateBox[{
   GraphicsBox[{{}, {{{}, {}, {
        Hue[0.67, 0.6, 0.6], 
        Directive[
         PointSize[0.012833333333333334`], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6]], 
        LineBox[{{1.6600000000000001`, 1.5335705248450537`}, {
         1.6600000000000001`, 1.5335705248450537`}}]}, {
        Hue[0.9060679774997897, 0.6, 0.6], 
        Directive[
         PointSize[0.012833333333333334`], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6]], 
        LineBox[{{1.54, 1.4607328513070637`}, {1.54, 1.4607328513070637`}}]}, {
        Hue[0.1421359549995791, 0.6, 0.6], 
        Directive[
         PointSize[0.012833333333333334`], 
         RGBColor[0.560181, 0.691569, 0.194885], 
         AbsoluteThickness[1.6]], 
        LineBox[{{1.32, 1.3859470428517664`}, {1.32, 
         1.3859470428517664`}}]}}, {{
        Directive[
         PointSize[0.012833333333333334`], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
             GraphicsBox[{
               EdgeForm[], 
               DiskBox[{0, 0}]}], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.012833333333333334`], 
                 RGBColor[0.368417, 0.506779, 0.709798], 
                 AbsoluteThickness[1.6]]}, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}, Automatic, 
          Offset[7]], {{{1.6600000000000001`, 1.5335705248450537`}}, {{
         1.6600000000000001`, 1.5335705248450537`}}}]}, {
        Directive[
         PointSize[0.012833333333333334`], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
             GraphicsBox[{
               EdgeForm[], 
               PolygonBox[{{-1, -1}, {1, -1}, {1, 1}, {-1, 1}}]}], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.012833333333333334`], 
                 RGBColor[0.880722, 0.611041, 0.142051], 
                 AbsoluteThickness[1.6]]}, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}, Automatic, 
          Offset[7]], {{{1.54, 1.4607328513070637`}}, {{1.54, 
         1.4607328513070637`}}}]}, {
        Directive[
         PointSize[0.012833333333333334`], 
         RGBColor[0.560181, 0.691569, 0.194885], 
         AbsoluteThickness[1.6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
             GraphicsBox[{
               EdgeForm[], 
               PolygonBox[{{0, 1}, {1, 0}, {0, -1}, {-1, 0}}]}], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.012833333333333334`], 
                 RGBColor[0.560181, 0.691569, 0.194885], 
                 AbsoluteThickness[1.6]]}, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}, Automatic, 
          Offset[7]], {{{1.32, 1.3859470428517664`}}, {{1.32, 
         1.3859470428517664`}}}]}}}, {{}, {}}}, {
    DisplayFunction -> Identity, DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
     AxesLabel -> {
       FormBox[
        StyleBox["\"\[Omega]\"", 16, Bold, StripOnInput -> False], 
        TraditionalForm], 
       FormBox[
        StyleBox[
        "\"Max \\!\\(\\*SuperscriptBox[\\(e\\), \\(\\(\\\\ \\)\\(u \\((\
\[Omega])\\)\\)\\)]\\)\"", 16, Bold, StripOnInput -> False], 
        TraditionalForm]}, 
     AxesOrigin -> {1.2500000000000027`, 1.3500000000000032`}, AxesStyle -> {
       Thickness[Large], 
       Thickness[Large]}, DisplayFunction :> Identity, 
     Frame -> {{False, False}, {False, False}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], 
     Method -> {
      "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
       "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           Identity[
            Part[#, 1]], 
           Identity[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           Identity[
            Part[#, 1]], 
           Identity[
            Part[#, 2]]}& )}}, PlotLabel -> FormBox[
       StyleBox["\"T=1\"", 18, Bold, StripOnInput -> False], TraditionalForm],
      PlotRange -> {{1.25, 1.7}, {1.35, 1.57}}, PlotRangeClipping -> True, 
     PlotRangePadding -> {{0, 0}, {0, 0}}, Ticks -> {Automatic, Automatic}}], 
   FormBox[
    FormBox[
     TemplateBox[{"\"L=18, N=9\"", "\"L=16, N=8\"", "\"L=14, N=7\""}, 
      "PointLegend", DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 7}, {20, 7}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[], 
                    DiskBox[{0, 0}]}, {DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, ImageSize -> {20, 7}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.032857142857142835`] -> 
                    Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 7}, {20, 7}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[{{-1, -1}, {1, -1}, {1, 1}, {-1, 1}}]}, {
                    DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, ImageSize -> {20, 7}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.032857142857142835`] -> 
                    Baseline)], #2}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 7}, {20, 7}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[{{0, 1}, {1, 0}, {0, -1}, {-1, 0}}]}, {
                    DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, ImageSize -> {20, 7}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.032857142857142835`] -> 
                    Baseline)], #3}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"PointLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.012833333333333334`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.368417, 0.506779, 0.709798]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.012833333333333334`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.880722, 0.611041, 0.142051]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.012833333333333334`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.560181, 0.691569, 0.194885]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}]}],
              "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{
                    EdgeForm[], 
                    DiskBox[{0, 0}]}], ",", 
                    RowBox[{"Offset", "[", "7", "]"}]}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[{{-1, -1}, {1, -1}, {1, 1}, {-1, 1}}]}], ",", 
                    RowBox[{"Offset", "[", "7", "]"}]}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[{{0, 1}, {1, 0}, {0, -1}, {-1, 0}}]}], ",", 
                    RowBox[{"Offset", "[", "7", "]"}]}], "}"}]}], "}"}]}], 
           ",", 
           RowBox[{"Joined", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{"True", ",", "True", ",", "True"}], "}"}]}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{{3.9496293264109344`*^9, 3.949629342133913*^9}, {
   3.952513839698968*^9, 3.952513856931671*^9}, {3.9525139240056286`*^9, 
   3.9525139429411297`*^9}, 3.952514036916366*^9, {3.9525142089599257`*^9, 
   3.9525142973321743`*^9}, {3.9525144037603455`*^9, 3.952514497854607*^9}, 
   3.9525145318407536`*^9, 3.9525151993204327`*^9, 3.9554452140207157`*^9, {
   3.955445803487363*^9, 3.9554458077051487`*^9}},
 CellLabel->
  "Out[274]=",ExpressionUUID->"1c02ff02-69a4-4f13-b033-f6d9d5f78626"]
}, Open  ]],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 2}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{
  Inherited, 4},ExpressionUUID->"79f3bdfa-6619-4d20-967a-4e94a869291b"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Repeat", " ", "for", " ", "negative", " ", "temperatures"}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.9554453153207893`*^9, 
  3.9554453245187807`*^9}},ExpressionUUID->"bd41a717-1fd1-41b0-b461-\
dacda0851076"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"ListPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"somegaTm1L18", ",", "somegaTm1L16", ",", "somegaTm1L14"}], "}"}],
    ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{"\"\<\[Omega]\>\"", ",", "16", ",", "Bold"}], "]"}], ",", 
      RowBox[{"Style", "[", 
       RowBox[{
       "\"\<\!\(\*SuperscriptBox[\(e\), \(\(\\\ \)\(u \((\[Omega])\)\)\)]\)\>\
\"", ",", "16", ",", "Bold"}], "]"}]}], "}"}]}], ",", 
   RowBox[{"AxesStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Thick", ",", "Thick"}], "}"}]}], ",", 
   RowBox[{"PlotMarkers", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Automatic", ",", "Tiny"}], "}"}]}], ",", 
   RowBox[{"PlotLegends", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
     "\"\<L=18, N=9\>\"", ",", "\"\<L=16, N=8\>\"", ",", 
      "\"\<L=14, N=7\>\""}], "}"}]}], ",", 
   RowBox[{"Ticks", "->", " ", 
    RowBox[{"{", 
     RowBox[{"Automatic", ",", "Automatic"}], "}"}]}], ",", 
   RowBox[{"PlotLabel", "\[Rule]", 
    RowBox[{"Style", "[", 
     RowBox[{"\"\<T=-1\>\"", ",", "18", ",", "Bold"}], "]"}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"ListPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"somegaTm2L18", ",", "somegaTm2L16", ",", "somegaTm2L14"}], "}"}],
    ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{"\"\<\[Omega]\>\"", ",", "16", ",", "Bold"}], "]"}], ",", 
      RowBox[{"Style", "[", 
       RowBox[{
       "\"\<\!\(\*SuperscriptBox[\(e\), \(\(\\\ \)\(u \((\[Omega])\)\)\)]\)\>\
\"", ",", "16", ",", "Bold"}], "]"}]}], "}"}]}], ",", 
   RowBox[{"AxesStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Thick", ",", "Thick"}], "}"}]}], ",", 
   RowBox[{"PlotMarkers", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Automatic", ",", "Tiny"}], "}"}]}], ",", 
   RowBox[{"PlotLegends", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
     "\"\<L=18, N=9\>\"", ",", "\"\<L=16, N=8\>\"", ",", 
      "\"\<L=14, N=7\>\""}], "}"}]}], ",", 
   RowBox[{"Ticks", "->", " ", 
    RowBox[{"{", 
     RowBox[{"Automatic", ",", "Automatic"}], "}"}]}], ",", 
   RowBox[{"PlotLabel", "\[Rule]", 
    RowBox[{"Style", "[", 
     RowBox[{"\"\<T=-2\>\"", ",", "18", ",", "Bold"}], "]"}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"ListPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"somegaTm3L18", ",", "somegaTm3L16", ",", "somegaTm3L14"}], "}"}],
    ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{"\"\<\[Omega]\>\"", ",", "16", ",", "Bold"}], "]"}], ",", 
      RowBox[{"Style", "[", 
       RowBox[{
       "\"\<\!\(\*SuperscriptBox[\(e\), \(\(\\\ \)\(u \((\[Omega])\)\)\)]\)\>\
\"", ",", "16", ",", "Bold"}], "]"}]}], "}"}]}], ",", 
   RowBox[{"AxesStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Thick", ",", "Thick"}], "}"}]}], ",", 
   RowBox[{"PlotMarkers", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Automatic", ",", "Tiny"}], "}"}]}], ",", 
   RowBox[{"PlotLegends", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
     "\"\<L=18, N=9\>\"", ",", "\"\<L=16, N=8\>\"", ",", 
      "\"\<L=14, N=7\>\""}], "}"}]}], ",", 
   RowBox[{"Ticks", "->", " ", 
    RowBox[{"{", 
     RowBox[{"Automatic", ",", "Automatic"}], "}"}]}], ",", 
   RowBox[{"PlotLabel", "\[Rule]", 
    RowBox[{"Style", "[", 
     RowBox[{"\"\<T=-3\>\"", ",", "18", ",", "Bold"}], "]"}]}]}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.9495346615221767`*^9, 3.949534686455494*^9}, {
   3.9495760767861104`*^9, 3.9495760828476076`*^9}, {3.949620233679054*^9, 
   3.9496202490020776`*^9}, {3.949620307457752*^9, 3.9496203394939556`*^9}, {
   3.9525124918656874`*^9, 3.9525125003413506`*^9}, {3.9525125403769746`*^9, 
   3.9525125524570436`*^9}, {3.9525126814929876`*^9, 
   3.9525127127697372`*^9}, {3.9525127642654233`*^9, 3.9525128359081745`*^9}, 
   3.9525128721589575`*^9, {3.9525129484536543`*^9, 3.952512989175707*^9}, {
   3.9525130347549796`*^9, 3.95251311187988*^9}, {3.9525132604439616`*^9, 
   3.952513281516819*^9}, {3.952561473178482*^9, 3.9525615158356314`*^9}},
 CellLabel->
  "In[1195]:=",ExpressionUUID->"b52c1adf-c1f1-4db4-89aa-b9f3e18a6978"],

Cell[BoxData[
 TemplateBox[{
   GraphicsBox[{{}, {{{
        Directive[
         PointSize[0.004583333333333334], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
             GraphicsBox[{
               EdgeForm[], 
               DiskBox[{0, 0}]}], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.004583333333333334], 
                 RGBColor[0.368417, 0.506779, 0.709798], 
                 AbsoluteThickness[1.6]]}, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}, Automatic, 
          Offset[4]], CompressedData["
1:eJw92Hk8lN/3AHBZIsk+jLH1qZQlbUq7W0paldKGJH3TQpIKURIV2kSLVAjt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         "]]}, {
        Directive[
         PointSize[0.004583333333333334], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
             GraphicsBox[{
               EdgeForm[], 
               PolygonBox[{{-1, -1}, {1, -1}, {1, 1}, {-1, 1}}]}], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.004583333333333334], 
                 RGBColor[0.880722, 0.611041, 0.142051], 
                 AbsoluteThickness[1.6]]}, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}, Automatic, 
          Offset[4]], CompressedData["
1:eJw92Hk8lOsXAPCxk20Gg5kp7VpuikqutqdUoqIUrdpIXS1Cy6XdLUWL9kVF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         "]]}, {
        Directive[
         PointSize[0.004583333333333334], 
         RGBColor[0.560181, 0.691569, 0.194885], 
         AbsoluteThickness[1.6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
             GraphicsBox[{
               EdgeForm[], 
               PolygonBox[{{0, 1}, {1, 0}, {0, -1}, {-1, 0}}]}], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.004583333333333334], 
                 RGBColor[0.560181, 0.691569, 0.194885], 
                 AbsoluteThickness[1.6]]}, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}, Automatic, 
          Offset[4]], CompressedData["
1:eJw92HlczVkbAPD2fbm37m0hEiEhJcsw5SRGtmwZZkLWYuzLzBjLKLsibTIx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         "]]}}}, {{}, {}}}, {
    DisplayFunction -> Identity, DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
     AxesLabel -> {
       FormBox[
        StyleBox["\"\[Omega]\"", 16, Bold, StripOnInput -> False], 
        TraditionalForm], 
       FormBox[
        StyleBox[
        "\"\\!\\(\\*SuperscriptBox[\\(e\\), \\(\\(\\\\ \\)\\(u \
\\((\[Omega])\\)\\)\\)]\\)\"", 16, Bold, StripOnInput -> False], 
        TraditionalForm]}, AxesOrigin -> {0, 0}, AxesStyle -> {
       Thickness[Large], 
       Thickness[Large]}, DisplayFunction :> Identity, 
     Frame -> {{False, False}, {False, False}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], 
     Method -> {
      "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
       "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           Identity[
            Part[#, 1]], 
           Identity[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           Identity[
            Part[#, 1]], 
           Identity[
            Part[#, 2]]}& )}}, PlotLabel -> FormBox[
       StyleBox["\"T=-1\"", 18, Bold, StripOnInput -> False], 
       TraditionalForm], PlotRange -> {{-7.96, 1.92}, {0, 1.387238078848716}},
      PlotRangeClipping -> True, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.02], 
        Scaled[0.05]}}, Ticks -> {Automatic, Automatic}}], 
   FormBox[
    FormBox[
     TemplateBox[{"\"L=18, N=9\"", "\"L=16, N=8\"", "\"L=14, N=7\""}, 
      "PointLegend", DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[], 
                    DiskBox[{0, 0}]}, {DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, ImageSize -> {10, 4}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.365] -> Baseline)], #}, {
                   GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[{{-1, -1}, {1, -1}, {1, 1}, {-1, 1}}]}, {
                    DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, ImageSize -> {10, 4}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.365] -> Baseline)], #2}, {
                   GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[{{0, 1}, {1, 0}, {0, -1}, {-1, 0}}]}, {
                    DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, ImageSize -> {10, 4}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.365] -> Baseline)], #3}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"PointLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.004583333333333334`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.368417, 0.506779, 0.709798]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.004583333333333334`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.880722, 0.611041, 0.142051]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.004583333333333334`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.560181, 0.691569, 0.194885]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}]}],
              "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{
                    EdgeForm[], 
                    DiskBox[{0, 0}]}], ",", 
                    RowBox[{"Offset", "[", "4", "]"}]}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[{{-1, -1}, {1, -1}, {1, 1}, {-1, 1}}]}], ",", 
                    RowBox[{"Offset", "[", "4", "]"}]}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[{{0, 1}, {1, 0}, {0, -1}, {-1, 0}}]}], ",", 
                    RowBox[{"Offset", "[", "4", "]"}]}], "}"}]}], "}"}]}], 
           ",", 
           RowBox[{"Joined", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{"False", ",", "False", ",", "False"}], "}"}]}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{{3.9495346646165233`*^9, 3.949534687038973*^9}, 
   3.9495760835655537`*^9, 3.949620249867724*^9, 3.9496203605547247`*^9, 
   3.9496239469034224`*^9, 3.9496243973451643`*^9, 3.949624922120533*^9, 
   3.949628601791046*^9, 3.95015029031196*^9, 3.952512560026226*^9, 
   3.9525127146523504`*^9, {3.9525127864008627`*^9, 3.9525127930312576`*^9}, {
   3.952512949813903*^9, 3.952512990683365*^9}, 3.952513039945408*^9, {
   3.9525130725653305`*^9, 3.952513080616538*^9}, 3.952513112529645*^9, {
   3.952513263988484*^9, 3.952513282446957*^9}, 3.952561518879078*^9},
 CellLabel->
  "Out[1195]=",ExpressionUUID->"6261e590-25fd-4ab5-a870-a96ed9b3618c"],

Cell[BoxData[
 TemplateBox[{
   GraphicsBox[{{}, {{{
        Directive[
         PointSize[0.004583333333333334], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
             GraphicsBox[{
               EdgeForm[], 
               DiskBox[{0, 0}]}], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.004583333333333334], 
                 RGBColor[0.368417, 0.506779, 0.709798], 
                 AbsoluteThickness[1.6]]}, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}, Automatic, 
          Offset[4]], CompressedData["
1:eJw92Hc81t37AHBUZGVzo0E0UcqjnobOJ0+kpWjTI5SWBmlIKSoaolRPO5KV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         "]]}, {
        Directive[
         PointSize[0.004583333333333334], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
             GraphicsBox[{
               EdgeForm[], 
               PolygonBox[{{-1, -1}, {1, -1}, {1, 1}, {-1, 1}}]}], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.004583333333333334], 
                 RGBColor[0.880722, 0.611041, 0.142051], 
                 AbsoluteThickness[1.6]]}, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}, Automatic, 
          Offset[4]], CompressedData["
1:eJw92Hk4lVsXAHAcxDEfY5PSTKVJqVT7pIEmUyqkgUopEeWmujeR6qaoaE6R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         "]]}, {
        Directive[
         PointSize[0.004583333333333334], 
         RGBColor[0.560181, 0.691569, 0.194885], 
         AbsoluteThickness[1.6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
             GraphicsBox[{
               EdgeForm[], 
               PolygonBox[{{0, 1}, {1, 0}, {0, -1}, {-1, 0}}]}], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.004583333333333334], 
                 RGBColor[0.560181, 0.691569, 0.194885], 
                 AbsoluteThickness[1.6]]}, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}, Automatic, 
          Offset[4]], CompressedData["
1:eJw913k81dn7AHBc+3pxTZuWb4vUNGowpfXcVpVpMdVMRSlTZJSaZkozKC0S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         "]]}}}, {{}, {}}}, {
    DisplayFunction -> Identity, DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
     AxesLabel -> {
       FormBox[
        StyleBox["\"\[Omega]\"", 16, Bold, StripOnInput -> False], 
        TraditionalForm], 
       FormBox[
        StyleBox[
        "\"\\!\\(\\*SuperscriptBox[\\(e\\), \\(\\(\\\\ \\)\\(u \
\\((\[Omega])\\)\\)\\)]\\)\"", 16, Bold, StripOnInput -> False], 
        TraditionalForm]}, AxesOrigin -> {0, 0}, AxesStyle -> {
       Thickness[Large], 
       Thickness[Large]}, DisplayFunction :> Identity, 
     Frame -> {{False, False}, {False, False}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], 
     Method -> {
      "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
       "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           Identity[
            Part[#, 1]], 
           Identity[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           Identity[
            Part[#, 1]], 
           Identity[
            Part[#, 2]]}& )}}, PlotLabel -> FormBox[
       StyleBox["\"T=-2\"", 18, Bold, StripOnInput -> False], 
       TraditionalForm], 
     PlotRange -> {{-6.98, 2.9}, {0, 1.1033756667679264`}}, PlotRangeClipping -> 
     True, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.02], 
        Scaled[0.05]}}, Ticks -> {Automatic, Automatic}}], 
   FormBox[
    FormBox[
     TemplateBox[{"\"L=18, N=9\"", "\"L=16, N=8\"", "\"L=14, N=7\""}, 
      "PointLegend", DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[], 
                    DiskBox[{0, 0}]}, {DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, ImageSize -> {10, 4}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.365] -> Baseline)], #}, {
                   GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[{{-1, -1}, {1, -1}, {1, 1}, {-1, 1}}]}, {
                    DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, ImageSize -> {10, 4}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.365] -> Baseline)], #2}, {
                   GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[{{0, 1}, {1, 0}, {0, -1}, {-1, 0}}]}, {
                    DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, ImageSize -> {10, 4}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.365] -> Baseline)], #3}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"PointLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.004583333333333334`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.368417, 0.506779, 0.709798]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.004583333333333334`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.880722, 0.611041, 0.142051]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.004583333333333334`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.560181, 0.691569, 0.194885]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}]}],
              "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{
                    EdgeForm[], 
                    DiskBox[{0, 0}]}], ",", 
                    RowBox[{"Offset", "[", "4", "]"}]}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[{{-1, -1}, {1, -1}, {1, 1}, {-1, 1}}]}], ",", 
                    RowBox[{"Offset", "[", "4", "]"}]}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[{{0, 1}, {1, 0}, {0, -1}, {-1, 0}}]}], ",", 
                    RowBox[{"Offset", "[", "4", "]"}]}], "}"}]}], "}"}]}], 
           ",", 
           RowBox[{"Joined", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{"False", ",", "False", ",", "False"}], "}"}]}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{{3.9495346646165233`*^9, 3.949534687038973*^9}, 
   3.9495760835655537`*^9, 3.949620249867724*^9, 3.9496203605547247`*^9, 
   3.9496239469034224`*^9, 3.9496243973451643`*^9, 3.949624922120533*^9, 
   3.949628601791046*^9, 3.95015029031196*^9, 3.952512560026226*^9, 
   3.9525127146523504`*^9, {3.9525127864008627`*^9, 3.9525127930312576`*^9}, {
   3.952512949813903*^9, 3.952512990683365*^9}, 3.952513039945408*^9, {
   3.9525130725653305`*^9, 3.952513080616538*^9}, 3.952513112529645*^9, {
   3.952513263988484*^9, 3.952513282446957*^9}, 3.952561519110962*^9},
 CellLabel->
  "Out[1196]=",ExpressionUUID->"fa9de6f4-e717-4c75-ba5f-99ce418f4cf1"],

Cell[BoxData[
 TemplateBox[{
   GraphicsBox[{{}, {{{
        Directive[
         PointSize[0.004583333333333334], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
             GraphicsBox[{
               EdgeForm[], 
               DiskBox[{0, 0}]}], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.004583333333333334], 
                 RGBColor[0.368417, 0.506779, 0.709798], 
                 AbsoluteThickness[1.6]]}, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}, Automatic, 
          Offset[4]], CompressedData["
1:eJw92Hk8lVv3APBjzJzhGBtcDW/zXLdXYT+lUcMlTbquqJBKpEmiWYUkV7oN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         "]]}, {
        Directive[
         PointSize[0.004583333333333334], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
             GraphicsBox[{
               EdgeForm[], 
               PolygonBox[{{-1, -1}, {1, -1}, {1, 1}, {-1, 1}}]}], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.004583333333333334], 
                 RGBColor[0.880722, 0.611041, 0.142051], 
                 AbsoluteThickness[1.6]]}, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}, Automatic, 
          Offset[4]], CompressedData["
1:eJw92Hk8ldvXAHBJmcNxiFJpkmigUumm/TTQgGgul8abVK40X1TqFk2aaCJU
IkMlQiHXXoakQpKZOMc8n5PIXD/1rv0+n/rD5ziPZ6/vftZea43feWDt7qES
EhLxQyQkBv9JSA7+n/37GgltE8wq1to6k3EezWvix46Enr9SDHadPkjkih45
m8iNhOwNo901wg6R77q211I71SH5lMmfk0sPE6ErP3K5UB22jpVZOXf6UZKd
9etSB+PQxa1z3Y+R+LG/bqgOjo8jWrIrj5PgwbsVPVIHLbnR6+1tXMjgzQbv
qA6ntWTlYytdiduv27mqwxItp1m73U+QPfa/LnUwKNhad1r3FFn7+4bqMNVA
JfnPcney6PcDqsMMxSEvJctOk6m/Hk9XHYKfOl8dl36GqP26HV8dzp9MVMt7
+y+R+H2pw/Z7UVWSGWdJy5pfN1QDKT079daic+T3covUICEm9pDXNw+S9uvx
UtXgu7bb94hR58nv20WqwZRJpwt8uAvEz/fXpQbhYbPNdDwvkt/h81CDcgkr
o9J3l8jBX8t1VoPn7f6pSyd6kd+PZ6sGyVf2Wez85wpZ8TuAajDgc2/R+K9X
yf95qMH9b5dqJs26jh5qICHyqcz7fh091GBWbduHoa9uoAcfPGZp9jz28UYP
PshujReb7vRBDz58u3937k3Tm+jBB6uAqlqdCbfQgw9EJznbi38bPfjQGKOq
c0zuDnrwYY2viuFihbvowYcdihVHZij5ogcfBvY55W/h+6EHH6wv7V0aPese
evCh1rOia6ypP3rwQaDcGRt/MAA9+GC0+snhO88C0UMV7hYrdX4vvY8eqlAq
WPZ6o/cD9FCFq/Jn/OJmPEQPVTDfp1G6t/oheqhCffWmeX5eQeihCi4qpld+
kEfooQobr3QczOh+hB6qkG67OCM3IRg9VOHtQ3neG9cQ9FCFFc+bIZJ7jB6q
sGe03U9JpVD0UIXz41ff8CkPRQ8eZIf/u8onKQw9eDDtycr9rnfC0YMHfzxr
LXnnHIEePAjW26G9x+4JevDAIRpUb617ih48+C/f+MX2ec/QgwdazX/ureIi
0YMHJ4eNu1my5Dl68GC9hGKO9ZQo9ODBXMev0QZBUejBA1PfY3PaDKPRgwct
45eHhCRFowcPLm4UiywsXqCHCkjPV1RUK32BHipwKOT5mI7DMeihAuunhmqZ
q8aihwr4dy9b7hgcix4qUHmb/7Z5cRx6qIDZsDOFATVx6KECb9JP+Tz1eoke
KlAvXaa9dMEr9FCBiidWfdq1r9Bj8H7ai0s1AuPRQwVmWyUeLLZMQA8V8Orq
HNkkmYgeyjBXeFxxRWwieiiDfbQGWXTkNXoow4vurO4e4yT0UIbgCP8Dj4b9
hx7KoPevmfuuov/QQxmq9/TeifZORg9lOJlnYmXnTMlvDntlWC287H9eG9BD
GbrW6Ru/ugzooQz3rz27lNMD6KEMKevuvavYl4IeymC3MiDEvCQFPZTBbZX+
Q3vrVIy/EvhmHY2woakYbyXYkCuYe3dhGsZXCTLab9YsjU7DeCrBl+f1mS9n
pGP8lKDi68enC8PTMV5KINov2xSp8wbjMwKWjM9ZOTr0DcZjBORVrrp2TS+D
XP+9/hGQ63PlkGZ0Bu6/EWChoncvY8FbXN8ISMu5MD8N3uJ6RoD2FLOF6daZ
uJ8UYersz9tXF2Ti/lGEu/tFi4L2v8P9ogg9oX8sHuh8h/tDEQ46LHP97P0e
94MiBHQkSetN/ID+iqDJn5FSGvkBvRUgXHHaDfGyLPRVgDIjKKxsy0JPBdhg
0xZGLmejnwL8fDr6eoReDnopwDjdTbD5dQ76KIBDWRZ9sP0jeijAy0Xauzyk
ctFDHnblastY2eSihzwcOeya0f8oFz3k4XaCxsT0/lz0kIfdX838p276hB7y
cGnNwYmG4Z/QQx5kzeYFRA3PQw856Fhz/abnn3noIQelXap+MdF56CEHUxJO
2+erfkYPOfhqe6u/xPEzegx+X87C/VXqZ/SQg8OCjpj9Y/PRQxbch1hFn3DL
Rw9Z2FjW3dZUko8esiC4Njn8pXEBeshCxLmlFZV+BeghC5quDyzsBwrQQxZS
/lNwXrmjED1kIMDulPuFjEL0kAEdjZmbG7SL0EMG5rUHRr28UIQeMlB1NFFC
ubUIPWRgt1b8mdpVxeghA2viQvZ5vSxGDxmwm5f55oF6CXpIg4d+S+ybcyXo
IQ0Xm45HKNeXoIc0PLp3PitsUyl6SMNht+nq2kml6CENQUpa3NiZZeghDZ9e
FP0Td6sMPYZD6M8Fy1cOlKHHcJAaNvPbO6dyzA/DoTLEM3tPcTl6DAdPtaWG
XUu+oMdwiPHcLHEk8gt6DIeQtdfLS0ZVoMcwcHSK05l0oQI9hkHXio8Dlt8r
0GMYVKs7Llq7uxI9hsHkO31n9Asq0WMYzHIYo9Q0QYAew+CPvs28R38K0EMK
qM5fy7Z4C9BDCjRGy3/M/yBAj8HPxaN8nwwToocUiKyXTiglQvSQgmN011tb
VyF6SMFm3wupM+OE6CEFS4zDG180CNFjKAT1HnvKn1SFHkPhVPOiBa+3VaHH
UAhZ8tEs6F4VegyFVAWnf9Ryq9BjKFy9fNR6nlw1egwFhxvPDN+aVaOHJMjn
Sd3OcatGD0kIt4sJi4uvRg9J+HtF2tbUzmr0kATxXlVbI/0a9Bj8ftctqVMO
NeghCQEzfD0mBdagxxBYf9Vm2+2yGvQYAtkJMRXbVGrRYwgEWMg49lvUoscQ
4BU+yBD8W4seQyAzsd7mENSixxDwWnSM2/S9Fj0koH2gp6Jgdh16SEBqumd9
2N469JCA2Acvjh64X4ceEnAlrXT6s/I69JAABzD4ZsqrRw8JcBmT6TLPrB49
JGBvReBCpbP1GP+f1NHZy9Eqvh7j/ZP+aBSlJnXUY3x/Uo88gxOBUxswnj+o
Rl11gNXWBozfD2oQZBf5wbsB4/WDRv1V4ted1YDxGaD+5vJhfRKNGI8B6hFY
GvB6TiOuf4A+2O+XM/5AI663n8pHZJQvDGrE9fXTmsz9W4cXNOJ6+umjsUfi
XaSbcD/10a8zeFFv5jfh/umj/r1NJ8ccbML90kddvjwN/zuoCfdHL3UO9vqw
/nMT5steqqgfapEztBn9e2lE8Ipk+QXN6N1Du0INj43e24y+PdT/fsO6qXeb
0bOHZixYJ36Z0Yx+3dQv7O4n2tGMXt3USRTgSSa0oE83FVqLR+Ssb0GPbpp/
IV5Z7UwLenTRXneBMP9pC3p0UdlZ7Uk9RS3o0UWfz9ZzdJdsRY/vdDYvUH+/
YSt6fKcz33dkNdq0osd32uaY88PxbCt6dNJjmu7buCet6NFJjS3XKm7Pa0WP
TnpDx0jfracVPTqout9xkzMT29Cjg+q6h3RsX9GGHh3UoSi59KRjG3p8o6GO
C13yr7Whxzd62rbAxi2mDT2+0cfX+s9VFbehRzudc/H84tSeNnw/2+nQ5MMu
OZoi9Ginx9O19hxeIEKPr9Q+qFu9ZrMIPb7S4SlHRJYuIvT4SnlnY6uv3hGh
h5jqXbh+Y02MCD3EdNFxlS0GOSL0ENNzGgFi3QYReoippcmM16GSYoy/iG5V
mqYSPUKM8W6jHye2jFs2SozxbaNbpMaOXD1FjPFspeZP2xUaDMUYvxbqHf50
kuxCMcarhcY8PLqmy0yM8Wmmu0NsPj6yFmM8mih/V6+6xRYxrr+JOvxY8E6w
U4zrbaQDyyKqc/eJcX0N9EW77999B8W4ngYKs/9QmOUqxv1UT3vfX8vacVqM
+6eeKt+V8pf3FON+qaOJE0cPifAS4/6opX8f2qVkdUOM+6GW+rxKGMm/JUb/
Gqo7XM/rsJ8YvavpjKDxM+8EiNG3mprauci4PhSjZxUVS7+c7/dIjH5CuvDL
vkLnYDF6Cen0YSf8Ah+L0UdAL2gGK88IFaOHgBabG8aZhbH4V1CRU1FOUSiL
9xeqbKozriKUxbecFganhU4OYfEspR7TZCbvD2HxK6H+cTqdNx6yeBXTVcUn
ux3us/gUUYXlJa0/77F4FFDuQI2p8222/nw6ZM4N2yhvtt7PNDFFrrP7Mlvf
J6rwT5HJyItsPblUPvaJXdFZ9vw5VPHJW7jgxp43i3blGa7ijrLne0ePntsq
LtvPnuctXXmrebf3X+zvp9M4jTsx2jbs76XQynUhIyrWsPsn06lC4Zc9Zux+
CdSp/sTZOSbs+7H08o5366/PZr8fSfs1XmeH6rDPg6mp9dLCjZrs55s0cHKk
8KA882DX/39OrGe2Wa0ZfH/w++SOIc+3Ik3E7k86ZziAWwT7PJZcTfO/bXud
vb8JREv+g7HiXvb7yeTLGKlvNpbsfU8hL/e8TrHTY99PJybpRh5y0iIWH3LX
INpsb1Ubix9xnX9pW1Uay0+Ddf/ZKbFH7rSx+JP2Mc9yLji3MR+SnPTKv2ow
n6EfefJ4+57sKSxffSY7hxuFHehuZf5EqJypkZfD8mkB6a2yOH87uJXtHzLu
Wa5Kuksr219k4VKP9ztWt7L9RywtfR81jW5l+5PckPJvPi5qYfuXJDW8CruU
2sL2N4mwqzS2vNLC9j+xOT7v0KFt7PwQkCmlV4xmGbaw94eY2PgEePey80lI
Lui/ELSks/NMSBIr51adu9LM3k+yvsioosyumb2/pPF78a7syc3s/Sb5Dm5a
R1qb2PtPthx1Olsc28TyAzlfvdTY6FwTyx9EsHzqNkPzJpZfiMOHi+GSvCaW
f4iM3fySqOJGlp9ItdmlUOk7jSx/ESmVnx897BpZfiPtm4xed01sZPmPvGzh
aelXNbD8SMybJy64F9bA8ie5uNNJJLBvYPmVBO4ULHac3sDyL0nYZO5c3VzP
8jNZGDS9qTeqnuVvErXe7hIcqGf5nZTpNz7Om1vP8j8x6N9j39Fax84Hsjxv
9jXnZ3Xs/CDdFZ/65/7N6jEx8T35RMZ/NqvfxORIVAKMamH13mAeOq9ZXfeU
1Ydfydipm/9eYc/qya/kg22o5TqdWnb+EZPm3MsxAlavthOL2Oysh/dq2PlJ
PDaEX5+4qYadrySRn3rAWLOGnb/Ez2XeuNqCanY+kzAzyaX5l6vZ+U2WnTWR
i7aqZuc7GfFwfaGGdDU7/0l92B/HeW+qWH1AgmZZXBt5qorVD6Q9PlKte14V
qy/IKDKQY94tZPUH8Z088q3sMyGrT0jy9HnvVzsIWf1CPkQcsMyYLGT1Delp
N0ptqxKw+oe495iPTb8nYPURiZ35QPfyegGrn8ip5jnT0vkCVl8Rg+zorRtu
VbL6iwRB79h+zUpWnxHB6KZ19y9VsPqNZCRaekdIV7D6jvQFbLju6PaF1X/E
07zlk9lAOasPSWXYhpYMx3JWP5JTLTOf/NtQxupLMrZSqFttz/rFXpI6sLp+
9RfWX/aRBLnsjDmbS1n9SvrtnXw881n/2kf8N8pUFq0sYfUv8T1YcsIgq5jV
x6T9lHVmxfJiVj+T5iRL5fSMIlZfk8W7FGzzVhSx+puYjDxkrvWmkNXnZLtn
xe4M00JWv5MwfuS0/VDA6nviVRFtN3x5Aav/ib5XXIBebj7rD8irH9tMD27I
Z/0DKZt5yjuw8DPrL4jDRNetErs+s/OD48Z7e2yoyWP9CafqF5AQ4ZzH+hdO
cYiGe3LPJ9bfcG6RjS42np9Y/8Pt0+VuBCh/Yv0Rp73VbEJhYC7rnzjjGp5M
i14u66843T5Vd9VjH1n/xc0xD/q+IzCH9Wdc1oO63KT4bNa/cfeelQcfqsti
/R2nHCZqTlLJYv0fVz50unb5Hx9Yf8i1zJ0g1nV6z/pHbjyXcXf6g3esv+Sy
1y4Ren/KZP0n131avGSXQibrT7nlG28u7jV7y/pXrlv78p7tZzNYf8s5nRqh
EpH5hvW/3C6+hPll6TesP+bS9a4EnLNOZ/0z51CWE28YlMb6a87U4J3DgIjN
C4dyX/RVffuMU1l/zrmUdb07ezWF9e/cum7xq9g6Nq+U4r6UO83LXAKs/+cO
XU8/emIhZfMBLuyF2eGS/v/Y/IDrXDOgWZSRxOYL3FE+t/yW32s2f+CyEg/H
BjsnsvkEd+bMYUXrVQlsfsHxBdY+SbrxbL7BBYvKNRW1XrH5B1dzQE23Xv4l
m49wr1ccTbOVjGPzE27WZhm3cMlYNl/hMquCQtVlYtj8hXvNv/3XdJUXbD7D
GU19bp81OZrNb7i1ch/HzDaJYvMdbuLGOJurKZFs/sOtr99X3yr7jM2HuNg9
0wp79j9h8yNOU841s6kwnM2XuJQEG9HZFWFs/sSdD9LR/vjxMZtPceIBq1KZ
v0LI/wC0prHu
         "]]}, {
        Directive[
         PointSize[0.004583333333333334], 
         RGBColor[0.560181, 0.691569, 0.194885], 
         AbsoluteThickness[1.6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
             GraphicsBox[{
               EdgeForm[], 
               PolygonBox[{{0, 1}, {1, 0}, {0, -1}, {-1, 0}}]}], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.004583333333333334], 
                 RGBColor[0.560181, 0.691569, 0.194885], 
                 AbsoluteThickness[1.6]]}, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}, Automatic, 
          Offset[4]], CompressedData["
1:eJw92HlczNv7APD2prRMM3UjRSTXVrmUJcsZvqmksl3x5SIhQhGuSwgtt00L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         "]]}}}, {{}, {}}}, {
    DisplayFunction -> Identity, DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
     AxesLabel -> {
       FormBox[
        StyleBox["\"\[Omega]\"", 16, Bold, StripOnInput -> False], 
        TraditionalForm], 
       FormBox[
        StyleBox[
        "\"\\!\\(\\*SuperscriptBox[\\(e\\), \\(\\(\\\\ \\)\\(u \
\\((\[Omega])\\)\\)\\)]\\)\"", 16, Bold, StripOnInput -> False], 
        TraditionalForm]}, AxesOrigin -> {0, 0}, AxesStyle -> {
       Thickness[Large], 
       Thickness[Large]}, DisplayFunction :> Identity, 
     Frame -> {{False, False}, {False, False}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], 
     Method -> {
      "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
       "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           Identity[
            Part[#, 1]], 
           Identity[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           Identity[
            Part[#, 1]], 
           Identity[
            Part[#, 2]]}& )}}, PlotLabel -> FormBox[
       StyleBox["\"T=-3\"", 18, Bold, StripOnInput -> False], 
       TraditionalForm], 
     PlotRange -> {{-6.6000000000000005`, 3.2800000000000002`}, {
       0, 1.0469841310932986`}}, PlotRangeClipping -> True, 
     PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.02], 
        Scaled[0.05]}}, Ticks -> {Automatic, Automatic}}], 
   FormBox[
    FormBox[
     TemplateBox[{"\"L=18, N=9\"", "\"L=16, N=8\"", "\"L=14, N=7\""}, 
      "PointLegend", DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[], 
                    DiskBox[{0, 0}]}, {DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, ImageSize -> {10, 4}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.365] -> Baseline)], #}, {
                   GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[{{-1, -1}, {1, -1}, {1, 1}, {-1, 1}}]}, {
                    DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, ImageSize -> {10, 4}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.365] -> Baseline)], #2}, {
                   GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[{{0, 1}, {1, 0}, {0, -1}, {-1, 0}}]}, {
                    DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, ImageSize -> {10, 4}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.365] -> Baseline)], #3}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"PointLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.004583333333333334`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.368417, 0.506779, 0.709798]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.004583333333333334`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.880722, 0.611041, 0.142051]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.004583333333333334`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.560181, 0.691569, 0.194885]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}]}],
              "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{
                    EdgeForm[], 
                    DiskBox[{0, 0}]}], ",", 
                    RowBox[{"Offset", "[", "4", "]"}]}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[{{-1, -1}, {1, -1}, {1, 1}, {-1, 1}}]}], ",", 
                    RowBox[{"Offset", "[", "4", "]"}]}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[{{0, 1}, {1, 0}, {0, -1}, {-1, 0}}]}], ",", 
                    RowBox[{"Offset", "[", "4", "]"}]}], "}"}]}], "}"}]}], 
           ",", 
           RowBox[{"Joined", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{"False", ",", "False", ",", "False"}], "}"}]}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{{3.9495346646165233`*^9, 3.949534687038973*^9}, 
   3.9495760835655537`*^9, 3.949620249867724*^9, 3.9496203605547247`*^9, 
   3.9496239469034224`*^9, 3.9496243973451643`*^9, 3.949624922120533*^9, 
   3.949628601791046*^9, 3.95015029031196*^9, 3.952512560026226*^9, 
   3.9525127146523504`*^9, {3.9525127864008627`*^9, 3.9525127930312576`*^9}, {
   3.952512949813903*^9, 3.952512990683365*^9}, 3.952513039945408*^9, {
   3.9525130725653305`*^9, 3.952513080616538*^9}, 3.952513112529645*^9, {
   3.952513263988484*^9, 3.952513282446957*^9}, 3.9525615192913704`*^9},
 CellLabel->
  "Out[1197]=",ExpressionUUID->"84e08ca7-7396-4f98-8a6e-50d2c6166505"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"MaxT11", "=", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "1.08`"}], ",", "1.2904105208997014`"}], "}"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MaxT12", "=", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "1.26`"}], ",", "1.3375495778354742`"}], "}"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MaxT13", "=", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "1.36`"}], ",", "1.387238078848716`"}], "}"}], "}"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.949629196021588*^9, 3.9496291962653475`*^9}, {
  3.9496293032448063`*^9, 3.9496293198512516`*^9}, {3.952513977352746*^9, 
  3.9525140189237123`*^9}, {3.952561931298817*^9, 3.9525619498387294`*^9}, {
  3.9525619943796196`*^9, 3.952562023677182*^9}, {3.9525620574467487`*^9, 
  3.9525620898548822`*^9}, {3.9554454750686116`*^9, 3.9554454907209525`*^9}},
 CellLabel->
  "In[275]:=",ExpressionUUID->"ebe40fb4-dfee-48e9-8893-57b3d943e1ef"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"MaxT13", ",", "MaxT12", ",", "MaxT11"}], "}"}], ",", 
   RowBox[{"Joined", "\[Rule]", "True"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "1.4"}], ",", 
        RowBox[{"-", "1.02"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1.25", ",", "1.4"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{"\"\<\[Omega]\>\"", ",", "16", ",", "Bold"}], "]"}], ",", 
      RowBox[{"Style", "[", 
       RowBox[{
       "\"\<Max \!\(\*SuperscriptBox[\(e\), \(\(\\\ \)\(u \((\[Omega])\)\)\)]\
\)\>\"", ",", "16", ",", "Bold"}], "]"}]}], "}"}]}], ",", 
   RowBox[{"AxesStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Thick", ",", "Thick"}], "}"}]}], ",", 
   RowBox[{"PlotMarkers", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Automatic", ",", "Small"}], "}"}]}], ",", 
   RowBox[{"PlotLegends", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
     "\"\<L=18, N=9\>\"", ",", "\"\<L=16, N=8\>\"", ",", 
      "\"\<L=14, N=7\>\""}], "}"}]}], ",", 
   RowBox[{"Ticks", "->", " ", 
    RowBox[{"{", 
     RowBox[{"Automatic", ",", "Automatic"}], "}"}]}], ",", 
   RowBox[{"PlotLabel", "\[Rule]", 
    RowBox[{"Style", "[", 
     RowBox[{"\"\<T=1\>\"", ",", "18", ",", "Bold"}], "]"}]}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.949629322398815*^9, 3.949629341594327*^9}, {
  3.9525138348322573`*^9, 3.9525138476579533`*^9}, {3.9525138910182505`*^9, 
  3.9525139424546485`*^9}, {3.9525140231968403`*^9, 3.9525140323085537`*^9}, {
  3.95251416150515*^9, 3.9525141618491707`*^9}, {3.952514194294385*^9, 
  3.9525142963967113`*^9}, {3.952514374230672*^9, 3.9525145308768983`*^9}, {
  3.9525151979257717`*^9, 3.9525151985394335`*^9}, {3.952562108529366*^9, 
  3.9525621439582233`*^9}, {3.952562195495017*^9, 3.9525622470870323`*^9}, {
  3.95256228474388*^9, 3.9525623053224726`*^9}, {3.955445497769509*^9, 
  3.955445507027587*^9}, {3.9554457374215145`*^9, 3.9554457471848087`*^9}},
 CellLabel->
  "In[278]:=",ExpressionUUID->"75c07015-b22a-4447-a68a-f9f0c3096f0e"],

Cell[BoxData[
 TemplateBox[{
   GraphicsBox[{{}, {{{}, {}, {
        Hue[0.67, 0.6, 0.6], 
        Directive[
         PointSize[0.012833333333333334`], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6]], 
        LineBox[{{-1.36, 1.387238078848716}, {-1.36, 1.387238078848716}}]}, {
        Hue[0.9060679774997897, 0.6, 0.6], 
        Directive[
         PointSize[0.012833333333333334`], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6]], 
        LineBox[{{-1.26, 1.3375495778354742`}, {-1.26, 
         1.3375495778354742`}}]}, {
        Hue[0.1421359549995791, 0.6, 0.6], 
        Directive[
         PointSize[0.012833333333333334`], 
         RGBColor[0.560181, 0.691569, 0.194885], 
         AbsoluteThickness[1.6]], 
        LineBox[{{-1.08, 1.2904105208997014`}, {-1.08, 
         1.2904105208997014`}}]}}, {{
        Directive[
         PointSize[0.012833333333333334`], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
             GraphicsBox[{
               EdgeForm[], 
               DiskBox[{0, 0}]}], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.012833333333333334`], 
                 RGBColor[0.368417, 0.506779, 0.709798], 
                 AbsoluteThickness[1.6]]}, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}, Automatic, 
          Offset[7]], {{{-1.36, 1.387238078848716}}, {{-1.36, 
         1.387238078848716}}}]}, {
        Directive[
         PointSize[0.012833333333333334`], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
             GraphicsBox[{
               EdgeForm[], 
               PolygonBox[{{-1, -1}, {1, -1}, {1, 1}, {-1, 1}}]}], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.012833333333333334`], 
                 RGBColor[0.880722, 0.611041, 0.142051], 
                 AbsoluteThickness[1.6]]}, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}, Automatic, 
          Offset[7]], {{{-1.26, 1.3375495778354742`}}, {{-1.26, 
         1.3375495778354742`}}}]}, {
        Directive[
         PointSize[0.012833333333333334`], 
         RGBColor[0.560181, 0.691569, 0.194885], 
         AbsoluteThickness[1.6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
             GraphicsBox[{
               EdgeForm[], 
               PolygonBox[{{0, 1}, {1, 0}, {0, -1}, {-1, 0}}]}], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.012833333333333334`], 
                 RGBColor[0.560181, 0.691569, 0.194885], 
                 AbsoluteThickness[1.6]]}, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}, Automatic, 
          Offset[7]], {{{-1.08, 1.2904105208997014`}}, {{-1.08, 
         1.2904105208997014`}}}]}}}, {{}, {}}}, {
    DisplayFunction -> Identity, DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
     AxesLabel -> {
       FormBox[
        StyleBox["\"\[Omega]\"", 16, Bold, StripOnInput -> False], 
        TraditionalForm], 
       FormBox[
        StyleBox[
        "\"Max \\!\\(\\*SuperscriptBox[\\(e\\), \\(\\(\\\\ \\)\\(u \\((\
\[Omega])\\)\\)\\)]\\)\"", 16, Bold, StripOnInput -> False], 
        TraditionalForm]}, 
     AxesOrigin -> {-1.0200000000000022`, 1.2500000000000027`}, AxesStyle -> {
       Thickness[Large], 
       Thickness[Large]}, DisplayFunction :> Identity, 
     Frame -> {{False, False}, {False, False}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], 
     Method -> {
      "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
       "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           Identity[
            Part[#, 1]], 
           Identity[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           Identity[
            Part[#, 1]], 
           Identity[
            Part[#, 2]]}& )}}, PlotLabel -> FormBox[
       StyleBox["\"T=1\"", 18, Bold, StripOnInput -> False], TraditionalForm],
      PlotRange -> {{-1.4, -1.02}, {1.25, 1.4}}, PlotRangeClipping -> True, 
     PlotRangePadding -> {{0, 0}, {0, 0}}, Ticks -> {Automatic, Automatic}}], 
   FormBox[
    FormBox[
     TemplateBox[{"\"L=18, N=9\"", "\"L=16, N=8\"", "\"L=14, N=7\""}, 
      "PointLegend", DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 7}, {20, 7}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[], 
                    DiskBox[{0, 0}]}, {DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, ImageSize -> {20, 7}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.032857142857142835`] -> 
                    Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 7}, {20, 7}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[{{-1, -1}, {1, -1}, {1, 1}, {-1, 1}}]}, {
                    DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, ImageSize -> {20, 7}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.032857142857142835`] -> 
                    Baseline)], #2}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 7}, {20, 7}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[{{0, 1}, {1, 0}, {0, -1}, {-1, 0}}]}, {
                    DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, ImageSize -> {20, 7}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.032857142857142835`] -> 
                    Baseline)], #3}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"PointLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.012833333333333334`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.368417, 0.506779, 0.709798]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.012833333333333334`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.880722, 0.611041, 0.142051]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.012833333333333334`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.560181, 0.691569, 0.194885]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}]}],
              "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{
                    EdgeForm[], 
                    DiskBox[{0, 0}]}], ",", 
                    RowBox[{"Offset", "[", "7", "]"}]}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[{{-1, -1}, {1, -1}, {1, 1}, {-1, 1}}]}], ",", 
                    RowBox[{"Offset", "[", "7", "]"}]}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[{{0, 1}, {1, 0}, {0, -1}, {-1, 0}}]}], ",", 
                    RowBox[{"Offset", "[", "7", "]"}]}], "}"}]}], "}"}]}], 
           ",", 
           RowBox[{"Joined", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{"True", ",", "True", ",", "True"}], "}"}]}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{{3.9496293264109344`*^9, 3.949629342133913*^9}, {
   3.952513839698968*^9, 3.952513856931671*^9}, {3.9525139240056286`*^9, 
   3.9525139429411297`*^9}, 3.952514036916366*^9, {3.9525142089599257`*^9, 
   3.9525142973321743`*^9}, {3.9525144037603455`*^9, 3.952514497854607*^9}, 
   3.9525145318407536`*^9, 3.9525151993204327`*^9, {3.9525620515456657`*^9, 
   3.9525620937164884`*^9}, 3.9525621905909476`*^9, 3.9525622481357994`*^9, {
   3.9525622855105305`*^9, 3.9525623062151756`*^9}, 3.955445508165655*^9, 
   3.9554458206818657`*^9},
 CellLabel->
  "Out[278]=",ExpressionUUID->"943e7290-9386-4c8a-8c6f-60e6abac41ed"]
}, Open  ]]
},
WindowSize->{1152., 579.6},
WindowMargins->{{
  Automatic, -5.399999999999864}, {-5.399999999999977, Automatic}},
FrontEndVersion->"13.0 for Microsoft Windows (64-bit) (February 4, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"5786450d-739b-4248-82d8-5a7bd315eb34"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 692, 21, 67, "Input",ExpressionUUID->"2f008590-861a-4a0e-929d-ec6b49e164fb"],
Cell[CellGroupData[{
Cell[1275, 45, 1150, 26, 53, "Input",ExpressionUUID->"a4bc4aca-2885-4c36-9513-648178740546"],
Cell[2428, 73, 21132, 345, 297, "Output",ExpressionUUID->"d3326567-9ec5-4bb9-bb78-b49dd1b74805"]
}, Open  ]],
Cell[23575, 421, 329, 10, 10, "Text",ExpressionUUID->"9c65ac29-e031-48da-b3d5-dcccd88703fe"],
Cell[23907, 433, 290, 6, 28, "Input",ExpressionUUID->"03192bea-f1e1-41e2-8204-3e0f317f3b69"],
Cell[CellGroupData[{
Cell[24222, 443, 388, 7, 28, "Input",ExpressionUUID->"64f14d04-398f-4241-8d0c-9c658b730bd4"],
Cell[24613, 452, 278, 5, 32, "Output",ExpressionUUID->"a303286b-44e9-4333-8e91-5a85351a6e9a"]
}, Open  ]],
Cell[24906, 460, 2086, 47, 33, "Input",ExpressionUUID->"b37950f0-cc26-4d9c-aa37-97b27fb212bc"],
Cell[CellGroupData[{
Cell[27017, 511, 394, 8, 28, "Input",ExpressionUUID->"262a0649-85b4-420a-936a-d3754c9227eb"],
Cell[27414, 521, 125603, 2079, 240, 113828, 1885, "CachedBoxData", "BoxData", "Output",ExpressionUUID->"d1a9eca1-25da-4c08-b7d5-6888593137f2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[153054, 2605, 288, 6, 28, "Input",ExpressionUUID->"d25afb7a-342c-4818-a947-72546bdd3329"],
Cell[153345, 2613, 585, 11, 32, "Output",ExpressionUUID->"9180c68e-ac8d-4abe-9a56-6c80e88ec698"]
}, Open  ]],
Cell[CellGroupData[{
Cell[153967, 2629, 244, 5, 28, "Input",ExpressionUUID->"102d022c-114c-48c6-a0a4-0191bbea8a9c"],
Cell[154214, 2636, 650, 12, 32, "Output",ExpressionUUID->"d2221afb-da7a-4c80-8134-57c7a534aa29"]
}, Open  ]],
Cell[CellGroupData[{
Cell[154901, 2653, 781, 14, 28, "Input",ExpressionUUID->"96981db6-f639-41d1-bf62-62e3d8be0153"],
Cell[155685, 2669, 478, 8, 32, "Output",ExpressionUUID->"b89fbfef-aec8-4f53-b387-4c12a94bbf29"]
}, Open  ]],
Cell[CellGroupData[{
Cell[156200, 2682, 534, 9, 28, "Input",ExpressionUUID->"622c80f0-0558-4d1b-b74c-802e7639b3a7"],
Cell[156737, 2693, 445, 7, 32, "Output",ExpressionUUID->"2ff51582-2eaf-4257-a091-9870f897f496"]
}, Open  ]],
Cell[157197, 2703, 2430, 55, 143, "Input",ExpressionUUID->"d9c5e1c1-033d-4fe7-9544-420d97f55807"],
Cell[159630, 2760, 2578, 68, 117, "Input",ExpressionUUID->"17871256-3c68-4687-98c7-134d81bccb24"],
Cell[CellGroupData[{
Cell[162233, 2832, 216, 4, 28, "Input",ExpressionUUID->"74bfffaf-14a5-4739-aabb-694033670c35"],
Cell[162452, 2838, 16751, 292, 249, "Output",ExpressionUUID->"1bf14ee6-0136-4bf2-b573-d465aca64720"]
}, Open  ]],
Cell[179218, 3133, 331, 10, 5, "Text",ExpressionUUID->"df5958c0-61de-4004-8b74-3de4063a4c22"],
Cell[179552, 3145, 228, 5, 28, "Input",ExpressionUUID->"2580ff0d-9130-4362-bcaa-7fb022619b90"],
Cell[179783, 3152, 212, 5, 28, "Input",ExpressionUUID->"2f88f401-adb8-40f2-b2c7-73a9f215e640"],
Cell[CellGroupData[{
Cell[180020, 3161, 317, 6, 28, "Input",ExpressionUUID->"c70a4aeb-ec09-4b0d-b354-bf2e9bc12fd0"],
Cell[180340, 3169, 712, 12, 32, "Output",ExpressionUUID->"39781151-9e78-4252-832f-7e0e49cabc29"]
}, Open  ]],
Cell[CellGroupData[{
Cell[181089, 3186, 965, 24, 48, "Input",ExpressionUUID->"7e5c6336-dd43-414f-89d8-2d95cd70ea3e"],
Cell[182057, 3212, 654, 10, 32, "Output",ExpressionUUID->"1ac535a2-bc9d-415d-8ca6-9fac041bfcc6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[182748, 3227, 647, 14, 67, "Input",ExpressionUUID->"784835bc-3786-48c7-bbba-e2d8188d7b17"],
Cell[183398, 3243, 616, 12, 32, "Output",ExpressionUUID->"c1ad6a2b-f913-465a-8eb9-404d2c12505c"],
Cell[184017, 3257, 617, 12, 32, "Output",ExpressionUUID->"c616cfee-cee8-445c-af15-265e63cf3023"],
Cell[184637, 3271, 616, 12, 32, "Output",ExpressionUUID->"237034f6-f732-4e9c-95f4-f4897f3a69f5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[185290, 3288, 633, 10, 28, "Input",ExpressionUUID->"1084dfdf-46c0-40b8-9c3a-cc519a133e11"],
Cell[185926, 3300, 494, 8, 32, "Output",ExpressionUUID->"b9adca70-e3d4-4bee-b706-32d5315904a2"]
}, Open  ]],
Cell[186435, 3311, 1608, 37, 28, "Input",ExpressionUUID->"3f1bc6e1-511d-4398-8f4c-1e9d29ef5c86"],
Cell[CellGroupData[{
Cell[188068, 3352, 274, 5, 28, "Input",ExpressionUUID->"3ac78084-bd81-416e-9111-0b767b190dcd"],
Cell[188345, 3359, 6999, 130, 251, "Output",ExpressionUUID->"3904fd60-b6d2-4975-8098-650cde9df7aa"]
}, Open  ]],
Cell[195359, 3492, 331, 10, 5, "Text",ExpressionUUID->"f722c2b7-9c4e-488e-9ac0-3a665ce7fd6f"],
Cell[195693, 3504, 237, 5, 28, "Input",ExpressionUUID->"70ed8fb1-bc2b-4de8-9a6b-d0c180cebc29"],
Cell[CellGroupData[{
Cell[195955, 3513, 320, 6, 28, "Input",ExpressionUUID->"bd7db54b-a7bc-4297-8f99-6026da0878d2"],
Cell[196278, 3521, 674, 12, 32, "Output",ExpressionUUID->"9b358b08-18ed-40db-a51d-192e0bef20d7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[196989, 3538, 957, 24, 48, "Input",ExpressionUUID->"782fedba-24db-45b5-b54e-3e0929df3993"],
Cell[197949, 3564, 628, 9, 32, "Output",ExpressionUUID->"53d84ac6-eb71-49f0-84c3-3c5a81339183"]
}, Open  ]],
Cell[CellGroupData[{
Cell[198614, 3578, 692, 15, 67, "Input",ExpressionUUID->"3b5a9ad4-e534-4805-9dfb-eb258ee15588"],
Cell[199309, 3595, 673, 13, 32, "Output",ExpressionUUID->"0238dd3b-d47f-4a03-a977-96e5c26afef3"],
Cell[199985, 3610, 670, 13, 32, "Output",ExpressionUUID->"e36895ae-1457-43cf-98e6-2dc9cba4b92c"],
Cell[200658, 3625, 671, 13, 32, "Output",ExpressionUUID->"e603d80f-9cef-4574-af1f-7e7e1dda2ede"]
}, Open  ]],
Cell[CellGroupData[{
Cell[201366, 3643, 688, 11, 28, "Input",ExpressionUUID->"566c004c-fa80-4bd0-b45d-83c9f1ffb89d"],
Cell[202057, 3656, 570, 9, 32, "Output",ExpressionUUID->"afc48807-1f4a-4eb5-9403-a62f64832186"]
}, Open  ]],
Cell[202642, 3668, 1664, 37, 28, "Input",ExpressionUUID->"bf1e388f-4e2c-458d-87fc-02f52b16813b"],
Cell[CellGroupData[{
Cell[204331, 3709, 375, 8, 28, "Input",ExpressionUUID->"17540aec-4c30-4c09-a962-c5c859401655"],
Cell[204709, 3719, 12573, 223, 251, "Output",ExpressionUUID->"9b639189-0a8a-416e-9228-439ee9007b6d"]
}, Open  ]],
Cell[217297, 3945, 329, 10, 8, "Text",ExpressionUUID->"deca32be-cbf4-4a11-a420-69c58476d740"],
Cell[217629, 3957, 289, 6, 28, "Input",ExpressionUUID->"fbce1793-5449-4686-a18c-2116a88ab03e"],
Cell[CellGroupData[{
Cell[217943, 3967, 201, 4, 28, "Input",ExpressionUUID->"cac9ad7b-cfd3-43d4-bcad-15e8146b2019"],
Cell[218147, 3973, 463, 7, 32, "Output",ExpressionUUID->"e8c04378-9a87-4e8f-a59b-661731102ac3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[218647, 3985, 374, 7, 28, "Input",ExpressionUUID->"fe3e825b-1b87-4d9f-9f9c-38b9b7038340"],
Cell[219024, 3994, 678, 13, 32, "Output",ExpressionUUID->"7c9c0ee5-fcdc-4520-8fa5-46924c4ff47e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[219739, 4012, 989, 24, 48, "Input",ExpressionUUID->"f2c9850b-bbf1-4db5-8bc4-2eb64a4e6d5e"],
Cell[220731, 4038, 605, 9, 32, "Output",ExpressionUUID->"2fcd5632-57b3-4336-ade4-658cabbbbc38"]
}, Open  ]],
Cell[CellGroupData[{
Cell[221373, 4052, 740, 15, 67, "Input",ExpressionUUID->"6aafd28f-f8b8-45a5-973b-6144d9adfca7"],
Cell[222116, 4069, 617, 13, 32, "Output",ExpressionUUID->"517eead6-7d24-492a-bc1e-0fe0ada299b1"],
Cell[222736, 4084, 620, 13, 32, "Output",ExpressionUUID->"7de0aa9a-9cec-4999-acd4-a33782e672a0"],
Cell[223359, 4099, 619, 13, 32, "Output",ExpressionUUID->"576600e1-cfb6-40d7-926f-1c95666d9d8a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[224015, 4117, 638, 10, 28, "Input",ExpressionUUID->"52d3fa2e-b4d1-40af-8108-632735e3285e"],
Cell[224656, 4129, 496, 8, 32, "Output",ExpressionUUID->"4834538a-210c-40e9-967a-df1ae95be461"]
}, Open  ]],
Cell[225167, 4140, 1710, 38, 28, "Input",ExpressionUUID->"5e94d54d-f204-4ea6-a239-cdc0d2d20e36"],
Cell[CellGroupData[{
Cell[226902, 4182, 445, 9, 28, "Input",ExpressionUUID->"4180bacc-a68e-41bc-ba86-524fd714a5bf"],
Cell[227350, 4193, 18107, 315, 251, "Output",ExpressionUUID->"3c8bbf62-56e2-45d4-a3a9-fe5a45c6ec76"]
}, Open  ]],
Cell[245472, 4511, 745, 14, 67, "Input",ExpressionUUID->"3d7efc13-b89b-4a90-bf2e-2d51492aad59"],
Cell[CellGroupData[{
Cell[246242, 4529, 575, 15, 67, "Input",ExpressionUUID->"3ff90820-1973-444e-be48-d698318981b7"],
Cell[246820, 4546, 12422, 221, 249, "Output",ExpressionUUID->"834acd29-d6e1-499d-aeba-a085e9dc5b66"],
Cell[259245, 4769, 12445, 222, 249, "Output",ExpressionUUID->"41df9589-9641-4e16-886e-c14f04272eab"],
Cell[271693, 4993, 12419, 221, 249, "Output",ExpressionUUID->"84453037-766e-462e-971e-71f7992beb9c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[284149, 5219, 4407, 111, 196, "Input",ExpressionUUID->"0cbcd91e-9798-44fa-a783-10d4824757e1"],
Cell[288559, 5332, 32550, 625, 282, "Output",ExpressionUUID->"dfcb7315-6312-42b7-9998-32ddb8a0f7cf"],
Cell[321112, 5959, 31884, 613, 282, "Output",ExpressionUUID->"32b851d0-1dcd-4375-8644-c78ef7ffa127"],
Cell[352999, 6574, 32596, 626, 282, "Output",ExpressionUUID->"99348444-5937-4658-b8de-c218e399e022"]
}, Open  ]],
Cell[385610, 7203, 791, 23, 67, "Input",ExpressionUUID->"c31eb49e-0f50-4b6a-a572-c45e2894c494"],
Cell[CellGroupData[{
Cell[386426, 7230, 2016, 48, 74, "Input",ExpressionUUID->"9cb69ac3-0bc0-4638-960b-33e27bb37755"],
Cell[388445, 7280, 15344, 353, 265, "Output",ExpressionUUID->"1c02ff02-69a4-4f13-b033-f6d9d5f78626"]
}, Open  ]],
Cell[403804, 7636, 329, 10, 8, "Text",ExpressionUUID->"79f3bdfa-6619-4d20-967a-4e94a869291b"],
Cell[404136, 7648, 262, 6, 28, "Input",ExpressionUUID->"bd41a717-1fd1-41b0-b461-dacda0851076"],
Cell[CellGroupData[{
Cell[404423, 7658, 4373, 110, 196, "Input",ExpressionUUID->"b52c1adf-c1f1-4db4-89aa-b9f3e18a6978"],
Cell[408799, 7770, 32467, 623, 282, "Output",ExpressionUUID->"6261e590-25fd-4ab5-a870-a96ed9b3618c"],
Cell[441269, 8395, 32515, 625, 282, "Output",ExpressionUUID->"fa9de6f4-e717-4c75-ba5f-99ce418f4cf1"],
Cell[473787, 9022, 32552, 626, 282, "Output",ExpressionUUID->"84e08ca7-7396-4f98-8a6e-50d2c6166505"]
}, Open  ]],
Cell[506354, 9651, 1042, 28, 67, "Input",ExpressionUUID->"ebe40fb4-dfee-48e9-8893-57b3d943e1ef"],
Cell[CellGroupData[{
Cell[507421, 9683, 2210, 52, 74, "Input",ExpressionUUID->"75c07015-b22a-4447-a68a-f9f0c3096f0e"],
Cell[509634, 9737, 15420, 355, 295, "Output",ExpressionUUID->"943e7290-9386-4c8a-8c6f-60e6abac41ed"]
}, Open  ]]
}
]
*)



==> anc/Canonical_microcanonical_entropy_dE.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    665594,      13763]
NotebookOptionsPosition[    659241,      13660]
NotebookOutlinePosition[    659645,      13676]
CellTagsIndexPosition[    659602,      13673]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"eeNNNSortL14", "=", 
   RowBox[{
   "Import", "[", 
    "\"\<E:\\\\Mathematica deltaE \
data\\\\XXZL14N7full\\\\eeNNNSort_chaoticXXZL14N7.wdx\>\"", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eeNNNSortL16", "=", 
   RowBox[{
   "Import", "[", 
    "\"\<E:\\\\Mathematica deltaE \
data\\\\XXZL16N8full\\\\eeNNNSort_chaoticXXZL16N8.wdx\>\"", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eeNNNSortL18", "=", 
   RowBox[{
   "Import", "[", 
    "\"\<E:\\\\Mathematica deltaE \
data\\\\XXZL18N9full\\\\eeNNNSort_chaoticXXZL18N9.wdx\>\"", "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.9523027202926817`*^9, 3.9523027633048*^9}, {
   3.95230281526828*^9, 3.952302821606916*^9}, {3.952305204920129*^9, 
   3.9523052167860765`*^9}, {3.952305265857915*^9, 3.952305268343374*^9}, {
   3.9523325072443514`*^9, 3.9523325637676296`*^9}, {3.9523329062750397`*^9, 
   3.9523329192286215`*^9}, {3.952351362067045*^9, 3.9523513859287243`*^9}, 
   3.9523514330699773`*^9, {3.9523514672604914`*^9, 3.9523515009732647`*^9}, {
   3.95238816130791*^9, 3.9523881910367203`*^9}, {3.9523883567134075`*^9, 
   3.9523883701514716`*^9}, {3.9523896091180754`*^9, 
   3.9523896267302833`*^9}, {3.9523896844440327`*^9, 
   3.9523896878170366`*^9}, {3.9524028923606234`*^9, 
   3.9524028966084957`*^9}, {3.952402927514466*^9, 3.9524029289859533`*^9}, {
   3.952402961579591*^9, 3.952402976550151*^9}, {3.953280786610197*^9, 
   3.95328079651989*^9}, {3.9535110943059545`*^9, 3.9535111027306566`*^9}, {
   3.9538562781132073`*^9, 3.9538564053797884`*^9}},
 CellLabel->
  "In[166]:=",ExpressionUUID->"8c105598-d970-4e51-9d2f-9d7f1f195437"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Histogram", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"eeNNNSortL14", ",", "eeNNNSortL16", ",", "eeNNNSortL18"}], "}"}],
    ",", "100", ",", 
   RowBox[{"AxesStyle", "\[Rule]", "Thick"}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{"\"\<E\>\"", ",", "Bold", ",", "20"}], "]"}], ",", 
      RowBox[{"Style", "[", 
       RowBox[{
       "\"\<Density of states (\!\(\*SuperscriptBox[\(e\), \(S\)]\) )\>\"", 
        ",", "Bold", ",", "20"}], "]"}]}], "}"}]}], ",", 
   RowBox[{"TicksStyle", "\[Rule]", 
    RowBox[{"Directive", "[", 
     RowBox[{"\"\<Label\>\"", ",", " ", "18", ",", "Bold"}], "]"}]}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.9554434936900797`*^9, 3.955443506304281*^9}},
 CellLabel->
  "In[177]:=",ExpressionUUID->"1291658d-8a8c-4093-ad8a-5e531aafd5a5"],

Cell[BoxData[
 GraphicsBox[{
   {RGBColor[0.987148, 0.8073604000000001, 0.49470040000000004`], EdgeForm[
    Opacity[0.]], {{}, 
     {RGBColor[0.97858, 0.678934, 0.157834], Opacity[0.5], EdgeForm[Opacity[
      0.]], RectangleBox[{-5.1, 0.}, {-5., 1},
       RoundingRadius->0], RectangleBox[{-4.8, 0.}, {-4.7, 1},
       RoundingRadius->0], RectangleBox[{-4.6, 0.}, {-4.5, 2},
       RoundingRadius->0], RectangleBox[{-4.4, 0.}, {-4.3, 2},
       RoundingRadius->0], RectangleBox[{-4.3, 0.}, {-4.2, 2},
       RoundingRadius->0], RectangleBox[{-4.2, 0.}, {-4.1, 3},
       RoundingRadius->0], RectangleBox[{-4.1, 0.}, {-4., 5},
       RoundingRadius->0], RectangleBox[{-4., 0.}, {-3.9, 3},
       RoundingRadius->0], RectangleBox[{-3.9, 0.}, {-3.8, 5},
       RoundingRadius->0], RectangleBox[{-3.8, 0.}, {-3.7, 4},
       RoundingRadius->0], RectangleBox[{-3.7, 0.}, {-3.6, 7},
       RoundingRadius->0], RectangleBox[{-3.6, 0.}, {-3.5, 8},
       RoundingRadius->0], RectangleBox[{-3.5, 0.}, {-3.4, 7},
       RoundingRadius->0], RectangleBox[{-3.4, 0.}, {-3.3, 11},
       RoundingRadius->0], RectangleBox[{-3.3, 0.}, {-3.2, 11},
       RoundingRadius->0], RectangleBox[{-3.2, 0.}, {-3.1, 17},
       RoundingRadius->0], RectangleBox[{-3.1, 0.}, {-3., 17},
       RoundingRadius->0], RectangleBox[{-3., 0.}, {-2.9, 17},
       RoundingRadius->0], RectangleBox[{-2.9, 0.}, {-2.8, 20},
       RoundingRadius->0], RectangleBox[{-2.8, 0.}, {-2.7, 24},
       RoundingRadius->0], RectangleBox[{-2.7, 0.}, {-2.6, 24},
       RoundingRadius->0], RectangleBox[{-2.6, 0.}, {-2.5, 26},
       RoundingRadius->0], RectangleBox[{-2.5, 0.}, {-2.4, 32},
       RoundingRadius->0], RectangleBox[{-2.4, 0.}, {-2.3, 33},
       RoundingRadius->0], RectangleBox[{-2.3, 0.}, {-2.2, 37},
       RoundingRadius->0], RectangleBox[{-2.2, 0.}, {-2.1, 41},
       RoundingRadius->0], RectangleBox[{-2.1, 0.}, {-2., 43},
       RoundingRadius->0], RectangleBox[{-2., 0.}, {-1.9, 50},
       RoundingRadius->0], RectangleBox[{-1.9, 0.}, {-1.8, 52},
       RoundingRadius->0], RectangleBox[{-1.8, 0.}, {-1.7, 52},
       RoundingRadius->0], RectangleBox[{-1.7, 0.}, {-1.6, 58},
       RoundingRadius->0], RectangleBox[{-1.6, 0.}, {-1.5, 61},
       RoundingRadius->0], RectangleBox[{-1.5, 0.}, {-1.4, 61},
       RoundingRadius->0], RectangleBox[{-1.4, 0.}, {-1.3, 69},
       RoundingRadius->0], RectangleBox[{-1.3, 0.}, {-1.2, 74},
       RoundingRadius->0], RectangleBox[{-1.2, 0.}, {-1.1, 76},
       RoundingRadius->0], RectangleBox[{-1.1, 0.}, {-1., 77},
       RoundingRadius->0], RectangleBox[{-1., 0.}, {-0.9, 79},
       RoundingRadius->0], RectangleBox[{-0.9, 0.}, {-0.8, 85},
       RoundingRadius->0], RectangleBox[{-0.8, 0.}, {-0.7, 80},
       RoundingRadius->0], RectangleBox[{-0.7, 0.}, {-0.6, 90},
       RoundingRadius->0], RectangleBox[{-0.6, 0.}, {-0.5, 86},
       RoundingRadius->0], RectangleBox[{-0.5, 0.}, {-0.4, 89},
       RoundingRadius->0], RectangleBox[{-0.4, 0.}, {-0.3, 88},
       RoundingRadius->0], RectangleBox[{-0.3, 0.}, {-0.2, 92},
       RoundingRadius->0], RectangleBox[{-0.2, 0.}, {-0.1, 94},
       RoundingRadius->0], RectangleBox[{-0.1, 0.}, {0., 89},
       RoundingRadius->0], RectangleBox[{0., 0.}, {0.1, 91},
       RoundingRadius->0], RectangleBox[{0.1, 0.}, {0.2, 87},
       RoundingRadius->0], RectangleBox[{0.2, 0.}, {0.3, 93},
       RoundingRadius->0], RectangleBox[{0.3, 0.}, {0.4, 84},
       RoundingRadius->0], RectangleBox[{0.4, 0.}, {0.5, 88},
       RoundingRadius->0], RectangleBox[{0.5, 0.}, {0.6, 79},
       RoundingRadius->0], RectangleBox[{0.6, 0.}, {0.7, 79},
       RoundingRadius->0], RectangleBox[{0.7, 0.}, {0.8, 76},
       RoundingRadius->0], RectangleBox[{0.8, 0.}, {0.9, 76},
       RoundingRadius->0], RectangleBox[{0.9, 0.}, {1., 70},
       RoundingRadius->0], RectangleBox[{1., 0.}, {1.1, 70},
       RoundingRadius->0], RectangleBox[{1.1, 0.}, {1.2, 62},
       RoundingRadius->0], RectangleBox[{1.2, 0.}, {1.3, 61},
       RoundingRadius->0], RectangleBox[{1.3, 0.}, {1.4, 57},
       RoundingRadius->0], RectangleBox[{1.4, 0.}, {1.5, 53},
       RoundingRadius->0], RectangleBox[{1.5, 0.}, {1.6, 48},
       RoundingRadius->0], RectangleBox[{1.6, 0.}, {1.7, 44},
       RoundingRadius->0], RectangleBox[{1.7, 0.}, {1.8, 43},
       RoundingRadius->0], RectangleBox[{1.8, 0.}, {1.9, 38},
       RoundingRadius->0], RectangleBox[{1.9, 0.}, {2., 31},
       RoundingRadius->0], RectangleBox[{2., 0.}, {2.1, 34},
       RoundingRadius->0], RectangleBox[{2.1, 0.}, {2.2, 22},
       RoundingRadius->0], RectangleBox[{2.2, 0.}, {2.3, 25},
       RoundingRadius->0], RectangleBox[{2.3, 0.}, {2.4, 20},
       RoundingRadius->0], RectangleBox[{2.4, 0.}, {2.5, 16},
       RoundingRadius->0], RectangleBox[{2.5, 0.}, {2.6, 16},
       RoundingRadius->0], RectangleBox[{2.6, 0.}, {2.7, 12},
       RoundingRadius->0], RectangleBox[{2.7, 0.}, {2.8, 12},
       RoundingRadius->0], RectangleBox[{2.8, 0.}, {2.9, 11},
       RoundingRadius->0], RectangleBox[{2.9, 0.}, {3., 11},
       RoundingRadius->0], RectangleBox[{3., 0.}, {3.1, 7},
       RoundingRadius->0], RectangleBox[{3.1, 0.}, {3.2, 5},
       RoundingRadius->0], RectangleBox[{3.2, 0.}, {3.3, 2},
       RoundingRadius->0], RectangleBox[{3.3, 0.}, {3.4, 2},
       RoundingRadius->0], RectangleBox[{3.4, 0.}, {3.5, 1},
       RoundingRadius->0], RectangleBox[{3.6, 0.}, {3.7, 1},
       RoundingRadius->0]}, {}, {}}, {{}, 
     {RGBColor[0.368417, 0.506779, 0.709798], Opacity[0.5], EdgeForm[Opacity[
      0.]], RectangleBox[{-5.9, 0.}, {-5.8, 1},
       RoundingRadius->0], RectangleBox[{-5.6, 0.}, {-5.5, 1},
       RoundingRadius->0], RectangleBox[{-5.4, 0.}, {-5.3, 2},
       RoundingRadius->0], RectangleBox[{-5.2, 0.}, {-5.1, 3},
       RoundingRadius->0], RectangleBox[{-5.1, 0.}, {-5., 1},
       RoundingRadius->0], RectangleBox[{-5., 0.}, {-4.9, 4},
       RoundingRadius->0], RectangleBox[{-4.9, 0.}, {-4.8, 4},
       RoundingRadius->0], RectangleBox[{-4.8, 0.}, {-4.7, 5},
       RoundingRadius->0], RectangleBox[{-4.7, 0.}, {-4.6, 6},
       RoundingRadius->0], RectangleBox[{-4.6, 0.}, {-4.5, 9},
       RoundingRadius->0], RectangleBox[{-4.5, 0.}, {-4.4, 7},
       RoundingRadius->0], RectangleBox[{-4.4, 0.}, {-4.3, 11},
       RoundingRadius->0], RectangleBox[{-4.3, 0.}, {-4.2, 11},
       RoundingRadius->0], RectangleBox[{-4.2, 0.}, {-4.1, 16},
       RoundingRadius->0], RectangleBox[{-4.1, 0.}, {-4., 16},
       RoundingRadius->0], RectangleBox[{-4., 0.}, {-3.9, 22},
       RoundingRadius->0], RectangleBox[{-3.9, 0.}, {-3.8, 28},
       RoundingRadius->0], RectangleBox[{-3.8, 0.}, {-3.7, 27},
       RoundingRadius->0], RectangleBox[{-3.7, 0.}, {-3.6, 37},
       RoundingRadius->0], RectangleBox[{-3.6, 0.}, {-3.5, 33},
       RoundingRadius->0], RectangleBox[{-3.5, 0.}, {-3.4, 45},
       RoundingRadius->0], RectangleBox[{-3.4, 0.}, {-3.3, 46},
       RoundingRadius->0], RectangleBox[{-3.3, 0.}, {-3.2, 54},
       RoundingRadius->0], RectangleBox[{-3.2, 0.}, {-3.1, 64},
       RoundingRadius->0], RectangleBox[{-3.1, 0.}, {-3., 65},
       RoundingRadius->0], RectangleBox[{-3., 0.}, {-2.9, 80},
       RoundingRadius->0], RectangleBox[{-2.9, 0.}, {-2.8, 83},
       RoundingRadius->0], RectangleBox[{-2.8, 0.}, {-2.7, 101},
       RoundingRadius->0], RectangleBox[{-2.7, 0.}, {-2.6, 102},
       RoundingRadius->0], RectangleBox[{-2.6, 0.}, {-2.5, 114},
       RoundingRadius->0], RectangleBox[{-2.5, 0.}, {-2.4, 120},
       RoundingRadius->0], RectangleBox[{-2.4, 0.}, {-2.3, 134},
       RoundingRadius->0], RectangleBox[{-2.3, 0.}, {-2.2, 146},
       RoundingRadius->0], RectangleBox[{-2.2, 0.}, {-2.1, 154},
       RoundingRadius->0], RectangleBox[{-2.1, 0.}, {-2., 171},
       RoundingRadius->0], RectangleBox[{-2., 0.}, {-1.9, 178},
       RoundingRadius->0], RectangleBox[{-1.9, 0.}, {-1.8, 191},
       RoundingRadius->0], RectangleBox[{-1.8, 0.}, {-1.7, 202},
       RoundingRadius->0], RectangleBox[{-1.7, 0.}, {-1.6, 216},
       RoundingRadius->0], RectangleBox[{-1.6, 0.}, {-1.5, 225},
       RoundingRadius->0], RectangleBox[{-1.5, 0.}, {-1.4, 233},
       RoundingRadius->0], RectangleBox[{-1.4, 0.}, {-1.3, 246},
       RoundingRadius->0], RectangleBox[{-1.3, 0.}, {-1.2, 258},
       RoundingRadius->0], RectangleBox[{-1.2, 0.}, {-1.1, 267},
       RoundingRadius->0], RectangleBox[{-1.1, 0.}, {-1., 279},
       RoundingRadius->0], RectangleBox[{-1., 0.}, {-0.9, 282},
       RoundingRadius->0], RectangleBox[{-0.9, 0.}, {-0.8, 297},
       RoundingRadius->0], RectangleBox[{-0.8, 0.}, {-0.7, 299},
       RoundingRadius->0], RectangleBox[{-0.7, 0.}, {-0.6, 303},
       RoundingRadius->0], RectangleBox[{-0.6, 0.}, {-0.5, 315},
       RoundingRadius->0], RectangleBox[{-0.5, 0.}, {-0.4, 310},
       RoundingRadius->0], RectangleBox[{-0.4, 0.}, {-0.3, 318},
       RoundingRadius->0], RectangleBox[{-0.3, 0.}, {-0.2, 319},
       RoundingRadius->0], RectangleBox[{-0.2, 0.}, {-0.1, 321},
       RoundingRadius->0], RectangleBox[{-0.1, 0.}, {0., 319},
       RoundingRadius->0], RectangleBox[{0., 0.}, {0.1, 319},
       RoundingRadius->0], RectangleBox[{0.1, 0.}, {0.2, 316},
       RoundingRadius->0], RectangleBox[{0.2, 0.}, {0.3, 310},
       RoundingRadius->0], RectangleBox[{0.3, 0.}, {0.4, 304},
       RoundingRadius->0], RectangleBox[{0.4, 0.}, {0.5, 307},
       RoundingRadius->0], RectangleBox[{0.5, 0.}, {0.6, 290},
       RoundingRadius->0], RectangleBox[{0.6, 0.}, {0.7, 289},
       RoundingRadius->0], RectangleBox[{0.7, 0.}, {0.8, 275},
       RoundingRadius->0], RectangleBox[{0.8, 0.}, {0.9, 266},
       RoundingRadius->0], RectangleBox[{0.9, 0.}, {1., 257},
       RoundingRadius->0], RectangleBox[{1., 0.}, {1.1, 246},
       RoundingRadius->0], RectangleBox[{1.1, 0.}, {1.2, 232},
       RoundingRadius->0], RectangleBox[{1.2, 0.}, {1.3, 222},
       RoundingRadius->0], RectangleBox[{1.3, 0.}, {1.4, 208},
       RoundingRadius->0], RectangleBox[{1.4, 0.}, {1.5, 195},
       RoundingRadius->0], RectangleBox[{1.5, 0.}, {1.6, 183},
       RoundingRadius->0], RectangleBox[{1.6, 0.}, {1.7, 177},
       RoundingRadius->0], RectangleBox[{1.7, 0.}, {1.8, 159},
       RoundingRadius->0], RectangleBox[{1.8, 0.}, {1.9, 147},
       RoundingRadius->0], RectangleBox[{1.9, 0.}, {2., 136},
       RoundingRadius->0], RectangleBox[{2., 0.}, {2.1, 124},
       RoundingRadius->0], RectangleBox[{2.1, 0.}, {2.2, 112},
       RoundingRadius->0], RectangleBox[{2.2, 0.}, {2.3, 99},
       RoundingRadius->0], RectangleBox[{2.3, 0.}, {2.4, 90},
       RoundingRadius->0], RectangleBox[{2.4, 0.}, {2.5, 82},
       RoundingRadius->0], RectangleBox[{2.5, 0.}, {2.6, 66},
       RoundingRadius->0], RectangleBox[{2.6, 0.}, {2.7, 62},
       RoundingRadius->0], RectangleBox[{2.7, 0.}, {2.8, 49},
       RoundingRadius->0], RectangleBox[{2.8, 0.}, {2.9, 49},
       RoundingRadius->0], RectangleBox[{2.9, 0.}, {3., 38},
       RoundingRadius->0], RectangleBox[{3., 0.}, {3.1, 33},
       RoundingRadius->0], RectangleBox[{3.1, 0.}, {3.2, 30},
       RoundingRadius->0], RectangleBox[{3.2, 0.}, {3.3, 24},
       RoundingRadius->0], RectangleBox[{3.3, 0.}, {3.4, 21},
       RoundingRadius->0], RectangleBox[{3.4, 0.}, {3.5, 16},
       RoundingRadius->0], RectangleBox[{3.5, 0.}, {3.6, 15},
       RoundingRadius->0], RectangleBox[{3.6, 0.}, {3.7, 10},
       RoundingRadius->0], RectangleBox[{3.7, 0.}, {3.8, 5},
       RoundingRadius->0], RectangleBox[{3.8, 0.}, {3.9, 2},
       RoundingRadius->0], RectangleBox[{3.9, 0.}, {4., 2},
       RoundingRadius->0], RectangleBox[{4., 0.}, {4.1, 1},
       RoundingRadius->0], RectangleBox[{4.1, 0.}, {4.2, 1},
       RoundingRadius->0]}, {}, {}}, {{}, 
     {RGBColor[0.560181, 0.691569, 0.194885], Opacity[0.5], EdgeForm[Opacity[
      0.]], RectangleBox[{-6.6, 0.}, {-6.5, 1},
       RoundingRadius->0], RectangleBox[{-6.4, 0.}, {-6.3, 1},
       RoundingRadius->0], RectangleBox[{-6.2, 0.}, {-6.1, 2},
       RoundingRadius->0], RectangleBox[{-6., 0.}, {-5.9, 3},
       RoundingRadius->0], RectangleBox[{-5.9, 0.}, {-5.8, 2},
       RoundingRadius->0], RectangleBox[{-5.8, 0.}, {-5.7, 4},
       RoundingRadius->0], RectangleBox[{-5.7, 0.}, {-5.6, 3},
       RoundingRadius->0], RectangleBox[{-5.6, 0.}, {-5.5, 8},
       RoundingRadius->0], RectangleBox[{-5.5, 0.}, {-5.4, 7},
       RoundingRadius->0], RectangleBox[{-5.4, 0.}, {-5.3, 10},
       RoundingRadius->0], RectangleBox[{-5.3, 0.}, {-5.2, 10},
       RoundingRadius->0], RectangleBox[{-5.2, 0.}, {-5.1, 14},
       RoundingRadius->0], RectangleBox[{-5.1, 0.}, {-5., 16},
       RoundingRadius->0], RectangleBox[{-5., 0.}, {-4.9, 22},
       RoundingRadius->0], RectangleBox[{-4.9, 0.}, {-4.8, 20},
       RoundingRadius->0], RectangleBox[{-4.8, 0.}, {-4.7, 34},
       RoundingRadius->0], RectangleBox[{-4.7, 0.}, {-4.6, 36},
       RoundingRadius->0], RectangleBox[{-4.6, 0.}, {-4.5, 42},
       RoundingRadius->0], RectangleBox[{-4.5, 0.}, {-4.4, 52},
       RoundingRadius->0], RectangleBox[{-4.4, 0.}, {-4.3, 58},
       RoundingRadius->0], RectangleBox[{-4.3, 0.}, {-4.2, 69},
       RoundingRadius->0], RectangleBox[{-4.2, 0.}, {-4.1, 76},
       RoundingRadius->0], RectangleBox[{-4.1, 0.}, {-4., 91},
       RoundingRadius->0], RectangleBox[{-4., 0.}, {-3.9, 101},
       RoundingRadius->0], RectangleBox[{-3.9, 0.}, {-3.8, 114},
       RoundingRadius->0], RectangleBox[{-3.8, 0.}, {-3.7, 138},
       RoundingRadius->0], RectangleBox[{-3.7, 0.}, {-3.6, 156},
       RoundingRadius->0], RectangleBox[{-3.6, 0.}, {-3.5, 171},
       RoundingRadius->0], RectangleBox[{-3.5, 0.}, {-3.4, 195},
       RoundingRadius->0], RectangleBox[{-3.4, 0.}, {-3.3, 213},
       RoundingRadius->0], RectangleBox[{-3.3, 0.}, {-3.2, 242},
       RoundingRadius->0], RectangleBox[{-3.2, 0.}, {-3.1, 256},
       RoundingRadius->0], RectangleBox[{-3.1, 0.}, {-3., 292},
       RoundingRadius->0], RectangleBox[{-3., 0.}, {-2.9, 320},
       RoundingRadius->0], RectangleBox[{-2.9, 0.}, {-2.8, 352},
       RoundingRadius->0], RectangleBox[{-2.8, 0.}, {-2.7, 384},
       RoundingRadius->0], RectangleBox[{-2.7, 0.}, {-2.6, 414},
       RoundingRadius->0], RectangleBox[{-2.6, 0.}, {-2.5, 455},
       RoundingRadius->0], RectangleBox[{-2.5, 0.}, {-2.4, 488},
       RoundingRadius->0], RectangleBox[{-2.4, 0.}, {-2.3, 517},
       RoundingRadius->0], RectangleBox[{-2.3, 0.}, {-2.2, 567},
       RoundingRadius->0], RectangleBox[{-2.2, 0.}, {-2.1, 598},
       RoundingRadius->0], RectangleBox[{-2.1, 0.}, {-2., 635},
       RoundingRadius->0], RectangleBox[{-2., 0.}, {-1.9, 676},
       RoundingRadius->0], RectangleBox[{-1.9, 0.}, {-1.8, 718},
       RoundingRadius->0], RectangleBox[{-1.8, 0.}, {-1.7, 754},
       RoundingRadius->0], RectangleBox[{-1.7, 0.}, {-1.6, 796},
       RoundingRadius->0], RectangleBox[{-1.6, 0.}, {-1.5, 841},
       RoundingRadius->0], RectangleBox[{-1.5, 0.}, {-1.4, 866},
       RoundingRadius->0], RectangleBox[{-1.4, 0.}, {-1.3, 902},
       RoundingRadius->0], RectangleBox[{-1.3, 0.}, {-1.2, 936},
       RoundingRadius->0], RectangleBox[{-1.2, 0.}, {-1.1, 974},
       RoundingRadius->0], RectangleBox[{-1.1, 0.}, {-1., 993},
       RoundingRadius->0], RectangleBox[{-1., 0.}, {-0.9, 1032},
       RoundingRadius->0], RectangleBox[{-0.9, 0.}, {-0.8, 1048},
       RoundingRadius->0], RectangleBox[{-0.8, 0.}, {-0.7, 1079},
       RoundingRadius->0], RectangleBox[{-0.7, 0.}, {-0.6, 1099},
       RoundingRadius->0], RectangleBox[{-0.6, 0.}, {-0.5, 1113},
       RoundingRadius->0], RectangleBox[{-0.5, 0.}, {-0.4, 1123},
       RoundingRadius->0], RectangleBox[{-0.4, 0.}, {-0.3, 1135},
       RoundingRadius->0], RectangleBox[{-0.3, 0.}, {-0.2, 1139},
       RoundingRadius->0], RectangleBox[{-0.2, 0.}, {-0.1, 1144},
       RoundingRadius->0], RectangleBox[{-0.1, 0.}, {0., 1142},
       RoundingRadius->0], RectangleBox[{0., 0.}, {0.1, 1133},
       RoundingRadius->0], RectangleBox[{0.1, 0.}, {0.2, 1126},
       RoundingRadius->0], RectangleBox[{0.2, 0.}, {0.3, 1119},
       RoundingRadius->0], RectangleBox[{0.3, 0.}, {0.4, 1098},
       RoundingRadius->0], RectangleBox[{0.4, 0.}, {0.5, 1071},
       RoundingRadius->0], RectangleBox[{0.5, 0.}, {0.6, 1063},
       RoundingRadius->0], RectangleBox[{0.6, 0.}, {0.7, 1025},
       RoundingRadius->0], RectangleBox[{0.7, 0.}, {0.8, 1001},
       RoundingRadius->0], RectangleBox[{0.8, 0.}, {0.9, 972},
       RoundingRadius->0], RectangleBox[{0.9, 0.}, {1., 939},
       RoundingRadius->0], RectangleBox[{1., 0.}, {1.1, 901},
       RoundingRadius->0], RectangleBox[{1.1, 0.}, {1.2, 862},
       RoundingRadius->0], RectangleBox[{1.2, 0.}, {1.3, 823},
       RoundingRadius->0], RectangleBox[{1.3, 0.}, {1.4, 783},
       RoundingRadius->0], RectangleBox[{1.4, 0.}, {1.5, 743},
       RoundingRadius->0], RectangleBox[{1.5, 0.}, {1.6, 700},
       RoundingRadius->0], RectangleBox[{1.6, 0.}, {1.7, 655},
       RoundingRadius->0], RectangleBox[{1.7, 0.}, {1.8, 608},
       RoundingRadius->0], RectangleBox[{1.8, 0.}, {1.9, 570},
       RoundingRadius->0], RectangleBox[{1.9, 0.}, {2., 530},
       RoundingRadius->0], RectangleBox[{2., 0.}, {2.1, 489},
       RoundingRadius->0], RectangleBox[{2.1, 0.}, {2.2, 456},
       RoundingRadius->0], RectangleBox[{2.2, 0.}, {2.3, 411},
       RoundingRadius->0], RectangleBox[{2.3, 0.}, {2.4, 373},
       RoundingRadius->0], RectangleBox[{2.4, 0.}, {2.5, 338},
       RoundingRadius->0], RectangleBox[{2.5, 0.}, {2.6, 306},
       RoundingRadius->0], RectangleBox[{2.6, 0.}, {2.7, 271},
       RoundingRadius->0], RectangleBox[{2.7, 0.}, {2.8, 240},
       RoundingRadius->0], RectangleBox[{2.8, 0.}, {2.9, 211},
       RoundingRadius->0], RectangleBox[{2.9, 0.}, {3., 183},
       RoundingRadius->0], RectangleBox[{3., 0.}, {3.1, 159},
       RoundingRadius->0], RectangleBox[{3.1, 0.}, {3.2, 140},
       RoundingRadius->0], RectangleBox[{3.2, 0.}, {3.3, 118},
       RoundingRadius->0], RectangleBox[{3.3, 0.}, {3.4, 99},
       RoundingRadius->0], RectangleBox[{3.4, 0.}, {3.5, 85},
       RoundingRadius->0], RectangleBox[{3.5, 0.}, {3.6, 75},
       RoundingRadius->0], RectangleBox[{3.6, 0.}, {3.7, 57},
       RoundingRadius->0], RectangleBox[{3.7, 0.}, {3.8, 51},
       RoundingRadius->0], RectangleBox[{3.8, 0.}, {3.9, 39},
       RoundingRadius->0], RectangleBox[{3.9, 0.}, {4., 32},
       RoundingRadius->0], RectangleBox[{4., 0.}, {4.1, 25},
       RoundingRadius->0], RectangleBox[{4.1, 0.}, {4.2, 21},
       RoundingRadius->0], RectangleBox[{4.2, 0.}, {4.3, 10},
       RoundingRadius->0], RectangleBox[{4.3, 0.}, {4.4, 4},
       RoundingRadius->0], RectangleBox[{4.4, 0.}, {4.5, 3},
       RoundingRadius->0], RectangleBox[{4.5, 0.}, {4.6, 2},
       RoundingRadius->0], RectangleBox[{4.6, 0.}, {4.7, 1},
       RoundingRadius->
        0]}, {}, {}}}, {{{{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}}, {}}, {{{}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}}, {}}, \
{{{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}}, {}}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox[
     StyleBox["\"E\"", Bold, 20, StripOnInput -> False], TraditionalForm], 
    FormBox[
     StyleBox[
     "\"Density of states (\\!\\(\\*SuperscriptBox[\\(e\\), \\(S\\)]\\) )\"", 
      Bold, 20, StripOnInput -> False], TraditionalForm]},
  AxesOrigin->{-6.826, 0.},
  AxesStyle->Thickness[Large],
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  PlotRange->{{-6.6, 4.7}, {All, All}},
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic},
  TicksStyle->Directive["Label", 18, Bold]]], "Output",
 CellChangeTimes->{3.955443508263672*^9},
 CellLabel->
  "Out[177]=",ExpressionUUID->"234dade2-a5b5-4a43-9745-b6a14cb97a71"]
}, Open  ]],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 2}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{
  Inherited, 4},ExpressionUUID->"1295f7d0-9460-4066-aaab-04cd4e10a66b"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
   "Repeat", " ", "the", " ", "following", " ", "exercise", " ", "for", " ", 
    "L"}], "=", 
   RowBox[{
    RowBox[{"16", " ", "and", " ", "L"}], "=", "18"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.9554433904871945`*^9, 
  3.955443417664396*^9}},ExpressionUUID->"a5c33262-ebbe-4cf3-9f05-\
f6dd40ce70f6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"eeNNNSort", "=", "eeNNNSortL14"}], ";"}]], "Input",
 CellChangeTimes->{{3.953857235318516*^9, 3.95385724564316*^9}, 
   3.9538573477437983`*^9, 3.9538576232996736`*^9, {3.9554436567538066`*^9, 
   3.955443685366519*^9}},
 CellLabel->
  "In[206]:=",ExpressionUUID->"c99bc8b3-3045-4bd2-b75a-e3bb54e69df5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Nn", "=", 
  RowBox[{"Length", "[", "eeNNNSort", "]"}]}]], "Input",
 CellChangeTimes->{{3.9523028277924356`*^9, 3.952302835939437*^9}, {
  3.9523239855032797`*^9, 3.9523239959883957`*^9}},
 CellLabel->
  "In[207]:=",ExpressionUUID->"eb7a69be-f03e-4707-92f3-535fbe9a6877"],

Cell[BoxData["3432"], "Output",
 CellChangeTimes->{
  3.952323999735747*^9, 3.952324362850343*^9, 3.9523313958962355`*^9, {
   3.9523325476958666`*^9, 3.9523325721286783`*^9}, 3.952332928390393*^9, 
   3.952351444000318*^9, {3.952351487676832*^9, 3.952351510059027*^9}, 
   3.952388113745579*^9, 3.9523882013469243`*^9, 3.9523883799802246`*^9, 
   3.9523895334318795`*^9, 3.952389631373623*^9, 3.9523896906996117`*^9, 
   3.95240290881242*^9, 3.952402984691179*^9, 3.952408784739043*^9, 
   3.9532802297807803`*^9, 3.9533375044059286`*^9, 3.9534666314957275`*^9, 
   3.953466888255891*^9, 3.953511111197175*^9, 3.953857254374444*^9, 
   3.953857349328932*^9, 3.953857624926456*^9, 3.953906456766944*^9, 
   3.9554434232543344`*^9, 3.955443516986317*^9, {3.9554436583675194`*^9, 
   3.955443687135019*^9}},
 CellLabel->
  "Out[207]=",ExpressionUUID->"da7d3dbe-d5e7-4289-a3b8-a05f7d94053b"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"E\[Beta]", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Beta]", "=", 
      RowBox[{"2.", "-", 
       RowBox[{"0.1", "*", 
        RowBox[{"(", 
         RowBox[{"oc", "-", "1"}], ")"}]}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Eb", "=", 
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"-", "\[Beta]"}], "*", 
            RowBox[{"eeNNNSort", "[", 
             RowBox[{"[", "i", "]"}], "]"}]}]], 
          RowBox[{"eeNNNSort", "[", 
           RowBox[{"[", "i", "]"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "Nn"}], "}"}]}], "]"}], "/", 
       RowBox[{"Sum", "[", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "\[Beta]"}], "*", 
           RowBox[{"eeNNNSort", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}]], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "Nn"}], "}"}]}], "]"}]}]}], ";", 
     RowBox[{"AppendTo", "[", 
      RowBox[{"E\[Beta]", ",", 
       RowBox[{"{", 
        RowBox[{"\[Beta]", ",", "Eb"}], "}"}]}], "]"}], ";"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"oc", ",", "1", ",", "41"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{
  3.9522987897916117`*^9, {3.9523022160996513`*^9, 3.952302216258167*^9}, {
   3.9523052762233667`*^9, 3.9523052905518055`*^9}, {3.9523054912409525`*^9, 
   3.952305491437784*^9}, {3.952305539105932*^9, 3.9523055396176815`*^9}, {
   3.9523241115948744`*^9, 3.9523241120709352`*^9}, {3.9523241830578833`*^9, 
   3.9523241895215898`*^9}, {3.952328481080872*^9, 3.95232878230729*^9}, {
   3.952331467996242*^9, 3.9523314712774286`*^9}, {3.9523319986979427`*^9, 
   3.952332005552205*^9}},
 CellLabel->
  "In[208]:=",ExpressionUUID->"700b41b0-43aa-418f-ab5d-cbce2e95d2a9"],

Cell[CellGroupData[{

Cell[BoxData["E\[Beta]"], "Input",
 CellChangeTimes->{{3.9523285499256926`*^9, 3.952328550814891*^9}},
 CellLabel->
  "In[210]:=",ExpressionUUID->"f12b8857-9143-45f9-979c-20932690d182"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2.`", ",", 
     RowBox[{"-", "3.640605411399581`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.9`", ",", 
     RowBox[{"-", "3.539191885464557`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.8`", ",", 
     RowBox[{"-", "3.430577932017171`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.7`", ",", 
     RowBox[{"-", "3.3144107969306664`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.6`", ",", 
     RowBox[{"-", "3.190367244839361`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.5`", ",", 
     RowBox[{"-", "3.058167808554762`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.4`", ",", 
     RowBox[{"-", "2.9175933795099653`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.2999999999999998`", ",", 
     RowBox[{"-", "2.768503909515239`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.2`", ",", 
     RowBox[{"-", "2.610858712740798`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.1`", ",", 
     RowBox[{"-", "2.444737512219047`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.`", ",", 
     RowBox[{"-", "2.2703609910740035`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.8999999999999999`", ",", 
     RowBox[{"-", "2.0881092296492287`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.7999999999999998`", ",", 
     RowBox[{"-", "1.8985361017483602`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.7`", ",", 
     RowBox[{"-", "1.7023775485901689`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.5999999999999999`", ",", 
     RowBox[{"-", "1.500551733018833`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.5`", ",", 
     RowBox[{"-", "1.2941494658490436`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.3999999999999999`", ",", 
     RowBox[{"-", "1.0844140138839045`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.2999999999999998`", ",", 
     RowBox[{"-", "0.8727104017034766`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.19999999999999996`", ",", 
     RowBox[{"-", "0.6604854877212335`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.09999999999999987`", ",", 
     RowBox[{"-", "0.44922124668410446`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.`", ",", 
     RowBox[{"-", "0.24038461538461747`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.10000000000000009`"}], ",", 
     RowBox[{"-", "0.035377769446418655`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.20000000000000018`"}], ",", "0.1645073140811351`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.30000000000000027`"}], ",", "0.3581266929225441`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.40000000000000036`"}], ",", "0.5445123366067189`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.5`"}], ",", "0.722888874652363`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.6000000000000001`"}], ",", "0.8926792505392823`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.7000000000000002`"}], ",", "1.0535003473586608`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.8000000000000003`"}], ",", "1.2051503841455313`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.9000000000000004`"}], ",", "1.347590270004397`"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1.`"}], ",", "1.4809211692861928`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1.1`"}], ",", "1.605360345422335`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1.2000000000000002`"}], ",", "1.721217003985473`"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1.3000000000000003`"}], ",", "1.828869435026049`"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1.4000000000000004`"}], ",", "1.9287443315885098`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1.5`"}], ",", "2.021298783427529`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1.6`"}], ",", "2.1070051378914663`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1.7000000000000002`"}], ",", "2.1863386913995835`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1.8000000000000003`"}], ",", "2.2597680204472987`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1.9000000000000004`"}], ",", "2.3277476693871786`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "2.`"}], ",", "2.390712869510565`"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.952328552919809*^9, 3.9523286401246424`*^9}, 
   3.9523286720855436`*^9, {3.9523287251889253`*^9, 3.9523287460199995`*^9}, {
   3.9523287761217575`*^9, 3.952328788596048*^9}, 3.952331405403451*^9, 
   3.9523314789320726`*^9, 3.952332015625307*^9, 3.9523325861465483`*^9, 
   3.9523329591407714`*^9, 3.9523515205766125`*^9, 3.9523882141774263`*^9, 
   3.9523883904562445`*^9, 3.952389543823558*^9, 3.9523896406266336`*^9, 
   3.95238969389725*^9, 3.9524087926490192`*^9, 3.9532802681605005`*^9, 
   3.953337512024296*^9, 3.953466635179158*^9, 3.9534668904582806`*^9, 
   3.9535111247525463`*^9, 3.953857256945919*^9, 3.9538573589940968`*^9, 
   3.953857633127389*^9, 3.9539064628725615`*^9, 3.95544342838675*^9, {
   3.9554436602617335`*^9, 3.955443688705759*^9}},
 CellLabel->
  "Out[210]=",ExpressionUUID->"1d263657-59d1-497c-a809-4d60f4922917"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"S\[Beta]list", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Beta]", "=", 
      RowBox[{
       RowBox[{"E\[Beta]", "[", 
        RowBox[{"[", "oc", "]"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], ";", 
     RowBox[{"Z", "=", 
      RowBox[{"Sum", "[", 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", "\[Beta]"}], "*", 
          RowBox[{"eeNNNSort", "[", 
           RowBox[{"[", "i", "]"}], "]"}]}]], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "Nn"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"pi", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "\[Beta]"}], "*", 
           RowBox[{"eeNNNSort", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}]], "/", "Z"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "Nn"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"S\[Beta]", "=", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"pi", "[", 
           RowBox[{"[", "i", "]"}], "]"}]}], "*", 
         RowBox[{"Log", "[", 
          RowBox[{"pi", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "Nn"}], "}"}]}], "]"}]}], ";", 
     RowBox[{"AppendTo", "[", 
      RowBox[{"S\[Beta]list", ",", 
       RowBox[{"{", 
        RowBox[{"\[Beta]", ",", "S\[Beta]"}], "}"}]}], "]"}], ";"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"oc", ",", "1", ",", "41"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.9523055535405364`*^9, 3.9523055818764677`*^9}, {
  3.9523056774612055`*^9, 3.952305683762026*^9}, {3.9523146835827465`*^9, 
  3.9523146886235104`*^9}, {3.9523240496061583`*^9, 3.952324055402524*^9}, {
  3.95232882185369*^9, 3.952328906962331*^9}, {3.9523320261895847`*^9, 
  3.952332026417406*^9}},
 CellLabel->
  "In[211]:=",ExpressionUUID->"2f386305-64f1-4d78-bc4f-709f8fdc19ee"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListPlot", "[", 
  RowBox[{"S\[Beta]list", ",", 
   RowBox[{"Joined", "\[Rule]", "True"}], ",", 
   RowBox[{"PlotMarkers", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Automatic", ",", " ", "Tiny"}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9523289115363035`*^9, 3.952328933324375*^9}},
 CellLabel->
  "In[213]:=",ExpressionUUID->"b7f3ed63-e986-41c1-95ac-418de6931a08"],

Cell[BoxData[
 GraphicsBox[{{}, {{{}, {}, 
     {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
      0.012833333333333334`], AbsoluteThickness[1.6], LineBox[CompressedData["
1:eJxTTMoPSmViYGDQBGIQDQUODO8mnJNbIeKQBgb/7DtfnpOfUCTqcPYMCPyx
Xy9iK+fkIOZgDAa/7VU43qrHCog7zJoJAj/tv904JP/wobgDxLgf9i9P/tiz
aLME1Lxv9u5rn1/xbJF0ABt35ou9xlJmocAgKah5n+1r9h2azi4jDTXvo310
8UbRqfeloeZ9sBd+c3kfw2wZqP439rbWKRXWPrIOM8DqX9pfeTopQvejLNS+
Z/amr/2tj7XLORiBzX9s3xh866wAnzzUvAf2Pn/Psbo3yUP137Rf+DV1+rNH
8g4GYPWX7ddWLr+XKK4AlT9pv2mNpnePkYLDBDB/p704z8Zjx50UHGABqL33
wnVlDwWHBRD5/Wt1F1m+dILxT+4Pr5k4eaqxgoMFxPz9ZhNyyq9IweRv7i8+
bbvlzSe4+/bXat84eGaBvIMJxP37q741HrF3lHfIgPhv/47Xbw97XJNzmAPx
//6fjozeTxPlHC5Awmf/03uVff+eysLCb3/nrP6vsSmysPDd78wzg3vpPRmo
+Z/3r0vPme0RJuNwDhI/++X+n2jvOyMNte/b/kUMcnd7nWDx8WP/8++Xpxjs
lILF//6cK1VdZoZSUPN+7598bYax5WpJqHl/9ldVLdy3Xl0Sat6//fGWHwI/
L5OAhd+BZZNqzJw1JRwAj/AmJA==
       "]]}}, 
    {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.012833333333333334`],
      AbsoluteThickness[1.6], GeometricTransformationBox[InsetBox[
       FormBox[
        StyleBox[
         GraphicsBox[
          {EdgeForm[None], DiskBox[{0, 0}]}],
         StripOnInput->False,
         GraphicsBoxOptions->{DefaultBaseStyle->Directive[
           PointSize[0.012833333333333334`], 
           RGBColor[0.368417, 0.506779, 0.709798], 
           AbsoluteThickness[1.6]]}],
        TraditionalForm], {0., 0.}, Automatic, Offset[4]], CompressedData["
1:eJxTTMoPSmVmYGDQBGJGIGZigAMHhncTzsmtEHFIA4N/9p0vz8lPKBJ1OHsG
BP7YrxexlXNyEHMwBoPf9iocb9VjBcQdZs0EgZ/2324ckn/4UNwBYtwP+5cn
f+xZtFkCat43e/e1z694tkg6gI0788VeYymzUGCQFNS8z/Y1+w5NZ5eRhpr3
0T66eKPo1PvSUPM+2Au/ubyPYbYMVP8be1vrlAprH1mHGWD1L+2vPJ0UoftR
FmrfM3vT1/7Wx9rlHIzA5j+2bwy+dVaATx5q3gN7n7/nWN2b5KH6b9ov/Jo6
/dkjeQcDsPrL9msrl99LFFeAyp+037RG07vHSMFhApi/016cZ+Ox404KDrAA
1N574bqyh4LDAoj8/rW6iyxfOsH4J/eH10ycPNVYwcECYv5+swk55VekYPI3
9xeftt3y5hPcfftrtW8cPLNA3sEE4v79Vd8aj9g7yjtkQPy3f8frt4c9rsk5
zIH4f/9PR0bvp4lyDhcg4bP/6b3Kvn9PZWHht79zVv/X2BRZWPjud+aZwb30
ngzU/M/716XnzPYIk3E4B4mf/XL/T7T3nZGG2vdt/yIGubu9TrD4+LH/+ffL
Uwx2SsHif3/OlaouM0MpqHm/90++NsPYcrUk1Lw/+6uqFu5bry4JNe/f/njL
D4Gfl0nAwu/Askk1Zs6aEg4AnHwmJg==
      "]]}}, {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 4.998806772236808},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& )}},
  PlotRange->{{-2., 2.}, {4.998806772236808, 8.140898460608318}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.952328916676827*^9, 3.952328933717802*^9}, 
   3.9523314208414555`*^9, 3.9523314892209563`*^9, 3.952332040364972*^9, 
   3.9523325966980305`*^9, 3.952332972222163*^9, 3.952351535800285*^9, 
   3.9523882271968184`*^9, 3.9523883974060764`*^9, 3.9523895507314644`*^9, 
   3.9523896463375273`*^9, 3.952389695218774*^9, 3.9524087984059625`*^9, 
   3.953280280140092*^9, 3.953337521824998*^9, 3.953466638477489*^9, 
   3.953466892645287*^9, 3.953511139563407*^9, 3.953857260408517*^9, 
   3.953857362323038*^9, 3.9538576412936196`*^9, 3.9539064661415305`*^9, 
   3.955443437123206*^9, 3.9554435211036983`*^9, {3.9554436618755665`*^9, 
   3.955443689932697*^9}},
 CellLabel->
  "Out[213]=",ExpressionUUID->"63e18d75-accd-4085-a5cd-5705b91d3414"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"Negative", " ", "temperature", " ", "side", " ", 
    RowBox[{"(", 
     RowBox[{
     "roughly", " ", "the", " ", "positive", " ", "energy", " ", "side", " ", 
      "in", " ", "the", " ", "energy", " ", "histogram"}], ")"}], " ", "is", 
    " ", "denser", " ", "than", " ", "the", " ", "positive", " ", 
    "temperature", " ", "side"}], ",", " ", 
   RowBox[{
    RowBox[{
    "this", " ", "leads", " ", "to", " ", "the", " ", "slope", " ", "in", " ",
      "the", " ", 
     RowBox[{
      SubscriptBox["S", "can"], "/", "S\[Mu]"}], " ", 
     RowBox[{"plot", ".", " ", "The"}], " ", "histogram", " ", "is", " ", 
     "not", " ", "exactly", " ", "symmetric", " ", "about", " ", "the", " ", 
     "point", " ", "E"}], "=", "0."}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.953337987145836*^9, 3.953338096171589*^9}, {
  3.9533381401846313`*^9, 3.953338164656906*^9}, {3.955443452271703*^9, 
  3.95544345263282*^9}},ExpressionUUID->"0fe4423c-b696-4ab1-bfef-\
490f4a03f450"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SdEtot", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fraclisttot", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"dE", "=", 
      RowBox[{"0.2", "*", "occ"}]}], ";", " ", 
     RowBox[{"(*", " ", 
      RowBox[{
      "real", " ", "dE", " ", "is", " ", "twice", " ", "this", " ", "value"}],
       " ", "*)"}], "\[IndentingNewLine]", 
     RowBox[{"SdE", "=", 
      RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"fraclist", "=", 
      RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Do", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"n", "=", "1"}], ";", "\[IndentingNewLine]", 
         RowBox[{"While", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"E\[Beta]", "[", 
               RowBox[{"[", "oc", "]"}], "]"}], "[", 
              RowBox[{"[", "2", "]"}], "]"}], "-", 
             RowBox[{"eeNNNSort", "[", 
              RowBox[{"[", "n", "]"}], "]"}]}], ">", "0"}], ",", 
           RowBox[{"n", "++"}]}], "]"}], ";", "\[IndentingNewLine]", 
         RowBox[{"j", "=", "1"}], ";", "\[IndentingNewLine]", 
         RowBox[{"While", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"eeNNNSort", "[", 
             RowBox[{"[", "j", "]"}], "]"}], "<", 
            RowBox[{
             RowBox[{"eeNNNSort", "[", 
              RowBox[{"[", "n", "]"}], "]"}], "-", 
             RowBox[{"dE", "/", "2"}]}]}], ",", 
           RowBox[{"j", "++"}]}], "]"}], ";", "\[IndentingNewLine]", 
         RowBox[{"i", "=", "Nn"}], ";", "\[IndentingNewLine]", 
         RowBox[{"While", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"eeNNNSort", "[", 
             RowBox[{"[", "i", "]"}], "]"}], ">", 
            RowBox[{
             RowBox[{"eeNNNSort", "[", 
              RowBox[{"[", "n", "]"}], "]"}], "+", 
             RowBox[{"dE", "/", "2"}]}]}], ",", 
           RowBox[{"i", "--"}]}], "]"}], ";", "\[IndentingNewLine]", 
         RowBox[{"AppendTo", "[", 
          RowBox[{"SdE", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"E\[Beta]", "[", 
               RowBox[{"[", "oc", "]"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", 
             RowBox[{"Log", "[", 
              RowBox[{"1.", 
               RowBox[{"(", 
                RowBox[{"i", "-", "j"}], ")"}]}], "]"}]}], "}"}]}], "]"}], 
         ";", 
         RowBox[{"AppendTo", "[", 
          RowBox[{"fraclist", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"SdE", "[", 
               RowBox[{"[", "oc", "]"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", 
             RowBox[{
              RowBox[{
               RowBox[{"S\[Beta]list", "[", 
                RowBox[{"[", "oc", "]"}], "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}], "/", 
              RowBox[{
               RowBox[{"SdE", "[", 
                RowBox[{"[", "oc", "]"}], "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}]}]}], "}"}]}], "]"}]}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"oc", ",", "1", ",", "41"}], "}"}]}], "]"}], ";", 
     RowBox[{"AppendTo", "[", 
      RowBox[{"SdEtot", ",", "SdE"}], "]"}], ";", 
     RowBox[{"AppendTo", "[", 
      RowBox[{"fraclisttot", ",", "fraclist"}], "]"}], ";"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"occ", ",", "1", ",", "10"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.952298885311678*^9, 3.9522990097998805`*^9}, {
   3.952299081837932*^9, 3.952299277119162*^9}, {3.952299384284323*^9, 
   3.9522993864360104`*^9}, 3.9522996335617495`*^9, {3.9522997194358025`*^9, 
   3.952299722043497*^9}, {3.952299757526136*^9, 3.9522997872923994`*^9}, 
   3.952299821735285*^9, 3.9522998562531934`*^9, {3.952300293686081*^9, 
   3.952300294977248*^9}, {3.952300350086697*^9, 3.9523003507039466`*^9}, {
   3.952300385410396*^9, 3.9523003859265985`*^9}, {3.9523004260552235`*^9, 
   3.952300426486165*^9}, {3.9523004625436544`*^9, 3.9523004635189543`*^9}, {
   3.9523005290062256`*^9, 3.9523005363180943`*^9}, {3.9523053265490227`*^9, 
   3.952305341902108*^9}, {3.9523054115442457`*^9, 3.9523054159851522`*^9}, {
   3.9523054480267563`*^9, 3.952305449865811*^9}, 3.952324092042734*^9, 
   3.9523290578465233`*^9, {3.952331083947721*^9, 3.9523310998564806`*^9}, {
   3.952331173081139*^9, 3.9523312448252726`*^9}, {3.952331287200641*^9, 
   3.9523312911223965`*^9}, {3.952331332420491*^9, 3.9523313347518854`*^9}, {
   3.95233143662243*^9, 3.952331439622657*^9}, {3.9523315310627565`*^9, 
   3.9523315491587667`*^9}, 3.952331593129659*^9, {3.952331627096944*^9, 
   3.952331704435464*^9}, {3.952331777958061*^9, 3.952331799361294*^9}, 
   3.9523319503418922`*^9, {3.9523320490248704`*^9, 3.9523320543238754`*^9}, {
   3.9523321097418833`*^9, 3.952332131021054*^9}, {3.952332161261658*^9, 
   3.9523322480396814`*^9}, {3.9523323299019756`*^9, 3.952332349450457*^9}, {
   3.9523326071219444`*^9, 3.952332741688304*^9}, 3.9524088062366753`*^9, {
   3.953280351609688*^9, 3.953280351982524*^9}, {3.953870309323794*^9, 
   3.953870340543494*^9}, {3.953906471639414*^9, 3.9539064787793407`*^9}, {
   3.9554435815281773`*^9, 3.9554435952484245`*^9}},
 CellLabel->
  "In[214]:=",ExpressionUUID->"2b341e23-3e24-43ed-b532-c2b0f9729544"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"S\[Beta]list", ",", 
     RowBox[{"SdEtot", "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", 
     RowBox[{"SdEtot", "[", 
      RowBox[{"[", "2", "]"}], "]"}], ",", 
     RowBox[{"SdEtot", "[", 
      RowBox[{"[", "3", "]"}], "]"}], ",", 
     RowBox[{"SdEtot", "[", 
      RowBox[{"[", "4", "]"}], "]"}], ",", 
     RowBox[{"SdEtot", "[", 
      RowBox[{"[", "5", "]"}], "]"}], ",", 
     RowBox[{"SdEtot", "[", 
      RowBox[{"[", "6", "]"}], "]"}], ",", 
     RowBox[{"SdEtot", "[", 
      RowBox[{"[", "7", "]"}], "]"}], ",", 
     RowBox[{"SdEtot", "[", 
      RowBox[{"[", "8", "]"}], "]"}], ",", 
     RowBox[{"SdEtot", "[", 
      RowBox[{"[", "9", "]"}], "]"}], ",", 
     RowBox[{"SdEtot", "[", 
      RowBox[{"[", "10", "]"}], "]"}]}], "}"}], ",", 
   RowBox[{"Joined", "\[Rule]", "True"}], ",", 
   RowBox[{"PlotMarkers", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Automatic", ",", " ", "Tiny"}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.952299286661604*^9, 3.952299291743729*^9}, {
  3.952299334619335*^9, 3.95229934706137*^9}, {3.9523315140931034`*^9, 
  3.9523315172214365`*^9}, {3.952332261345353*^9, 3.9523322727547226`*^9}, {
  3.952332364012786*^9, 3.9523323756352143`*^9}, {3.952332756904111*^9, 
  3.9523327905982637`*^9}},
 CellLabel->
  "In[217]:=",ExpressionUUID->"070843d5-765f-44c8-83f3-013e32471722"],

Cell[BoxData[
 GraphicsBox[{{}, {{{}, {}, 
     {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.007333333333333334],
       AbsoluteThickness[1.6], LineBox[CompressedData["
1:eJxTTMoPSmViYGDQBGIQDQUODO8mnJNbIeKQBgb/7DtfnpOfUCTqcPYMCPyx
Xy9iK+fkIOZgDAa/7VU43qrHCog7zJoJAj/tv904JP/wobgDxLgf9i9P/tiz
aLME1Lxv9u5rn1/xbJF0ABt35ou9xlJmocAgKah5n+1r9h2azi4jDTXvo310
8UbRqfeloeZ9sBd+c3kfw2wZqP439rbWKRXWPrIOM8DqX9pfeTopQvejLNS+
Z/amr/2tj7XLORiBzX9s3xh866wAnzzUvAf2Pn/Psbo3yUP137Rf+DV1+rNH
8g4GYPWX7ddWLr+XKK4AlT9pv2mNpnePkYLDBDB/p704z8Zjx50UHGABqL33
wnVlDwWHBRD5/Wt1F1m+dILxT+4Pr5k4eaqxgoMFxPz9ZhNyyq9IweRv7i8+
bbvlzSe4+/bXat84eGaBvIMJxP37q741HrF3lHfIgPhv/47Xbw97XJNzmAPx
//6fjozeTxPlHC5Awmf/03uVff+eysLCb3/nrP6vsSmysPDd78wzg3vpPRmo
+Z/3r0vPme0RJuNwDhI/++X+n2jvOyMNte/b/kUMcnd7nWDx8WP/8++Xpxjs
lILF//6cK1VdZoZSUPN+7598bYax5WpJqHl/9ldVLdy3Xl0Sat6//fGWHwI/
L5OAhd+BZZNqzJw1JRwAj/AmJA==
       "]]}, 
     {RGBColor[0.880722, 0.611041, 0.142051], PointSize[0.007333333333333334],
       AbsoluteThickness[1.6], LineBox[CompressedData["
1:eJxTTMoPSmViYGDQBGIQDQUOgT2G2iytLA5pYPDPXt7D11JsFavD2TMg8Mf+
veWvf056bA7GYPDbfuO6/Cl60RwOs2aCwE/7CS3MO+7HcjlAjPthn31ix77L
O7mh5n2zZ1LQ+sW9mscBbNyZL/a6tnoh+5/xQs37bL9ees32S978UPM+2r++
o96i3yQANe+D/TN9JeM8TUGo/jf2TU+Sep+sEXSYAVb/0t5wl7T6o1IhqH3P
7NlCGTd/OCzkYAQ2/7G99+aPXoHmwlDzHtjHdbi9tD0iDNV/0z6YweLcRkER
BwOw+sv2TcfDY3/5iEDlT9p7vLq+j69bxGECmL/Tfu4Om+jJ60QcYAG4aX2b
nMQdEYcFEPn92v1u55xOw/gn91tnFc1I2CLiYAExf38Ly8lTHNNh8jf3e3j1
3NoUCTPvwf4A/QVKJRIiDiYQ9++PSXr0WOeFsEMGxH/75zZcreJfJ+wwB+L/
/T7m9dsf6wk7XICEz36Y/6Hhtx8WPtDw3V+SsXyfv5gQ1PzP+2HheQ4SP/th
4Q2x79v+Zcpet0wOweLjx35Y/EDjfz+P8KHygpf8UPN+79/2YYK+1Fk+qHl/
9sPiG2LePzgfGnwHjn7mD44q5HEAAGb6GYg=
       "]]}, 
     {RGBColor[0.560181, 0.691569, 0.194885], PointSize[0.007333333333333334],
       AbsoluteThickness[1.6], LineBox[CompressedData["
1:eJxTTMoPSmViYGDQBGIQDQUOZ6U+vJoiwOWQBgb/7OX/nT1t8YHL4ewZEPhj
v/e41TuNxzwOxmDw29455I8Zqxufw6yZIPDTPiBH6/RXSQEHiHE/7KUlHr+Y
OEkAat43+xj2RbOkXQUdwMad+WKfUBj7+9QLQah5n+3fCEemfusUgpr30d57
80evQHNhqHkf7FXKGSebvReG6n9j3151pOLHHBGHGWD1L+3NJh/J8BQShdr3
zP7+6+Wl4XNEHYzA5j+2Vym8ePOnqBjUvAf2+3YJcXyYIgbVf9N+Hs/0bSJX
xBwMwOov2x/q6RdcrCQOlT9pf/DwUqZrkeIOE8D8nfZFkrnX39aLO8ACUGcz
C5tZn7jDAoj8/sxrqnrcE2H8k/tFxU21zzaJO1hAzN+fEBn2c3o2TP7m/pNT
1wS+1oCZ92B/1HnezJkPxRxMIO7fv/vpJpn7y8QcMiD+2385587OEyliDnMg
/t+fnv3M+QCvmMMFSPjsP/3rRVfbUlFY+O3XirY4us9fFBa++y+s2dvZfE0E
av7n/Qe0nd6uKRJxOAeJn/1Rn26bqf4Vhtr3bX+56GyG/mWw+Pix/2Sli02K
mjAs/vcbus3a6XVWCGre7/17j7ff/1EvBDXvz34BHUPpc/8Foeb92+/SUPHX
sF0QFn4HhF4cOLQ6SNABANU/I4c=
       "]]}, 
     {RGBColor[0.922526, 0.385626, 0.209179], PointSize[0.007333333333333334],
       AbsoluteThickness[1.6], LineBox[CompressedData["
1:eJxTTMoPSmViYGDQBGIQDQUO13g7Mn768TqkgcE/+9LdATYWP/gczp4BgT/2
ATlap79KCjgYg8Fv+91SU+bufC/gMGsmCPy0T527jKl6gaADxLgf9j+8n3I0
+ghBzftm72r7pOb8LyEHsHFnvthPVf0byTBfGGreZ/v0qUwlvMYiUPM+2iff
3rNn+RsRqHkf7JlmzP/t0SAK1f/GfmqD7WJBJzGHGWD1L+2z9X7fv3RSDGrf
M/u/RYq+pRbiDkZg8x/bi/qlmT/bLg4174F9nNbXL9nyElD9N+25DyjY61dL
OBiA1V+25+42r1y7DyZ/0v6eNMt9rm8SDhPA/J32/jIJO0xkJR1gAfhpceQB
eSNJhwUQ+f3BO/4YMJrA+Cf3w9RbQMzfr9t4M477iwRU/ub+VFVDRrvTEjD3
7bfZda31YpeEgwnE/fs7/1y+ttFZwiED4r/9ejM3vY/9I+4wB+L//Wuuyz5Y
vkTc4QIkfPYHG3Iw3AyG+ffDfgsHZSaHT2Kw8N1vJD4/MaZNDGr+5/2PFl4J
FZASczgHiZ/98h6+lmKrRKH2fdu/dGqx4E4HUVj87tfudzvndBoWXz/3B/YY
arO0ikDN+71f97l0AxeLCNS8P/vjOtxe2h4Rhpr3b7+TXsKUogRhWPgdMHSb
tdPrrJADAIJ+Fa4=
       "]]}, 
     {RGBColor[0.528488, 0.470624, 0.701351], PointSize[0.007333333333333334],
       AbsoluteThickness[1.6], LineBox[CompressedData["
1:eJxTTMoPSmViYGDQBGIQDQUOn//timxiF3BIA4N/9qWaUyZP2iTgcPYMCPyx
tzHyaedLEHQwBoPf9jP3Ly8P1RFymDUTBH7as4Uybv5wWMgBYtwP+9Pbtq4s
KhCGmvfN3ulgsJy2vIgD2LgzX+z/LGZRfH5BBGreZ/vHjUIaBcmiUPM+2ruo
8uncFxSDmvfB/ljPofKy/WJQ/W/sD3mv0LoYI+4wA6z+pf3/rOSOE8/FofY9
s5c1br8qnyThYAQ2/7H9/2k7kx89lICa98DeU+rKxWMuklD9N+3P933rdZor
6WAAVn/Z/sgNr1nOT2HyJ+2nZ4ozLJSRcpgA5u+0Px6w4lKdnZQDLADvK7k8
3uUv5bAAIr9f+9wLTj8/GP/k/tD6G+HJjlIOFhDz9zdWvi1XlIbJ39z/Pdni
7ITXkjD37f/K/mpZ+kZJBxOI+/efvmT5f2eypEMGxH/7/62SNY+WlHSYA/H/
/qWbji7uuCzhcAESPvvFHB/nrCmD+ffD/t2L5ObUSEnAwnf/65RNTZ/WiEPN
/7y/zXC73PUAcYdzkPjZ//nXsaN3bolB7fu2n+0D/7WJGbD4+LE/PfuZ8wFe
MVj87z/960VX21JRqHm/9y+dWiy400EUat6f/etkLytpPReBmvdvf3vVkYof
c0Rg4XcgfSpTCa+xiAMAuB8lcg==
       "]]}, 
     {RGBColor[0.772079, 0.431554, 0.102387], PointSize[0.007333333333333334],
       AbsoluteThickness[1.6], LineBox[CompressedData["
1:eJxTTMoPSmViYGDQBGIQDQUO9uFfYvykBR3SwOCffdOTpN4nawQdzp4BgT/2
hruk1R+VCjkYg8Fv+3Xu74PKeYQdZs0EgZ/2Qtzie57tEXaAGPfDfvGT1iTn
NBGoed/szd48u7uGXdQBbNyZL/ZXNXISl20XhZr32X77aXHWPwliUPM+2s/y
/3k/4b8Y1LwP9pl8P0Jyl4tD9b+xv3619lSXjYTDDLD6l/Z2Yqprfh2RgNr3
zN7QZrHCL19JByOw+Y/tlx3aeyzrhCTUvAf2bez2CnzqUlD9N+0XJBv7HGqU
cjAAq79sz5X/tKn+BEz+pP103SWXdv2TcpgA5u+0f//V78s3BWkHWAC6dy73
EjeUdlgAkd+/dHVX3yd9GP/k/lP7/008Ky/tYAExf7+vdd/mrT+koPI3909d
2x5x+KQUzH37F76P538xUcrBBOL+/TGJCese+Eg5ZED8t996F8Na23+SDnMg
/t9v9it3/971kg4XIOGzf5a7UZlEOMy/H/brNt6M4/4iAQvf/UrdDmHXp0pA
zf+8/8FPudAmAwmHc5D42R/vvcdhzyFxqH3f9peaq6VuTRWHxe/+yNp3rj1f
YfH1c/+yvyvk1eaIQc37vf/M48V/HbTEoOb92T9LYSv/s+eiUPP+7XfWuXqe
uVUUFn4HMlO+VuirizoAAAuZJQI=
       "]]}, 
     {RGBColor[0.363898, 0.618501, 0.782349], PointSize[0.007333333333333334],
       AbsoluteThickness[1.6], LineBox[CompressedData["
1:eJxTTMoPSmViYGDQBGIQDQUOAjqG0uf+CzqkgcE/+2j3/Vy/Ngg5nD0DAn/s
T1a62KSoCTsYg8Fve5Vyxslm74UdZs0EgZ/2MrcjHAQmijhAjPthn5nytUJf
XRRq3jf7eDNbtrtnRR3Axp35Yj/nvKonW5cY1LzP9jtlInNPqIpDzftoX2J8
zLb0rDjUvA/2zu9WTs1NkYDqf2Pv7lqSyfxHwmEGWP1Le+YrC6/btUpC7Xtm
f/jiru9sPFIORmDzH9t/vOu9bVqlFNS8B/Y/X/797fJACqr/pv3sa9w/l5lK
OxiA1V+2b/Z/FL23XBoqf9JeiiV91sG10g4TwPyd9p0Re2PmnpN2gAWgzac/
05TvSzssgMjvN42SKHvxBMY/uR+m3gJi/n6YeRD5m/v7fvxfIVcHM+/BfhmB
nexT3KQdTCDu359hF7JPgVHaIQPiv/0GD17Fhm6VcpgD8f/+y2uen+HJlHK4
AAmf/Tt2M50vZof598P+V03NasLrJGHhu9/QZrHCL19JqPmf99/Z027187mE
wzlI/OxnZfq/R7VFAmrft/3n3OO4v8pIwOJ3v8yC3Oche2Hx9XN/QmTYz+nZ
4lDzfu8PWzbbKJxHHGren/2zVh50/rpWDGrev/1Z5nl8DaFisPA7sF9+tsRc
TjEHAFQ6HYw=
       "]]}, 
     {RGBColor[1, 0.75, 0], PointSize[0.007333333333333334], 
      AbsoluteThickness[1.6], LineBox[CompressedData["
1:eJxTTMoPSmViYGDQBGIQDQUOhm6zdnqdFXJIA4N/9hs/Sc2vyhB2OHsGBP7Y
BzNYnNsoKOJgDAa/7QXaC1PuLxJxmDUTBH7a5zP+bltlLeoAMe6H/Yrbh6fO
vSYKNe+bfUDQN+n1TWIOYOPOfLFPeVq8pdNaHGreZ/uSW4tPCN4Qh5r30f6G
4CfJzBIJqHkf7O+FPaw8wi0J1f/GfvOkOr0JsyUdZoDVv7R3PZpXPUlVCmrf
M/vwgy8ceZZLORiBzX9sH56lukxFWhpq3gN718Kpb+5VSkP137QPT1+ybfVp
aQcDsPrL9mGHrry+LiQDlT9p32im1e7lKeMwAczfaS8jGKgyNVXGARaAPM3T
pq2tlHFYAJHf/4if/+WGEhj/5P4Zc3puPE6WcbCAmL9/ztqGh+dcYfI39z+O
KnMJkYCZ92C/nMDpQtO70g4mEPfvv2wweXrGHGmHDIj/9ldoiRRvDZR2mAPx
/372ZX1B7X+lHC5Awmc/zP/Q8Nt/5ZrvhSJvKVj47mfNbcj791ISav7n/StL
b9nP7pd0OAeJn/3SnVbr76hIQu37tr+/0nGZxklYfPzYz+l04pVftgQs/vdv
YljU0C0gATXv9/7iKetqOQ+IQ837s7/UXC11a6o41Lx/+89sD+FSkRSHhd+B
d7EHtyceE3MAALs/H2Q=
       "]]}, 
     {RGBColor[0.647624, 0.37816, 0.614037], PointSize[0.007333333333333334], 
      AbsoluteThickness[1.6], LineBox[CompressedData["
1:eJxTTMoPSmViYGDQBGIQDQUOSSeUdhk3CDukgcE/+wD9BUolEiIOZ8+AwB/7
uTtsoievE3EwBoPf9iU7Dykc9hJ1mDUTBH7ar7h9eOrca6IOEON+2Dskbbs+
qVwMat43+5NT1wS+1hB3ABt35ot951R3VvkL4lDzPttLSmdnTM+VgJr30d5z
d774Z0ZJqHkf7M/3fet1misJ1f/GfnMd69FabSmHGWD1L+3/RXela26Qgtr3
zH7TiuNJTTrSDkZg8x/bL2cqOFk7Xxpq3gN7hsC0Lzt/SUP137Q/tJpP/bCP
jIMBWP1l++xzOpxFE2Wg8iftHxQblUgdl3GYAObvtJ94YO9B1WcyDrAAfHFS
vuDJdxmHBRD5/TIpKke/fIHxT+6/uuFbfOYjGQcLiPn7t8/K7JlwFCZ/c/+V
1/zHJafDzHuw/3R/qWR9goyDCcT9+9//SFI8KSvjkAHx3/6FG64bVF2RdpgD
8f9+z0tiN0tbpB0uQMJn/4Z5OWEx2jD/ftjf8S5zx+XLUrDw3f98Y03Flyop
qPmf9zdWvi1XlJZyOAeJn/3bN7daJW6ThNr3bf8Tl476d4mw+Pix3/+6bgLn
D1h8/dx/e356YedqCah5v/fPODiPuT1MAmren/0Zi8RV20UloOb92y/ql2b+
bLs4LPwOHD24+MaBJHEHALl4JwU=
       "]]}, 
     {RGBColor[0.571589, 0.586483, 0.], PointSize[0.007333333333333334], 
      AbsoluteThickness[1.6], LineBox[CompressedData["
1:eJxTTMoPSmViYGDQBGIQDQUOVZXaz6+pijikgcE/e4PY5uV7V4g4nD0DAn/s
S3YeUjjsJepgDAa/7SfKZr6Z9VjUYdZMEPhpz335S+G/OjEHiHE/7OU6slZ+
ERWHmvfN/vWWufcNVok7gI0788V+xsF5zO1hElDzPtuLnL1z8t9LCah5H+0P
GHSmFXRJQs37YJ8bNHO7goQUVP8be2ets7F310k5zACrf2l/48gbe35Naah9
z+zNMo/cmr1E2sEIbP5j+7BDV15fF5KBmvfAvpWD48/afBmo/pv2lYwPeNiO
yDgYgNVftn/UWbC3l1kWKn/Sfv9yVfEEE1mHCWD+TvsSt1Nia4NlHWABmCYr
HbQ8UdZhAUR+P1ebPMe/BBj/5P6zD5Y+DAyQdbCAmL9/Ioeu9isDmPzN/ZNO
3DOcywEz78F+g49rstrOyziYQNy/P/ucDmfRRBmHDIj/9q9wThLtdZdxmAPx
/36D1xYKL75LO1yAhM/+IMGEP2XzpGHht/9H3PrUCx7SsPDdL//v7GmLD1JQ
8z/vv3fneXr/DCmHc5D42V+6V75qvYUU1L5v+7n+G2e9uQeLjx/7nd97qTc1
S8Lif3/tyqnm0baSUPN+77/6toHj9WMJqHl/9h9evmWO+SwJqHn/9h8rmViR
7yEBC78Dy1dfufH9jbgDAA5fJfs=
       "]]}, 
     {RGBColor[0.915, 0.3325, 0.2125], PointSize[0.007333333333333334], 
      AbsoluteThickness[1.6], LineBox[CompressedData["
1:eJxTTMoPSmViYGDQBGIQDQUO1llFMxK2iDikgcE/+6VTiwV3Oog6nD0DAn/s
v25v3fntlqiDMRj8tr99fMut68ViDrNmgsBP+znb33XLcoo7QIz7YW88WXZj
3UxxqHnf7E/Frf+0z1zCAWzcmS/2TTlvu5dfl4Ca99m+duP1qX7pklDzPtpb
72JYa/tPEmreB3uz/6+2PemVgup/Y3+Noy7ZX0baYQZY/Uv7Lf4MSSpTpKH2
PbPX8V/8OZ1HxsEIbP5je63Hhw43VslAzXtgr3DhuvnNKzJQ/Tftmf8+8y5T
k3UwAKu/bF8ZfM/LNU0WKn/SnqFvttD0KbIOE8D8nfaxrmu1GbfJOsACsLtv
9/mth2QdFkDk92sar5khsR/GP7lff7vj7qYNsg4WEPP383/o6t88CSZ/c/+Z
DVP9+jJh5j3Y/3TONpF/RrIOJhD371e6u/jxhq8yDhkQ/+2/EikjX75SxmEO
xP/7T/eXStYnyDhcgITPfqPMiSUn2GH+/bA/YJOx1fnN0rDw3Z8u21t0IVYa
av7n/etZz3q+YJV2OAeJn/0+d5ewuayRgtr3bb/Pfs5tyyKlYPG7n/3m+ZTb
TFKw+N/vyN59V2CzJNS83/ttrTwNlRIkoeb92f/gxGvBXHFJqHn/9qeqGjLa
nZaAhd+Bsx/b6lSKJBwAd/0htg==
       "]]}}, {
     {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.007333333333333334],
       AbsoluteThickness[1.6], GeometricTransformationBox[InsetBox[
        FormBox[
         StyleBox[
          GraphicsBox[
           {EdgeForm[None], DiskBox[{0, 0}]}],
          StripOnInput->False,
          GraphicsBoxOptions->{DefaultBaseStyle->Directive[
            PointSize[0.007333333333333334], 
            RGBColor[0.368417, 0.506779, 0.709798], 
            AbsoluteThickness[1.6]]}],
         TraditionalForm], {0., 0.}, Automatic, Offset[4]], CompressedData["
1:eJxTTMoPSmVmYGDQBGJGIGZigAMHhncTzsmtEHFIA4N/9p0vz8lPKBJ1OHsG
BP7YrxexlXNyEHMwBoPf9iocb9VjBcQdZs0EgZ/2324ckn/4UNwBYtwP+5cn
f+xZtFkCat43e/e1z694tkg6gI0788VeYymzUGCQFNS8z/Y1+w5NZ5eRhpr3
0T66eKPo1PvSUPM+2Au/ubyPYbYMVP8be1vrlAprH1mHGWD1L+2vPJ0UoftR
FmrfM3vT1/7Wx9rlHIzA5j+2bwy+dVaATx5q3gN7n7/nWN2b5KH6b9ov/Jo6
/dkjeQcDsPrL9msrl99LFFeAyp+037RG07vHSMFhApi/016cZ+Ox404KDrAA
1N574bqyh4LDAoj8/rW6iyxfOsH4J/eH10ycPNVYwcECYv5+swk55VekYPI3
9xeftt3y5hPcfftrtW8cPLNA3sEE4v79Vd8aj9g7yjtkQPy3f8frt4c9rsk5
zIH4f/9PR0bvp4lyDhcg4bP/6b3Kvn9PZWHht79zVv/X2BRZWPjud+aZwb30
ngzU/M/716XnzPYIk3E4B4mf/XL/T7T3nZGG2vdt/yIGubu9TrD4+LH/+ffL
Uwx2SsHif3/OlaouM0MpqHm/90++NsPYcrUk1Lw/+6uqFu5bry4JNe/f/njL
D4Gfl0nAwu/Askk1Zs6aEg4AnHwmJg==
       "]]}, 
     {RGBColor[0.880722, 0.611041, 0.142051], PointSize[0.007333333333333334],
       AbsoluteThickness[1.6], GeometricTransformationBox[InsetBox[
        FormBox[
         StyleBox[
          GraphicsBox[
           {EdgeForm[None], PolygonBox[{{-1, -1}, {1, -1}, {1, 1}, {-1, 1}}]}],
          StripOnInput->False,
          GraphicsBoxOptions->{DefaultBaseStyle->Directive[
            PointSize[0.007333333333333334], 
            RGBColor[0.880722, 0.611041, 0.142051], 
            AbsoluteThickness[1.6]]}],
         TraditionalForm], {0., 0.}, Automatic, Offset[4]], CompressedData["
1:eJxTTMoPSmVmYGDQBGJGIGZigAOHwB5DbZZWFoc0MPhnL+/haym2itXh7BkQ
+GP/3vLXPyc9NgdjMPhtv3Fd/hS9aA6HWTNB4Kf9hBbmHfdjuRwgxv2wzz6x
Y9/lndxQ877ZMylo/eJezeMANu7MF3tdW72Q/c94oeZ9tl8vvWb7JW9+qHkf
7V/fUW/RbxKAmvfB/pm+knGepiBU/xv7pidJvU/WCDrMAKt/aW+4S1r9UakQ
1L5n9myhjJs/HBZyMAKb/9jee/NHr0BzYah5D+zjOtxe2h4Rhuq/aR/MYHFu
o6CIgwFY/WX7puPhsb98RKDyJ+09Xl3fx9ct4jABzN9pP3eHTfTkdSIOsADc
tL5NTuKOiMMCiPx+7X63c06nYfyT+62zimYkbBFxsICYv7+F5eQpjukw+Zv7
Pbx6bm2KhJn3YH+A/gKlEgkRBxOI+/fHJD16rPNC2CED4r/9cxuuVvGvE3aY
A/H/fh/z+u2P9YQdLkDCZz/M/9Dw2w8LH2j47i/JWL7PX0wIav7n/bDwPAeJ
n/2w8IbY923/MmWvWyaHYPHxYz8sfqDxv59H+FB5wUt+qHm/92/7MEFf6iwf
1Lw/+2HxDTHvH5wPDb4DRz/zB0cV8jgAAHOGGYo=
       "]]}, 
     {RGBColor[0.560181, 0.691569, 0.194885], PointSize[0.007333333333333334],
       AbsoluteThickness[1.6], GeometricTransformationBox[InsetBox[
        FormBox[
         StyleBox[
          GraphicsBox[
           {EdgeForm[None], PolygonBox[{{0, 1}, {1, 0}, {0, -1}, {-1, 0}}]}],
          StripOnInput->False,
          GraphicsBoxOptions->{DefaultBaseStyle->Directive[
            PointSize[0.007333333333333334], 
            RGBColor[0.560181, 0.691569, 0.194885], 
            AbsoluteThickness[1.6]]}],
         TraditionalForm], {0., 0.}, Automatic, Offset[4]], CompressedData["
1:eJxTTMoPSmVmYGDQBGJGIGZigAOHs1IfXk0R4HJIA4N/9vL/zp62+MDlcPYM
CPyx33vc6p3GYx4HYzD4be8c8seM1Y3PYdZMEPhpH5CjdfqrpIADxLgf9tIS
j19MnCQANe+bfQz7olnSroIOYOPOfLFPKIz9feqFINS8z/ZvhCNTv3UKQc37
aO+9+aNXoLkw1LwP9irljJPN3gtD9b+xb686UvFjjojDDLD6l/Zmk49keAqJ
Qu17Zn//9fLS8DmiDkZg8x/bqxRevPlTVAxq3gP7fbuEOD5MEYPqv2k/j2f6
NpErYg4GYPWX7Q/19AsuVhKHyp+0P3h4KdO1SHGHCWD+Tvsiydzrb+vFHWAB
qLOZhc2sT9xhAUR+f+Y1VT3uiTD+yf2i4qbaZ5vEHSwg5u9PiAz7OT0bJn9z
/8mpawJfa8DMe7A/6jxv5syHYg4mEPfv3/10k8z9ZWIOGRD/7b+cc2fniRQx
hzkQ/+9Pz37mfIBXzOECJHz2n/71oqttqSgs/PZrRVsc3ecvCgvf/RfW7O1s
viYCNf/z/gPaTm/XFIk4nIPEz/6oT7fNVP8KQ+37tr9cdDZD/zJYfPzYf7LS
xSZFTRgW//sN3Wbt9DorBDXv9/69x9vv/6gXgpr3Z7+AjqH0uf+CUPP+7Xdp
qPhr2C4IC78DQi8OHFodJOgAAOHLI4k=
       "]]}, 
     {RGBColor[0.922526, 0.385626, 0.209179], PointSize[0.007333333333333334],
       AbsoluteThickness[1.6], GeometricTransformationBox[InsetBox[
        FormBox[
         StyleBox[
          GraphicsBox[
           {EdgeForm[None], 
            PolygonBox[
             NCache[{{0, 1}, {-1, 1 - 3^Rational[1, 2]}, {
               1, 1 - 3^Rational[1, 2]}}, {{0, 
               1}, {-1, -0.7320508075688772}, {1, -0.7320508075688772}}]]}],
          StripOnInput->False,
          GraphicsBoxOptions->{DefaultBaseStyle->Directive[
            PointSize[0.007333333333333334], 
            RGBColor[0.922526, 0.385626, 0.209179], 
            AbsoluteThickness[1.6]]}],
         TraditionalForm], {0., 0.}, Automatic, Offset[4]], CompressedData["
1:eJxTTMoPSmVmYGDQBGJGIGZigAOHa7wdGT/9eB3SwOCffenuABuLH3wOZ8+A
wB/7gByt018lBRyMweC3/W6pKXN3vhdwmDUTBH7ap85dxlS9QNABYtwP+x/e
TzkafYSg5n2zd7V9UnP+l5AD2LgzX+ynqv6NZJgvDDXvs336VKYSXmMRqHkf
7ZNv79mz/I0I1LwP9kwz5v/2aBCF6n9jP7XBdrGgk5jDDLD6l/bZer/vXzop
BrXvmf3fIkXfUgtxByOw+Y/tRf3SzJ9tF4ea98A+Tuvrl2x5Caj+m/bcBxTs
9aslHAzA6i/bc3ebV67dB5M/aX9PmuU+1zcJhwlg/k57f5mEHSaykg6wAPy0
OPKAvJGkwwKI/P7gHX8MGE1g/JP7YeotIObv1228Gcf9RQIqf3N/qqoho91p
CZj79tvsutZ6sUvCwQTi/v2dfy5f2+gs4ZAB8d9+vZmb3sf+EXeYA/H//jXX
ZR8sXyLucAESPvuDDTkYbgbD/Pthv4WDMpPDJzFY+O43Ep+fGNMmBjX/8/5H
C6+ECkiJOZyDxM9+eQ9fS7FVolD7vu1fOrVYcKeDKCx+92v3u51zOg2Lr5/7
A3sMtVlaRaDm/d6v+1y6gYtFBGren/1xHW4vbY8IQ837t99JL2FKUYIwLPwO
GLrN2ul1VsgBAI8KFbA=
       "]]}, 
     {RGBColor[0.528488, 0.470624, 0.701351], PointSize[0.007333333333333334],
       AbsoluteThickness[1.6], GeometricTransformationBox[InsetBox[
        FormBox[
         StyleBox[
          GraphicsBox[
           {EdgeForm[None], 
            PolygonBox[
             NCache[{{0, -1}, {-1, -1 + 3^Rational[1, 2]}, {
               1, -1 + 3^Rational[1, 2]}}, {{
               0, -1}, {-1, 0.7320508075688772}, {1, 0.7320508075688772}}]]}],
          StripOnInput->False,
          GraphicsBoxOptions->{DefaultBaseStyle->Directive[
            PointSize[0.007333333333333334], 
            RGBColor[0.528488, 0.470624, 0.701351], 
            AbsoluteThickness[1.6]]}],
         TraditionalForm], {0., 0.}, Automatic, Offset[4]], CompressedData["
1:eJxTTMoPSmVmYGDQBGJGIGZigAOHz/92RTaxCzikgcE/+1LNKZMnbRJwOHsG
BP7Y2xj5tPMlCDoYg8Fv+5n7l5eH6gg5zJoJAj/t2UIZN384LOQAMe6H/elt
W1cWFQhDzftm73QwWE5bXsQBbNyZL/Z/FrMoPr8gAjXvs/3jRiGNgmRRqHkf
7V1U+XTuC4pBzftgf6znUHnZfjGo/jf2h7xXaF2MEXeYAVb/0v5/VnLHiefi
UPue2csat1+VT5JwMAKb/9j+/7SdyY8eSkDNe2DvKXXl4jEXSaj+m/bn+771
Os2VdDAAq79sf+SG1yznpzD5k/bTM8UZFspIOUwA83faHw9YcanOTsoBFoD3
lVwe7/KXclgAkd+vfe4Fp58fjH9yf2j9jfBkRykHC4j5+xsr35YrSsPkb+7/
nmxxdsJrSZj79n9lf7UsfaOkgwnE/ftPX7L8vzNZ0iED4r/9/1bJmkdLSjrM
gfh//9JNRxd3XJZwuAAJn/1ijo9z1pTB/Pth/+5FcnNqpCRg4bv/dcqmpk9r
xKHmf97fZrhd7nqAuMM5SPzs//zr2NE7t8Sg9n3bz/aB/9rEDFh8/Nifnv3M
+QCvGCz+95/+9aKrbako1Lzf+5dOLRbc6SAKNe/P/nWyl5W0notAzfu3v73q
SMWPOSKw8DuQPpWphNdYxAEAxKsldA==
       "]]}, 
     {RGBColor[0.772079, 0.431554, 0.102387], PointSize[0.007333333333333334],
       AbsoluteThickness[1.6], GeometricTransformationBox[InsetBox[
        FormBox[
         StyleBox[
          GraphicsBox[CircleBox[{0, 0}]],
          StripOnInput->False,
          GraphicsBoxOptions->{DefaultBaseStyle->Directive[
            PointSize[0.007333333333333334], 
            RGBColor[0.772079, 0.431554, 0.102387], 
            AbsoluteThickness[1.6]]}],
         TraditionalForm], {0., 0.}, Automatic, Offset[4]], CompressedData["
1:eJxTTMoPSmVmYGDQBGJGIGZigAMH+/AvMX7Sgg5pYPDPvulJUu+TNYIOZ8+A
wB97w13S6o9KhRyMweC3/Tr390HlPMIOs2aCwE97IW7xPc/2CDtAjPthv/hJ
a5JzmgjUvG/2Zm+e3V3DLuoANu7MF/urGjmJy7aLQs37bL/9tDjrnwQxqHkf
7Wf5/7yf8F8Mat4H+0y+HyG5y8Wh+t/YX79ae6rLRsJhBlj9S3s7MdU1v45I
QO17Zm9os1jhl6+kgxHY/Mf2yw7tPZZ1QhJq3gP7NnZ7BT51Kaj+m/YLko19
DjVKORiA1V+258p/2lR/AiZ/0n667pJLu/5JOUwA83fav//q9+WbgrQDLADd
O5d7iRtKOyyAyO9furqr75M+jH9y/6n9/yaelZd2sICYv9/Xum/z1h9SUPmb
+6eubY84fFIK5r79C9/H87+YKOVgAnH//pjEhHUPfKQcMiD+22+9i2Gt7T9J
hzkQ/+83+5W7f+96SYcLkPDZP8vdqEwiHObfD/t1G2/GcX+RgIXvfqVuh7Dr
UyWg5n/e/+CnXGiTgYTDOUj87I/33uOw55A41L5v+0vN1VK3porD4nd/ZO07
156vsPj6uX/Z3xXyanPEoOb93n/m8eK/DlpiUPP+7J+lsJX/2XNRqHn/9jvr
XD3P3CoKC78DmSlfK/TVRR0AGCUlBA==
       "]]}, 
     {RGBColor[0.363898, 0.618501, 0.782349], PointSize[0.007333333333333334],
       AbsoluteThickness[1.6], GeometricTransformationBox[InsetBox[
        FormBox[
         StyleBox[
          GraphicsBox[
           {EdgeForm[Thickness[Medium]], FaceForm[None], 
            LineBox[{{-1, -1}, {1, -1}, {1, 1}, {-1, 1}, {-1, -1}}]}],
          StripOnInput->False,
          GraphicsBoxOptions->{DefaultBaseStyle->Directive[
            PointSize[0.007333333333333334], 
            RGBColor[0.363898, 0.618501, 0.782349], 
            AbsoluteThickness[1.6]]}],
         TraditionalForm], {0., 0.}, Automatic, Offset[4]], CompressedData["
1:eJxTTMoPSmVmYGDQBGJGIGZigAMHAR1D6XP/BR3SwOCffbT7fq5fG4Qczp4B
gT/2JytdbFLUhB2MweC3vUo542Sz98IOs2aCwE97mdsRDgITRRwgxv2wz0z5
WqGvLgo175t9vJkt292zog5g4858sZ9zXtWTrUsMat5n+50ykbknVMWh5n20
LzE+Zlt6Vhxq3gd753crp+amSED1v7F3dy3JZP4j4TADrP6lPfOVhdftWiWh
9j2zP3xx13c2HikHI7D5j+0/3vXeNq1SCmreA/ufL//+dnkgBdV/0372Ne6f
y0ylHQzA6i/bN/s/it5bLg2VP2kvxZI+6+BaaYcJYP5O+86IvTFzz0k7wALQ
5tOfacr3pR0WQOT3m0ZJlL14AuOf3A9TbwExfz/MPIj8zf19P/6vkKuDmfdg
v4zATvYpbtIOJhD378+wC9mnwCjtkAHx336DB69iQ7dKOcyB+H//5TXPz/Bk
SjlcgITP/h27mc4Xs8P8+2H/q6ZmNeF1krDw3W9os1jhl68k1PzP++/sabf6
+VzC4RwkfvazMv3fo9oiAbXv2/5z7nHcX2UkYPG7X2ZB7vOQvbD4+rk/ITLs
5/Rscah5v/eHLZttFM4jDjXvz/5ZKw86f10rBjXv3/4s8zy+hlAxWPgd2C8/
W2Iup5gDAGDGHY4=
       "]]}, 
     {RGBColor[1, 0.75, 0], PointSize[0.007333333333333334], 
      AbsoluteThickness[1.6], GeometricTransformationBox[InsetBox[
        FormBox[
         StyleBox[
          GraphicsBox[
           {EdgeForm[Thickness[Medium]], FaceForm[None], 
            LineBox[{{0, 1}, {1, 0}, {0, -1}, {-1, 0}, {0, 1}}]}],
          StripOnInput->False,
          GraphicsBoxOptions->{DefaultBaseStyle->Directive[
            PointSize[0.007333333333333334], 
            RGBColor[1, 0.75, 0], 
            AbsoluteThickness[1.6]]}],
         TraditionalForm], {0., 0.}, Automatic, Offset[4]], CompressedData["
1:eJxTTMoPSmVmYGDQBGJGIGZigAMHQ7dZO73OCjmkgcE/+42fpOZXZQg7nD0D
An/sgxkszm0UFHEwBoPf9gLthSn3F4k4zJoJAj/t8xl/t62yFnWAGPfDfsXt
w1PnXhOFmvfNPiDom/T6JjEHsHFnvtinPC3e0mktDjXvs33JrcUnBG+IQ837
aH9D8JNkZokE1LwP9vfCHlYe4ZaE6n9jv3lSnd6E2ZIOM8DqX9q7Hs2rnqQq
BbXvmX34wReOPMulHIzA5j+2D89SXaYiLQ0174G9a+HUN/cqpaH6b9qHpy/Z
tvq0tIMBWP1l+7BDV15fF5KByp+0bzTTavfylHGYAObvtJcRDFSZmirjAAtA
nuZp09ZWyjgsgMjvf8TP/3JDCYx/cv+MOT03HifLOFhAzN8/Z23Dw3OuMPmb
+x9HlbmESMDMe7BfTuB0oeldaQcTiPv3XzaYPD1jjrRDBsR/+yu0RIq3Bko7
zIH4fz/7sr6g9r9SDhcg4bMf5n9o+O2/cs33QpG3FCx897PmNuT9eykJNf/z
/pWlt+xn90s6nIPEz37pTqv1d1QkofZ9299f6bhM4yQsPn7s53Q68covWwIW
//s3MSxq6BaQgJr3e3/xlHW1nAfEoeb92V9qrpa6NVUcat6//We2h3CpSIrD
wu/Au9iD2xOPiTkAAMfLH2Y=
       "]]}, 
     {RGBColor[0.647624, 0.37816, 0.614037], PointSize[0.007333333333333334], 
      AbsoluteThickness[1.6], GeometricTransformationBox[InsetBox[
        FormBox[
         StyleBox[
          GraphicsBox[
           {EdgeForm[Thickness[Medium]], FaceForm[None], 
            LineBox[NCache[{{0, 1}, {-1, 1 - 3^Rational[1, 2]}, {
               1, 1 - 3^Rational[1, 2]}, {0, 1}}, {{0, 
               1}, {-1, -0.7320508075688772}, {1, -0.7320508075688772}, {0, 
               1}}]]}],
          StripOnInput->False,
          GraphicsBoxOptions->{DefaultBaseStyle->Directive[
            PointSize[0.007333333333333334], 
            RGBColor[0.647624, 0.37816, 0.614037], 
            AbsoluteThickness[1.6]]}],
         TraditionalForm], {0., 0.}, Automatic, Offset[4]], CompressedData["
1:eJxTTMoPSmVmYGDQBGJGIGZigAOHpBNKu4wbhB3SwOCffYD+AqUSCRGHs2dA
4I/93B020ZPXiTgYg8Fv+5KdhxQOe4k6zJoJAj/tV9w+PHXuNVEHiHE/7B2S
tl2fVC4GNe+b/cmpawJfa4g7gI0788W+c6o7q/wFcah5n+0lpbMzpudKQM37
aO+5O1/8M6Mk1LwP9uf7vvU6zZWE6n9jv7mO9WittpTDDLD6l/b/orvSNTdI
Qe17Zr9pxfGkJh1pByOw+Y/tlzMVnKydLw0174E9Q2Dal52/pKH6b9ofWs2n
fthHxsEArP6yffY5Hc6iiTJQ+ZP2D4qNSqSOyzhMAPN32k88sPeg6jMZB1gA
vjgpX/Dku4zDAoj8fpkUlaNfvsD4J/df3fAtPvORjIMFxPz922dl9kw4CpO/
uf/Ka/7jktNh5j3Yf7q/VLI+QcbBBOL+/e9/JCmelJVxyID4b//CDdcNqq5I
O8yB+H+/5yWxm6Ut0g4XIOGzf8O8nLAYbZh/P+zveJe54/JlKVj47n++sabi
S5UU1PzP+xsr35YrSks5nIPEz/7tm1utErdJQu37tv+JS0f9u0RYfPzY739d
N4HzByy+fu6/PT+9sHO1BNS83/tnHJzH3B4mATXvz/6MReKq7aISUPP+7Rf1
SzN/tl0cFn4Hjh5cfONAkrgDAMYEJwc=
       "]]}, 
     {RGBColor[0.571589, 0.586483, 0.], PointSize[0.007333333333333334], 
      AbsoluteThickness[1.6], GeometricTransformationBox[InsetBox[
        FormBox[
         StyleBox[
          GraphicsBox[
           {EdgeForm[Thickness[Medium]], FaceForm[None], 
            LineBox[NCache[{{0, -1}, {-1, -1 + 3^Rational[1, 2]}, {
               1, -1 + 3^Rational[1, 2]}, {0, -1}}, {{
               0, -1}, {-1, 0.7320508075688772}, {1, 0.7320508075688772}, {
               0, -1}}]]}],
          StripOnInput->False,
          GraphicsBoxOptions->{DefaultBaseStyle->Directive[
            PointSize[0.007333333333333334], 
            RGBColor[0.571589, 0.586483, 0.], 
            AbsoluteThickness[1.6]]}],
         TraditionalForm], {0., 0.}, Automatic, Offset[4]], CompressedData["
1:eJxTTMoPSmVmYGDQBGJGIGZigAOHqkrt59dURRzSwOCfvUFs8/K9K0Qczp4B
gT/2JTsPKRz2EnUwBoPf9hNlM9/MeizqMGsmCPy05778pfBfnZgDxLgf9nId
WSu/iIpDzftm/3rL3PsGq8QdwMad+WI/4+A85vYwCah5n+1Fzt45+e+lBNS8
j/YHDDrTCrokoeZ9sM8NmrldQUIKqv+NvbPW2di766QcZoDVv7S/ceSNPb+m
NNS+Z/ZmmUduzV4i7WAENv+xfdihK6+vC8lAzXtg38rB8WdtvgxU/037SsYH
PGxHZBwMwOov2z/qLNjbyywLlT9pv3+5qniCiazDBDB/p32J2ymxtcGyDrAA
TJOVDlqeKOuwACK/n6tNnuNfAox/cv/ZB0sfBgbIOlhAzN8/kUNX+5UBTP7m
/kkn7hnO5YCZ92C/wcc1WW3nZRxMIO7fn31Oh7NoooxDBsR/+1c4J4n2uss4
zIH4f7/BawuFF9+lHS5Awmd/kGDCn7J50rDw2/8jbn3qBQ9pWPjul/939rTF
Bymo+Z/337vzPL1/hpTDOUj87C/dK1+13kIKat+3/Vz/jbPe3IPFx4/9zu+9
1JuaJWHxv7925VTzaFtJqHm/919928Dx+rEE1Lw/+w8v3zLHfJYE1Lx/+4+V
TKzI95CAhd+B5auv3Pj+RtwBABrrJf0=
       "]]}, 
     {RGBColor[0.915, 0.3325, 0.2125], PointSize[0.007333333333333334], 
      AbsoluteThickness[1.6], GeometricTransformationBox[InsetBox[
        FormBox[
         StyleBox[
          GraphicsBox[
           {EdgeForm[None], DiskBox[{0, 0}]}],
          StripOnInput->False,
          GraphicsBoxOptions->{DefaultBaseStyle->Directive[
            PointSize[0.007333333333333334], 
            RGBColor[0.915, 0.3325, 0.2125], 
            AbsoluteThickness[1.6]]}],
         TraditionalForm], {0., 0.}, Automatic, Offset[4]], CompressedData["
1:eJxTTMoPSmVmYGDQBGJGIGZigAMH66yiGQlbRBzSwOCf/dKpxYI7HUQdzp4B
gT/2X7e37vx2S9TBGAx+298+vuXW9WIxh1kzQeCn/Zzt77plOcUdIMb9sDee
LLuxbqY41Lxv9qfi1n/aZy7hADbuzBf7ppy33cuvS0DN+2xfu/H6VL90Sah5
H+2tdzGstf0nCTXvg73Z/1fbnvRKQfW/sb/GUZfsLyPtMAOs/qX9Fn+GJJUp
0lD7ntnr+C/+nM4j42AENv+xvdbjQ4cbq2Sg5j2wV7hw3fzmFRmo/pv2zH+f
eZepyToYgNVftq8MvuflmiYLlT9pz9A3W2j6FFmHCWD+TvtY17XajNtkHWAB
2N23+/zWQ7IOCyDy+zWN18yQ2A/jn9yvv91xd9MGWQcLiPn7+T909W+eBJO/
uf/Mhql+fZkw8x7sfzpnm8g/I1kHE4j79yvdXfx4w1cZhwyI//ZfiZSRL18p
4zAH4v/9p/tLJesTZBwuQMJnv1HmxJIT7DD/ftgfsMnY6vxmaVj47k+X7S26
ECsNNf/z/vWsZz1fsEo7nIPEz36fu0vYXNZIQe37tt9nP+e2ZZFSsPjdz37z
fMptJilY/O93ZO++K7BZEmre7/22Vp6GSgmSUPP+7H9w4rVgrrgk1Lx/+1NV
DRntTkvAwu/A2Y9tdSpFEg4AhIkhuA==
       "]]}}}, {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& )}},
  PlotRange->{{-2., 2.}, {0, 8.140898460608318}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.9539065065271144`*^9, 3.9554435603081236`*^9, 3.955443608899974*^9, {
   3.955443669939701*^9, 3.9554436932732673`*^9}},
 CellLabel->
  "Out[217]=",ExpressionUUID->"192885dd-59be-499d-a28b-ea171d818ccc"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"fraclisttot", "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", 
     RowBox[{"fraclisttot", "[", 
      RowBox[{"[", "2", "]"}], "]"}], ",", 
     RowBox[{"fraclisttot", "[", 
      RowBox[{"[", "3", "]"}], "]"}], ",", 
     RowBox[{"fraclisttot", "[", 
      RowBox[{"[", "4", "]"}], "]"}], ",", 
     RowBox[{"fraclisttot", "[", 
      RowBox[{"[", "5", "]"}], "]"}], ",", 
     RowBox[{"fraclisttot", "[", 
      RowBox[{"[", "6", "]"}], "]"}], ",", 
     RowBox[{"fraclisttot", "[", 
      RowBox[{"[", "7", "]"}], "]"}], ",", 
     RowBox[{"fraclisttot", "[", 
      RowBox[{"[", "8", "]"}], "]"}], ",", 
     RowBox[{"fraclisttot", "[", 
      RowBox[{"[", "9", "]"}], "]"}], ",", 
     RowBox[{"fraclisttot", "[", 
      RowBox[{"[", "10", "]"}], "]"}]}], "}"}], ",", 
   RowBox[{"Joined", "\[Rule]", "True"}], ",", 
   RowBox[{"PlotMarkers", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Automatic", ",", " ", "Tiny"}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.952331809042815*^9, 3.952331814877452*^9}, {
  3.9523322827608624`*^9, 3.9523323067285023`*^9}, {3.952332384831764*^9, 
  3.9523323915088253`*^9}, {3.9523328047188807`*^9, 3.9523328417634325`*^9}, {
  3.9523891248032494`*^9, 3.952389134487986*^9}, {3.9524088493379974`*^9, 
  3.95240887266838*^9}},
 CellLabel->
  "In[218]:=",ExpressionUUID->"af8c5436-b737-4216-9b3f-db1981c67d4c"],

Cell[BoxData[
 GraphicsBox[{{}, {{{}, {}, 
     {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.007333333333333334],
       AbsoluteThickness[1.6], LineBox[CompressedData["
1:eJxTTMoPSmViYGDQBGIQDQUO30NqneOlGRzSwOCf/eqvqWv+rP1vf/YMCPyx
12zhDvvNw+BgDAa/7ReJSwrH+P6znzUTBH7al6+22Cj/5489xLgf9s8/FUeU
Nf2xh5j3zf7pgcaVVdV/7MHGnflif+Lll6P22n/sIeZ9treIOZ0qteM31LyP
9oWJmobHmH9DzftgL+BwLcpu9S+o/jf2642EPINaf9nPAKt/ae8Rkj6v4/NP
qH3P7H/VtPf8Zf9lbwQ2/7F9HUdWZtPtn1DzHtjLTl0dadX4E6r/pv0m0b6s
K9k/7Q3A6i/bn1jEMzspFiZ/0t5OVk+A1/qn/QQwf6f9LFFZw2saMPMYGHQE
9npr/PphvwAiv38605eWELafUP7J/cx7Kx/6cP20t4CYv9/M4UlWMztM/ub+
Zi/pmmo5uPv235nOnrZM76e9CcT9+9U4/3a+AcpnQPy33+P412QVoZ/2cyD+
31+v2nrFJfyn/QVI+Ox//+uPBm8dzLwP+x3TDQ/XVv6Ehe/+bQ9+lJ/rhJn/
ef8p98S49ct+2p+DxM/+ouI9XMdewez7tv/915sWy9l+weJ3f3FtvWPxM5h5
P/fLela+3OX8C2re7/0SX1wO/F71C2ren/0NtmHnV7z+BTXv3/6aCRJBjxNh
5jEceHWra/Jlvd/2AIL/PRw=
       "]]}, 
     {RGBColor[0.880722, 0.611041, 0.142051], PointSize[0.007333333333333334],
       AbsoluteThickness[1.6], LineBox[CompressedData["
1:eJxTTMoPSmViYGDQBGIQDQUOXGqKeh4xP+3TwOCfva9j7guLqp/2Z8+AwB/7
xcHuDFzLftgbg8Fv+8aX6YZiiT/sZ80EgZ/2LvIzjsfv/m4PMe6HfbCI+BTt
m9+h5n2zF5yaoPR+8Xd7sHFnvtiX8a86/a75O9S8z/YRGyrmTEv9DjXvo32R
S01WuCnMvA/2KbI+cWu+foPqf2NfEst7bPPeb/YzwOpf2jt5ZpuF7fkGte+Z
PRuz+qvps77ZG4HNf2y/YqXxpJT6b1DzHtiHe2rPsQuG6b9p/2rmzS9mkd/s
DcDqL9u/cgx4dNoRJn/SfpFnl02m0Tf7CWD+TvsvtZWLOlRg5jEw9M8KXZ8s
981+AUR+/+UfZnkLRWD8k/uFVp10VeX9Zm8BMX//zNkLJukwwuRv7r+74LB6
thDcffuPrD7Nfkr2m70JxP37Xc/FcS8W/mafAfHf/j+Ld6rFcnyznwPx//6H
zBGb7nN9s78ACZ/9gYVbZ+ZIwsz7sN/rd40Jn+A3WPjuL9h7P+iQFsz8z/tL
O79t8dL5Zn8OEj/7MyWMHmU7wOz7tn8aQ9gKKSOYeT/2Z07nevsoGGbez/0z
D6Zp/faEmfd7/3fNmI8OxjDz/uxXe/YyOyMGZt6//XKv7IoPNcDD74Bzf/q8
ZwHf7AGM5zg6
       "]]}, 
     {RGBColor[0.560181, 0.691569, 0.194885], PointSize[0.007333333333333334],
       AbsoluteThickness[1.6], LineBox[CompressedData["
1:eJxTTMoPSmViYGDQBGIQDQUOD88Flu3v/WafBgb/7DPNazJsNb/Znz0DAn/s
p1pMkUyS+WZvDAa/7TvsKpNfnPxqP2smCPy0/x3S8nbG2q/2EON+2Jft7+I2
m/kVat43e36272/2N321Bxt35ov9ou8bcw6UfYWa99ne8czcfaaVMPM+2u84
fKPXJQBm3gd7+8lFn1I8Yfrf2E9d+2dmOf9X+xlg9S/t7T3iH15ghdn3zL6G
c9eNbM6v9kZg8x/bd2UnLP316QvUvAf2X29z82k8+wLVf9M+a25rwI9rX+wN
wOov26ctFO7XOw+TP2nvf+uY1q3DX+wngPk77a99WRGjvgNmHgND9KXCsENr
v9gvgMjvvy7lsmXyUhj/5P7A3hNtp5Z8sbeAmL9/XeWlEMnlMPmb+3vvTHdn
nQd33/7t1//fmwnkm0Dcv19r8/q7HHO+2GdA/Lf/wesZwT8mfrGfA/H/flv7
5PaW/i/2FyDhs/+eyw+fQ40w8z7s37bihtaMui+w8N3/K8J4zdFGmPmf96+c
Li3X1fzF/hwkfva3nOOKuNUOs+/b/vCmaOl9rTDzfuzfVC6+6Gc/zLyf+wt/
MbwOy4GZ93v/2X0nLK62wMz7sz8wJ719WgzMvH/7qzaUO6tHw8PvgPys/y+a
geYBADK7TPQ=
       "]]}, 
     {RGBColor[0.922526, 0.385626, 0.209179], PointSize[0.007333333333333334],
       AbsoluteThickness[1.6], LineBox[CompressedData["
1:eJxTTMoPSmViYGDQBGIQDQUOra2vGwvnfbFPA4N/9lVTtosb9n6xP3sGBP7Y
V76f1p5R+8XeGAx+2ysKzczw9/tiP2smCPy051gVevdpzBd7iHE/7L3YP967
FgIz75v9Y3OXp6ZeX+zBxp35Yt+5KDk7xBpm3mf7TAMe47nuMPM+2qdePhUg
aQoz74O9s70ozw45mP439pY7/fdPEfhiPwOs/qW9kM31R2FcMPue2ee5Vx+e
zfHF3ghs/mP77t6oNxI/PkPNe2D/61DBvvbPn6H6b9qrqE9R/P7qs70BWP1l
e9Wvy6+XPILJn7S/OSfNaNrNz/YTwPyd9qKhvycdvgwzj4FB0kW50/vsZ/sF
EPn9JQ3O5xhPwPgn99vIHv7Pt/+zvQXE/P1dSnXKy/fC5G/uj9l1XG39Drj7
9qdEdUTpb/psbwJx//6uf9yPrID8DIj/9juu/5iWvuKz/RyI//fXqWdYr5vy
2f4CJHz2Ozs/avvRCzPvw/76zKa0bU2fYeG7/1y8/aY5TTDzP+8/1bPUXqbo
s/05SPzsd77wLUGoDGbft/13fqy6droMZt6P/dc3nb7tlQwz7+d+n8zwvUox
MPN+72daui1CLBhm3p/9lnOu/zJyhJn3b/+9GyKsU5Tg4Xdgkf/vjmjlz/YA
cSJB8A==
       "]]}, 
     {RGBColor[0.528488, 0.470624, 0.701351], PointSize[0.007333333333333334],
       AbsoluteThickness[1.6], LineBox[CompressedData["
1:eJxTTMoPSmViYGDQBGIQDQUOjznT81iDPtungcE/e0MvninKWZ/tz54BgT/2
35YqaHB5frY3BoPf9jxVSkuT4j/bz5oJAj/tX1da7uGN+WwPMe6HvcLlLdI3
4mHmfbO/6Ml791HmZ3uwcWe+2OtdChCMS4GZ99leyyxq5s1EmHkf7TOut/hn
pMDM+2DfG+/ukBkJ0//G/qv3zKTY8M/2M8DqX9ob7377Jz4cZt8ze8bHwsGP
fD/bG4HNf2yf3GMi2OMKM++BveqifqkXbjD9N+1PbNmo7WL/2d4ArP6yvW/n
p6QDljD5k/Y1D64uCAG6cwKYv9O+6vDNTHs9mHkMDAcnhHDoaX62XwCR32/3
tfDwFWUY/+T+jnkW5iqyn+0tIObvt76y4VGlNEz+5v7D8dzWUqJw9+2/uLNy
0WHuz/YmEPfvf1XauWM+82f7DIj/9uc2XNXw+/3Jfg7E//sf3zAXuvjmk/0F
SPjsT7rmc+fkg0+w8Nu/fuH6jtk3PsHCd//PCQ8DTp/8BDX/8361Gb5Mfvs+
2Z+DxM/+n1Zz36jv+AS179v+w9sszc2WwMz7sd9o2Vfz3vkw837uX7jLp/Nb
B8y83/uXNwXfrG6Hmfdn/0OpLaGd8TDz/u13TA7+ZRcCM4/hAG/V1gtVbp/s
AVhdPqc=
       "]]}, 
     {RGBColor[0.772079, 0.431554, 0.102387], PointSize[0.007333333333333334],
       AbsoluteThickness[1.6], LineBox[CompressedData["
1:eJxTTMoPSmViYGDQBGIQDQUOXy548R+I+WSfBgb/7JdmnJzzN/qT/dkzIPDH
PmDRhO0e0z/ZG4PBb/srrMeS2Js/2c+aCQI/7Z/2T38ZPuWTPcS4H/ZhWf/v
qqyHmffN/kRDmUPuzk/2YOPOfLF/sWjTl9j1MPM+28fm7ygW2Asz76N98KY7
ss17YOZ9sE9cVu5Tcxim/419d+huBhUgfwZY/Uv7ixzHAlYehdn3zN6X/4wu
x8FP9kZg8x/b39/yomvKEZh5D+yLmbkm8h+C6b9pH++wQ5DlwCd7A7D6y/bi
QSmCEvth8iftjVo+drwCun8CmL/T/pBl+vXybTDzGBg0zA8xtG/8ZL8AIr//
9Tz/uSuXw/gn9z9crsz3e8knewuI+fvnSZ85VDcPJn9zf9acevHX0+Hu2+93
/yHT7N5P9iYQ9+9PPMAuurXlk30GxH/7dx4TiNWr/GQ/B+L//ToO/f7sGZ/s
L0DCZ39338b3DxPg4bdfIGaaqWgAPHz359veaxF2hJn/eb/LS7lpNiaf7M9B
4md/ae3x+5UqMPu+7X/+Rnt6txg8fvcHvw60vMwEj//9xpwK8qeefISa93t/
neK5GTsvfoSa92f/nTSjTtH9H6Hm/dvP8+JonOrKj7DwO7Bd7zff1q6P9gAg
FUKH
       "]]}, 
     {RGBColor[0.363898, 0.618501, 0.782349], PointSize[0.007333333333333334],
       AbsoluteThickness[1.6], LineBox[CompressedData["
1:eJxTTMoPSmViYGDQBGIQDQUONU96MgWnfLRPA4N/9l1bl0xMX/fR/uwZEPhj
r1d+/J7/3o/2xmDw2z7w4XuPuw8/2s+aCQI/7aOZf17h///RHmLcD/vXwg5u
vJKfoOZ9s+/RffKJRfmTPdi4M1/sV2wNXThT4RPUvM/2+U9Ur302+AQ176O9
0vu1PjNtPkHN+2AvUM56Xs4Npv+N/fanTads/T7ZzwCrf2l/N0fte28QzL5n
9l4rMld8Dv5kbwQ2/7H9Br+yMztCYOY9sF+1RMfVKBKm/6b9hp9CqRejPtkb
gNVftpd2XTypNRwmf9I+ceLq3Z+A5k8A83fad6nM+/Q7CGYeA0PGgcAIYZ9P
9gsg8vtdJ5x6keYJ45/cz3n92rFPTp/sLSDm7w8Oag2KsYLJ39z/Q33tvDuG
cPftb55oI+ev+cneBOL+/YxJUe/7ZT7ZZ0D8t7/HaWt5Af8n+zkQ/+/3PbZi
3lGmT/YXIOGzf6XDfqGrn2Dx8WG/57weoepHsPj6uP/p3gxW3csfoeZ/3u+b
vIvx1p6P9ucg8bP/5u2tRc0bPkLt+7b/d9Kp3Acz4PG7nyk183dDEzz+96+d
OplbOQtm3u/98+v1OJ97wcz7s3/rmsWl24xh5v3bX7f2dmO/MMw8hgOdmnfM
An5+sAcAymZEcg==
       "]]}, 
     {RGBColor[1, 0.75, 0], PointSize[0.007333333333333334], 
      AbsoluteThickness[1.6], LineBox[CompressedData["
1:eJxTTMoPSmViYGDQBGIQDQUOMeVT6k9/+mCfBgb/7Hu9nR0nCX+0P3sGBP7Y
t5+4o3TA7KO9MRj8tl9rsz/nTshH+1kzQeCnfebxmIT4+o/2EON+2Dco+Pqk
Tv8INe+bvd7k6GnXFny0Bxt35ou9anKJTt16mHmf7b9GVInOPggz76P9xeTN
pxKvwsz7YL92O09N0D2Y/jf29jc3Tp/w8qP9DLD6l/aSr9UdMz7D7HtmP4Ov
YPn7nx/tjcDmP7a/clfnyZM/MPMe2N8+qPZ2I8snqP6b9sdmvykQZ/9kbwBW
f9ne/9/2fzZsMPmT9jP86ydfY/pkPwHM32l/2MH/bhnjJ3tYAB70Vf4cBTR/
AUR+//ppwh1pP2D8k/sNPYVtvn76aG8BMX//opnC/DkvYfI39x/VrnXRfwh3
3/7XlV6nPYD+N4G4f/+BOPXrFic/2mdA/Ldfvm7/hsm7PtrPgfh/f6DWhg0l
qz7aX4CEz36vpLxpObPh4bffP4dNc0I7PHz3S764cmlGIcz8z/t3O5a68sZ9
tD8HiZ/9/278np/mA7Pv2/4TKiczvunB43d//Kn4dxfk4fG/v9GZPWXXnw9Q
837v/3M+4MvP+x+g5v3Zb/6JNUZp2weoef/2rw5obnNa+AEWfgdeHPQ5cqH9
gz0AUttJ6g==
       "]]}, 
     {RGBColor[0.647624, 0.37816, 0.614037], PointSize[0.007333333333333334], 
      AbsoluteThickness[1.6], LineBox[CompressedData["
1:eJxTTMoPSmViYGDQBGIQDQUOYp/bj5emf7BPA4N/9lXPD2b6zflgf/YMCPyx
9299sbxqxwd7YzD4bf+K40DP9dsf7GfNBIGf9uXNS80y/nywhxj3w/7Q/7WB
W+U+Qs37Zu+5p2BTl8NHe7BxZ77Y/5i2SPOy70eoeZ/tL3RvzfyY8RFq3kf7
csW6cpGyj1DzPtgraX09oN8F0//GfrLA0zXxEz/azwCrf2l/+4Xcm4bFMPue
2bfWnz5zdfVHeyOw+Y/tgy9/OPJ7E8y8B/aqj/h3T9sF03/T/ufpXTWRez7a
G4DVX7bnZFm4O3I/TP6k/ab7WkuLgPwJYP5Oe7G8i0vM98HMY2B4z1+sNnf3
R/sFEPn9h+p/eQRug/FP7r/Fy8eycv1HewuI+fuPsLDo9y6Hyd/cf3ZT2lH3
2XD37d++Qi+tf8JHexOI+/cfajp326zxo30GxH/7Hy9rqssv+mg/B+L//Ya7
3yp3Jn60vwAJn/3TdiZM4w6Ch9/++LkKL9Js4OG738r+QtJKVZj5n/dnFXcY
qPJ8tD8HiZ/9HBzFv/K/fYDa921/xPbn/h9vw+N3f9euztkmh+Dxv3932wvx
abM+QM37vb9NJlFSruED1Lw/+4Xbgp4xxMDM+7e/8MW12W52MPMYDkzhf2Ie
pPHBHgAvWUjx
       "]]}, 
     {RGBColor[0.571589, 0.586483, 0.], PointSize[0.007333333333333334], 
      AbsoluteThickness[1.6], LineBox[CompressedData["
1:eJxTTMoPSmViYGDQBGIQDQUOwV+OJfO9fW+fBgb/7Ll6znW1qn6wP3sGBP7Y
r858z6Hh9cHeGAx+259fMOFvZ/4H+1kzQeCn/Y7ueVr90z7YQ4z7Ye/neZPF
c/8HqHnf7N+87J2z+fYHe7BxZ77Yr9zQMePhZ5h5n+15mSuZBIQ/Qs37aH/i
LMc1T42PUPOA+mbFmqXZfITqf2NfELz2RLHXR/sZYPUv7b8HXZBlif8Ite+Z
/dlOwe0FWR/tjcDmP7afu+rV3r4imHkP7KVnJ7xJqIHpv2nfFSPNVtrw0d4A
rP6yfUH6Kq1DzTD5k/YnhQ6l7Wj9aD8BzN9pH7q+Uru+GWYeA4PW7IeRJxo/
2i+AyO9/YvrvhkcdjH9y/6UixwfRZR/tLSDm7++9vu+ITi5M/ub+OS8Yvton
wt23/6iYybmdIR/tTSDu328SPP/VPJeP9hkQ/+0P6N2WdNXso/0ciP/3LxW0
j6pU/Gh/ARI++wMdMud8F4CH3/45E/rPXvkJi6+P+6uV5Qr/PfgANf/z/jVx
aZ80j3+wPweJn/26fr8U36/5ALXv2/7wD+Wd2b3w+N3/bpeXpEYBPP73b9L5
n93pBzPv936j1ZtWRujDzPuzf0dYaGocF8y8f/u3CD4R1rz4HhZ+B15pzYuY
ueC9PQD38UQE
       "]]}}, {
     {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.007333333333333334],
       AbsoluteThickness[1.6], GeometricTransformationBox[InsetBox[
        FormBox[
         StyleBox[
          GraphicsBox[
           {EdgeForm[None], DiskBox[{0, 0}]}],
          StripOnInput->False,
          GraphicsBoxOptions->{DefaultBaseStyle->Directive[
            PointSize[0.007333333333333334], 
            RGBColor[0.368417, 0.506779, 0.709798], 
            AbsoluteThickness[1.6]]}],
         TraditionalForm], {0., 0.}, Automatic, Offset[4]], CompressedData["
1:eJxTTMoPSmVmYGDQBGJGIGZigAOH7yG1zvHSDA5pYPDPfvXX1DV/1v63P3sG
BP7Ya7Zwh/3mYXAwBoPf9ovEJYVjfP/Zz5oJAj/ty1dbbJT/88ceYtwP++ef
iiPKmv7YQ8z7Zv/0QOPKquo/9mDjznyxP/Hyy1F77T/2EPM+21vEnE6V2vEb
at5H+8JETcNjzL+h5n2wF3C4FmW3+hdU/xv79UZCnkGtv+xngNW/tPcISZ/X
8fkn1L5n9r9q2nv+sv+yNwKb/9i+jiMrs+n2T6h5D+xlp66OtGr8CdV/036T
aF/Wleyf9gZg9ZftTyzimZ0UC5M/aW8nqyfAa/3TfgKYv9N+lqis4TUNmHkM
DDoCe701fv2wXwCR3z+d6UtLCNtPKP/kfua9lQ99uH7aW0DM32/m8CSrmR0m
f3N/s5d0TbUc3H3770xnT1um99PeBOL+/WqcfzvfAOUzIP7b73H8a7KK0E/7
ORD/769Xbb3iEv7T/gIkfPa///VHg7cOZt6H/Y7phodrK3/Cwnf/tgc/ys91
wsz/vP+Ue2Lc+mU/7c9B4md/UfEermOvYPZ92//+602L5Wy/YPG7v7i23rH4
Gcy8n/tlPStf7nL+BTXv936JLy4Hfq/6BTXvz/4G27DzK17/gpr3b3/NBImg
x4kw8xgOvLrVNfmy3m97AI+LPR4=
       "]]}, 
     {RGBColor[0.880722, 0.611041, 0.142051], PointSize[0.007333333333333334],
       AbsoluteThickness[1.6], GeometricTransformationBox[InsetBox[
        FormBox[
         StyleBox[
          GraphicsBox[
           {EdgeForm[None], PolygonBox[{{-1, -1}, {1, -1}, {1, 1}, {-1, 1}}]}],
          StripOnInput->False,
          GraphicsBoxOptions->{DefaultBaseStyle->Directive[
            PointSize[0.007333333333333334], 
            RGBColor[0.880722, 0.611041, 0.142051], 
            AbsoluteThickness[1.6]]}],
         TraditionalForm], {0., 0.}, Automatic, Offset[4]], CompressedData["
1:eJxTTMoPSmVmYGDQBGJGIGZigAMHLjVFPY+Yn/ZpYPDP3tcx94VF1U/7s2dA
4I/94mB3Bq5lP+yNweC3fePLdEOxxB/2s2aCwE97F/kZx+N3f7eHGPfDPlhE
fIr2ze9Q877ZC05NUHq/+Ls92LgzX+zL+Fedftf8HWreZ/uIDRVzpqV+h5r3
0b7IpSYr3BRm3gf7FFmfuDVfv0H1v7EvieU9tnnvN/sZYPUv7Z08s83C9nyD
2vfMno1Z/dX0Wd/sjcDmP7ZfsdJ4Ukr9N6h5D+zDPbXn2AXD9N+0fzXz5hez
yG/2BmD1l+1fOQY8Ou0Ikz9pv8izyybT6Jv9BDB/p/2X2spFHSow8xgY+meF
rk+W+2a/ACK///IPs7yFIjD+yf1Cq066qvJ+s7eAmL9/5uwFk3QYYfI3999d
cFg9Wwjuvv1HVp9mPyX7zd4E4v79rufiuBcLf7PPgPhv/5/FO9ViOb7Zz4H4
f/9D5ohN97m+2V+AhM/+wMKtM3MkYeZ92O/1u8aET/AbLHz3F+y9H3RIC2b+
5/2lnd+2eOl8sz8HiZ/9mRJGj7IdYPZ92z+NIWyFlBHMvB/7M6dzvX0UDDPv
5/6ZB9O0fnvCzPu9/7tmzEcHY5h5f/arPXuZnREDM+/ffrlXdsWHGuDhd8C5
P33es4Bv9gCZczg8
       "]]}, 
     {RGBColor[0.560181, 0.691569, 0.194885], PointSize[0.007333333333333334],
       AbsoluteThickness[1.6], GeometricTransformationBox[InsetBox[
        FormBox[
         StyleBox[
          GraphicsBox[
           {EdgeForm[None], PolygonBox[{{0, 1}, {1, 0}, {0, -1}, {-1, 0}}]}],
          StripOnInput->False,
          GraphicsBoxOptions->{DefaultBaseStyle->Directive[
            PointSize[0.007333333333333334], 
            RGBColor[0.560181, 0.691569, 0.194885], 
            AbsoluteThickness[1.6]]}],
         TraditionalForm], {0., 0.}, Automatic, Offset[4]], CompressedData["
1:eJxTTMoPSmVmYGDQBGJGIGZigAOHh+cCy/b3frNPA4N/9pnmNRm2mt/sz54B
gT/2Uy2mSCbJfLM3BoPf9h12lckvTn61nzUTBH7a/w5peTtj7Vd7iHE/7Mv2
d3GbzfwKNe+bPT/b9zf7m77ag40788V+0feNOQfKvkLN+2zveGbuPtNKmHkf
7XccvtHrEgAz74O9/eSiTymeMP1v7Keu/TOznP+r/Qyw+pf29h7xDy+wwux7
Zl/DuetGNudXeyOw+Y/tu7ITlv769AVq3gP7r7e5+TSefYHqv2mfNbc14Me1
L/YGYPWX7dMWCvfrnYfJn7T3v3VM69bhL/YTwPyd9te+rIhR3wEzj4Eh+lJh
2KG1X+wXQOT3X5dy2TJ5KYx/cn9g74m2U0u+2FtAzN+/rvJSiORymPzN/b13
pruzzoO7b//26//vzQTyTSDu36+1ef1djjlf7DMg/tv/4PWM4B8Tv9jPgfh/
v619cntL/xf7C5Dw2X/P5YfPoUaYeR/2b1txQ2tG3RdY+O7/FWG85mgjzPzP
+1dOl5brav5ifw4SP/tbznFF3GqH2fdtf3hTtPS+Vph5P/ZvKhdf9LMfZt7P
/YW/GF6H5cDM+73/7L4TFldbYOb92R+Yk94+LQZm3r/9VRvKndWj4eF3QH7W
/xfNQPMAP0dM9g==
       "]]}, 
     {RGBColor[0.922526, 0.385626, 0.209179], PointSize[0.007333333333333334],
       AbsoluteThickness[1.6], GeometricTransformationBox[InsetBox[
        FormBox[
         StyleBox[
          GraphicsBox[
           {EdgeForm[None], 
            PolygonBox[
             NCache[{{0, 1}, {-1, 1 - 3^Rational[1, 2]}, {
               1, 1 - 3^Rational[1, 2]}}, {{0, 
               1}, {-1, -0.7320508075688772}, {1, -0.7320508075688772}}]]}],
          StripOnInput->False,
          GraphicsBoxOptions->{DefaultBaseStyle->Directive[
            PointSize[0.007333333333333334], 
            RGBColor[0.922526, 0.385626, 0.209179], 
            AbsoluteThickness[1.6]]}],
         TraditionalForm], {0., 0.}, Automatic, Offset[4]], CompressedData["
1:eJxTTMoPSmVmYGDQBGJGIGZigAOH1tbXjYXzvtingcE/+6op28UNe7/Ynz0D
An/sK99Pa8+o/WJvDAa/7RWFZmb4+32xnzUTBH7ac6wKvfs05os9xLgf9l7s
H+9dC4GZ983+sbnLU1OvL/Zg4858se9clJwdYg0z77N9pgGP8Vx3mHkf7VMv
nwqQNIWZ98He2V6UZ4ccTP8be8ud/vunCHyxnwFW/9JeyOb6ozAumH3P7PPc
qw/P5vhibwQ2/7F9d2/UG4kfn6HmPbD/dahgX/vnz1D9N+1V1Kcofn/12d4A
rP6yverX5ddLHsHkT9rfnJNmNO3mZ/sJYP5Oe9HQ35MOX4aZx8Ag6aLc6X32
s/0CiPz+kgbnc4wnYPyT+21kD//n2//Z3gJi/v4upTrl5Xth8jf3x+w6rrZ+
B9x9+1OiOqL0N322N4G4f3/XP+5HVkB+BsR/+x3Xf0xLX/HZfg7E//vr1DOs
1035bH8BEj77nZ0ftf3ohZn3YX99ZlPatqbPsPDdfy7eftOcJpj5n/ef6llq
L1P02f4cJH72O1/4liBUBrPv2/47P1ZdO10GM+/H/uubTt/2SoaZ93O/T2b4
XqUYmHm/9zMt3RYhFgwz789+yznXfxk5wsz7t//eDRHWKUrw8DuwyP93R7Ty
Z3sAfa5B8g==
       "]]}, 
     {RGBColor[0.528488, 0.470624, 0.701351], PointSize[0.007333333333333334],
       AbsoluteThickness[1.6], GeometricTransformationBox[InsetBox[
        FormBox[
         StyleBox[
          GraphicsBox[
           {EdgeForm[None], 
            PolygonBox[
             NCache[{{0, -1}, {-1, -1 + 3^Rational[1, 2]}, {
               1, -1 + 3^Rational[1, 2]}}, {{
               0, -1}, {-1, 0.7320508075688772}, {1, 0.7320508075688772}}]]}],
          StripOnInput->False,
          GraphicsBoxOptions->{DefaultBaseStyle->Directive[
            PointSize[0.007333333333333334], 
            RGBColor[0.528488, 0.470624, 0.701351], 
            AbsoluteThickness[1.6]]}],
         TraditionalForm], {0., 0.}, Automatic, Offset[4]], CompressedData["
1:eJxTTMoPSmVmYGDQBGJGIGZigAOHx5zpeaxBn+3TwOCfvaEXzxTlrM/2Z8+A
wB/7b0sVNLg8P9sbg8Fve54qpaVJ8Z/tZ80EgZ/2ryst9/DGfLaHGPfDXuHy
Fukb8TDzvtlf9OS9+yjzsz3YuDNf7PUuBQjGpcDM+2yvZRY182YizLyP9hnX
W/wzUmDmfbDvjXd3yIyE6X9j/9V7ZlJs+Gf7GWD1L+2Nd7/9Ex8Os++ZPeNj
4eBHvp/tjcDmP7ZP7jER7HGFmffAXnVRv9QLN5j+m/YntmzUdrH/bG8AVn/Z
3rfzU9IBS5j8SfuaB1cXhADdOQHM32lfdfhmpr0ezDwGhoMTQjj0ND/bL4DI
77f7Wnj4ijKMf3J/xzwLcxXZz/YWEPP3W1/Z8KhSGiZ/c//heG5rKVG4+/Zf
3Fm56DD3Z3sTiPv3vyrt3DGf+bN9BsR/+3Mbrmr4/f5kPwfi//2Pb5gLXXzz
yf4CJHz2J13zuXPywSdY+O1fv3B9x+wbn2Dhu//nhIcBp09+gpr/eb/aDF8m
v32f7M9B4mf/T6u5b9R3fILa923/4W2W5mZLYOb92G+07Kt573yYeT/3L9zl
0/mtA2be7/3Lm4JvVrfDzPuz/6HUltDOeJh5//Y7Jgf/sguBmcdwgLdq64Uq
t0/2AGTpPqk=
       "]]}, 
     {RGBColor[0.772079, 0.431554, 0.102387], PointSize[0.007333333333333334],
       AbsoluteThickness[1.6], GeometricTransformationBox[InsetBox[
        FormBox[
         StyleBox[
          GraphicsBox[CircleBox[{0, 0}]],
          StripOnInput->False,
          GraphicsBoxOptions->{DefaultBaseStyle->Directive[
            PointSize[0.007333333333333334], 
            RGBColor[0.772079, 0.431554, 0.102387], 
            AbsoluteThickness[1.6]]}],
         TraditionalForm], {0., 0.}, Automatic, Offset[4]], CompressedData["
1:eJxTTMoPSmVmYGDQBGJGIGZigAOHLxe8+A/EfLJPA4N/9kszTs75G/3J/uwZ
EPhjH7BownaP6Z/sjcHgt/0V1mNJ7M2f7GfNBIGf9k/7p78Mn/LJHmLcD/uw
rP93VdbDzPtmf6KhzCF35yd7sHFnvti/WLTpS+x6mHmf7WPzdxQL7IWZ99E+
eNMd2eY9MPM+2CcuK/epOQzT/8a+O3Q3gwqQPwOs/qX9RY5jASuPwux7Zu/L
f0aX4+AneyOw+Y/t72950TXlCMy8B/bFzFwT+Q/B9N+0j3fYIchy4JO9AVj9
ZXvxoBRBif0w+ZP2Ri0fO14B3T8BzN9pf8gy/Xr5Nph5DAwa5ocY2jd+sl8A
kd//ep7/3JXLYfyT+x8uV+b7veSTvQXE/P3zpM8cqpsHk7+5P2tOvfjr6XD3
7fe7/5Bpdu8nexOI+/cnHmAX3dryyT4D4r/9O48JxOpVfrKfA/H/fh2Hfn/2
jE/2FyDhs7+7b+P7hwnw8NsvEDPNVDQAHr77823vtQg7wsz/vN/lpdw0G5NP
9ucg8bO/tPb4/UoVmH3f9j9/oz29Wwwev/uDXwdaXmaCx/9+Y04F+VNPPkLN
+72/TvHcjJ0XP0LN+7P/TppRp+j+j1Dz/u3neXE0TnXlR1j4Hdiu95tva9dH
ewAsoUKJ
       "]]}, 
     {RGBColor[0.363898, 0.618501, 0.782349], PointSize[0.007333333333333334],
       AbsoluteThickness[1.6], GeometricTransformationBox[InsetBox[
        FormBox[
         StyleBox[
          GraphicsBox[
           {EdgeForm[Thickness[Medium]], FaceForm[None], 
            LineBox[{{-1, -1}, {1, -1}, {1, 1}, {-1, 1}, {-1, -1}}]}],
          StripOnInput->False,
          GraphicsBoxOptions->{DefaultBaseStyle->Directive[
            PointSize[0.007333333333333334], 
            RGBColor[0.363898, 0.618501, 0.782349], 
            AbsoluteThickness[1.6]]}],
         TraditionalForm], {0., 0.}, Automatic, Offset[4]], CompressedData["
1:eJxTTMoPSmVmYGDQBGJGIGZigAOHmic9mYJTPtqngcE/+66tSyamr/tof/YM
CPyx1ys/fs9/70d7YzD4bR/48L3H3Ycf7WfNBIGf9tHMP6/w//9oDzHuh/1r
YQc3XslPUPO+2ffoPvnEovzJHmzcmS/2K7aGLpyp8Alq3mf7/Ceq1z4bfIKa
99Fe6f1an5k2n6DmfbAXKGc9L+cG0//GfvvTplO2fp/sZ4DVv7S/m6P2vTcI
Zt8ze68VmSs+B3+yNwKb/9h+g1/ZmR0hMPMe2K9aouNqFAnTf9N+w0+h1ItR
n+wNwOov20u7Lp7UGg6TP2mfOHH17k9A8yeA+Tvtu1TmffodBDOPgSHjQGCE
sM8n+wUQ+f2uE069SPOE8U/u57x+7dgnp0/2FhDz9wcHtQbFWMHkb+7/ob52
3h1DuPv2N0+0kfPX/GRvAnH/fsakqPf9Mp/sMyD+29/jtLW8gP+T/RyI//f7
Hlsx7yjTJ/sLkPDZv9Jhv9DVT7D4+LDfc16PUPUjWHx93P90bwar7uWPUPM/
7/dN3sV4a89H+3OQ+Nl/8/bWouYNH6H2fdv/O+lU7oMZ8Pjdz5Sa+buhCR7/
+9dOncytnAUz7/f++fV6nM+9YOb92b91zeLSbcYw8/7tr1t7u7FfGGYew4FO
zTtmAT8/2AMA1vJEdA==
       "]]}, 
     {RGBColor[1, 0.75, 0], PointSize[0.007333333333333334], 
      AbsoluteThickness[1.6], GeometricTransformationBox[InsetBox[
        FormBox[
         StyleBox[
          GraphicsBox[
           {EdgeForm[Thickness[Medium]], FaceForm[None], 
            LineBox[{{0, 1}, {1, 0}, {0, -1}, {-1, 0}, {0, 1}}]}],
          StripOnInput->False,
          GraphicsBoxOptions->{DefaultBaseStyle->Directive[
            PointSize[0.007333333333333334], 
            RGBColor[1, 0.75, 0], 
            AbsoluteThickness[1.6]]}],
         TraditionalForm], {0., 0.}, Automatic, Offset[4]], CompressedData["
1:eJxTTMoPSmVmYGDQBGJGIGZigAOHmPIp9ac/fbBPA4N/9r3ezo6ThD/anz0D
An/s20/cUTpg9tHeGAx+26+12Z9zJ+Sj/ayZIPDTPvN4TEJ8/Ud7iHE/7BsU
fH1Sp3+EmvfNXm9y9LRrCz7ag40788VeNblEp249zLzP9l8jqkRnH4SZ99H+
YvLmU4lXYeZ9sF+7nacm6B5M/xt7+5sbp094+dF+Blj9S3vJ1+qOGZ9h9j2z
n8FXsPz9z4/2RmDzH9tfuavz5MkfmHkP7G8fVHu7keUTVP9N+2Oz3xSIs3+y
NwCrv2zv/2/7Pxs2mPxJ+xn+9ZOvMX2ynwDm77Q/7OB/t4zxkz0sAA/6Kn+O
Apq/ACK/f/004Y60HzD+yf2GnsI2Xz99tLeAmL9/0Uxh/pyXMPmb+49q17ro
P4S7b//rSq/THkD/m0Dcv/9AnPp1i5Mf7TMg/tsvX7d/w+RdH+3nQPy/P1Br
w4aSVR/tL0DCZ79XUt60nNnw8Nvvn8OmOaEdHr77JV9cuTSjEGb+5/27HUtd
eeM+2p+DxM/+fzd+z0/zgdn3bf8JlZMZ3/Tg8bs//lT8uwvy8Pjf3+jMnrLr
zweoeb/3/zkf8OXn/Q9Q8/7sN//EGqO07QPUvH/7Vwc0tzkt/AALvwMvDvoc
udD+wR4AX2dJ7A==
       "]]}, 
     {RGBColor[0.647624, 0.37816, 0.614037], PointSize[0.007333333333333334], 
      AbsoluteThickness[1.6], GeometricTransformationBox[InsetBox[
        FormBox[
         StyleBox[
          GraphicsBox[
           {EdgeForm[Thickness[Medium]], FaceForm[None], 
            LineBox[NCache[{{0, 1}, {-1, 1 - 3^Rational[1, 2]}, {
               1, 1 - 3^Rational[1, 2]}, {0, 1}}, {{0, 
               1}, {-1, -0.7320508075688772}, {1, -0.7320508075688772}, {0, 
               1}}]]}],
          StripOnInput->False,
          GraphicsBoxOptions->{DefaultBaseStyle->Directive[
            PointSize[0.007333333333333334], 
            RGBColor[0.647624, 0.37816, 0.614037], 
            AbsoluteThickness[1.6]]}],
         TraditionalForm], {0., 0.}, Automatic, Offset[4]], CompressedData["
1:eJxTTMoPSmVmYGDQBGJGIGZigAMHsc/tx0vTP9ingcE/+6rnBzP95nywP3sG
BP7Y+7e+WF6144O9MRj8tn/FcaDn+u0P9rNmgsBP+/LmpWYZfz7YQ4z7YX/o
/9rArXIfoeZ9s/fcU7Cpy+GjPdi4M1/sf0xbpHnZ9yPUvM/2F7q3Zn7M+Ag1
76N9uWJduUjZR6h5H+yVtL4e0O+C6X9jP1ng6Zr4iR/tZ4DVv7S//ULuTcNi
mH3P7FvrT5+5uvqjvRHY/Mf2wZc/HPm9CWbeA3vVR/y7p+2C6b9p//P0rprI
PR/tDcDqL9tzsizcHbkfJn/SftN9raVFQP4EMH+nvVjexSXm+2DmMTC85y9W
m7v7o/0CiPz+Q/W/PAK3wfgn99/i5WNZuf6jvQXE/P1HWFj0e5fD5G/uP7sp
7aj7bLj79m9foZfWP+GjvQnE/fsPNZ27bdb40T4D4r/9j5c11eUXfbSfA/H/
fsPdb5U7Ez/aX4CEz/5pOxOmcQfBw29//FyFF2k28PDdb2V/IWmlKsz8z/uz
ijsMVHk+2p+DxM9+Do7iX/nfPkDt+7Y/Yvtz/4+34fG7v2tX52yTQ/D437+7
7YX4tFkfoOb93t8mkygp1/ABat6f/cJtQc8YYmDm/dtf+OLabDc7mHkMB6bw
PzEP0vhgDwA75Ujz
       "]]}, 
     {RGBColor[0.571589, 0.586483, 0.], PointSize[0.007333333333333334], 
      AbsoluteThickness[1.6], GeometricTransformationBox[InsetBox[
        FormBox[
         StyleBox[
          GraphicsBox[
           {EdgeForm[Thickness[Medium]], FaceForm[None], 
            LineBox[NCache[{{0, -1}, {-1, -1 + 3^Rational[1, 2]}, {
               1, -1 + 3^Rational[1, 2]}, {0, -1}}, {{
               0, -1}, {-1, 0.7320508075688772}, {1, 0.7320508075688772}, {
               0, -1}}]]}],
          StripOnInput->False,
          GraphicsBoxOptions->{DefaultBaseStyle->Directive[
            PointSize[0.007333333333333334], 
            RGBColor[0.571589, 0.586483, 0.], 
            AbsoluteThickness[1.6]]}],
         TraditionalForm], {0., 0.}, Automatic, Offset[4]], CompressedData["
1:eJxTTMoPSmVmYGDQBGJGIGZigAOH4C/HkvnevrdPA4N/9lw957paVT/Ynz0D
An/sV2e+59Dw+mBvDAa/7c8vmPC3M/+D/ayZIPDTfkf3PK3+aR/sIcb9sPfz
vMniuf8D1Lxv9m9e9s7ZfPuDPdi4M1/sV27omPHwM8y8z/a8zJVMAsIfoeZ9
tD9xluOap8ZHqHlAfbNizdJsPkL1v7EvCF57otjro/0MsPqX9t+DLsiyxH+E
2vfM/myn4PaCrI/2RmDzH9vPXfVqb18RzLwH9tKzE94k1MD037TvipFmK234
aG8AVn/ZviB9ldahZpj8SfuTQofSdrR+tJ8A5u+0D11fqV3fDDOPgUFr9sPI
E40f7RdA5Pc/Mf13w6MOxj+5/1KR44Poso/2FhDz9/de33dEJxcmf3P/nBcM
X+0T4e7bf1TM5NzOkI/2JhD37zcJnv9qnstH+wyI//YH9G5Lumr20X4OxP/7
lwraR1UqfrS/AAmf/YEOmXO+C8DDb/+cCf1nr/yExdfH/dXKcoX/HnyAmv95
/5q4tE+axz/Yn4PEz35dv1+K79d8gNr3bX/4h/LO7F54/O5/t8tLUqMAHv/7
N+n8z+70g5n3e7/R6k0rI/Rh5v3ZvyMsNDWOC2bev/1bBJ8Ia158Dwu/A6+0
5kXMXPDeHgAEjEQG
       "]]}}}, {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& )}},
  PlotRange->{{-2., 2.}, {0, 2.0133652947066554`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.953906506590416*^9, 3.9554436171550474`*^9, {3.955443670018732*^9, 
   3.9554436933384647`*^9}},
 CellLabel->
  "Out[218]=",ExpressionUUID->"d6343196-5dbc-4fdc-8793-b1e84d975b9e"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"S\[Beta]listL16N8", "=", "S\[Beta]list"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SdEtotL16N8", "=", "SdEtot"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fraclisttotL16N8", "=", "fraclisttot"}], ";"}]}], "Input",
 CellChangeTimes->{{3.952388124014985*^9, 3.9523881544576893`*^9}, {
  3.9523887967939157`*^9, 3.9523888012092676`*^9}, {3.9532808781396537`*^9, 
  3.9532808877980204`*^9}, {3.953337817205101*^9, 3.9533378215649357`*^9}, {
  3.9534666808658805`*^9, 3.953466694039919*^9}, {3.9534669034524064`*^9, 
  3.953466910906937*^9}, {3.953857422192419*^9, 3.953857430783764*^9}, {
  3.953857729218234*^9, 3.9538577378993225`*^9}, {3.955443638677909*^9, 
  3.9554436488287153`*^9}},
 CellLabel->
  "In[203]:=",ExpressionUUID->"a28b718c-092b-4d29-93ef-68f17d7f176d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"S\[Beta]listL14N7", "=", "S\[Beta]list"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SdEtotL14N7", "=", "SdEtot"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fraclisttotL14N7", "=", "fraclisttot"}], ";"}]}], "Input",
 CellChangeTimes->{{3.955443671746846*^9, 3.955443680800455*^9}},
 CellLabel->
  "In[219]:=",ExpressionUUID->"d6571d91-fbf8-4659-a253-ee83b9f3d8dd"],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 3}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{
  Inherited, 5},ExpressionUUID->"570afb9e-b32a-41fd-a905-c93c0aad5755"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"SdEtotL14N7", "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", 
     RowBox[{"SdEtotL14N7", "[", 
      RowBox[{"[", "2", "]"}], "]"}], ",", 
     RowBox[{"SdEtotL14N7", "[", 
      RowBox[{"[", "3", "]"}], "]"}], ",", 
     RowBox[{"SdEtotL14N7", "[", 
      RowBox[{"[", "4", "]"}], "]"}], ",", 
     RowBox[{"SdEtotL14N7", "[", 
      RowBox[{"[", "5", "]"}], "]"}], ",", 
     RowBox[{"SdEtotL14N7", "[", 
      RowBox[{"[", "6", "]"}], "]"}], ",", 
     RowBox[{"SdEtotL14N7", "[", 
      RowBox[{"[", "7", "]"}], "]"}], ",", 
     RowBox[{"SdEtotL14N7", "[", 
      RowBox[{"[", "8", "]"}], "]"}], ",", "S\[Beta]listL14N7"}], "}"}], ",", 
   RowBox[{"Joined", "\[Rule]", "True"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
   RowBox[{"PlotMarkers", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Automatic", ",", "Tiny"}], "}"}]}], ",", 
   RowBox[{"Frame", "\[Rule]", "True"}], ",", 
   RowBox[{"FrameLabel", "->", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{"\"\<\[Beta]\>\"", ",", "14", ",", "Bold"}], "]"}], ",", 
      RowBox[{"Style", "[", 
       RowBox[{"\"\<S\>\"", ",", "14", ",", "Bold"}], "]"}]}], "}"}]}], ",", 
   RowBox[{"FrameStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"Thick", ",", "Thick"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Thick", ",", "Thick"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"PlotLegends", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
     "\"\<dE=0.2\>\"", ",", "\"\<dE=0.4\>\"", ",", "\"\<dE=0.6\>\"", ",", 
      "\"\<dE=0.8\>\"", ",", "\"\<dE=1.0\>\"", ",", "\"\<dE=1.2\>\"", ",", 
      "\"\<dE=1.4\>\"", ",", "\"\<dE=1.6\>\"", ",", "\"\<Can\>\""}], 
     "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.952388751446057*^9, 3.95238875460085*^9}, {
  3.95238881923114*^9, 3.9523889661246033`*^9}, {3.9523892679572353`*^9, 
  3.9523892867087164`*^9}, {3.9523897246810236`*^9, 3.952389747924508*^9}, {
  3.9523901169602623`*^9, 3.9523901342358675`*^9}, {3.953337789792101*^9, 
  3.953337811007907*^9}, {3.9534666985323467`*^9, 3.953466706515272*^9}, {
  3.9534667790603*^9, 3.953466798420583*^9}, {3.953466932030737*^9, 
  3.9534669577064495`*^9}, {3.9554437011306467`*^9, 3.955443724527175*^9}},
 CellLabel->
  "In[222]:=",ExpressionUUID->"9d1c7b5b-615f-481c-9de9-73dc2f7affc2"],

Cell[BoxData[
 TemplateBox[{
   GraphicsBox[{{}, {{{}, {}, {
        Hue[0.67, 0.6, 0.6], 
        Directive[
         PointSize[0.007333333333333334], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6]], 
        LineBox[CompressedData["
1:eJxTTMoPSmViYGDQBGIQDQUOgT2G2iytLA5pYPDPXt7D11JsFavD2TMg8Mf+
veWvf056bA7GYPDbfuO6/Cl60RwOs2aCwE/7CS3MO+7HcjlAjPthn31ix77L
O7mh5n2zZ1LQ+sW9mscBbNyZL/a6tnoh+5/xQs37bL9ees32S978UPM+2r++
o96i3yQANe+D/TN9JeM8TUGo/jf2TU+Sep+sEXSYAVb/0t5wl7T6o1IhqH3P
7NlCGTd/OCzkYAQ2/7G99+aPXoHmwlDzHtjHdbi9tD0iDNV/0z6YweLcRkER
BwOw+sv2TcfDY3/5iEDlT9p7vLq+j69bxGECmL/Tfu4Om+jJ60QcYAG4aX2b
nMQdEYcFEPn92v1u55xOw/gn91tnFc1I2CLiYAExf38Ly8lTHNNh8jf3e3j1
3NoUCTPvwf4A/QVKJRIiDiYQ9++PSXr0WOeFsEMGxH/75zZcreJfJ+wwB+L/
/T7m9dsf6wk7XICEz36Y/6Hhtx8WPtDw3V+SsXyfv5gQ1PzP+2HheQ4SP/th
4Q2x79v+Zcpet0wOweLjx35Y/EDjfz+P8KHygpf8UPN+79/2YYK+1Fk+qHl/
9sPiG2LePzgfGnwHjn7mD44q5HEAAGb6GYg=
         "]]}, {
        Hue[0.9060679774997897, 0.6, 0.6], 
        Directive[
         PointSize[0.007333333333333334], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6]], 
        LineBox[CompressedData["
1:eJxTTMoPSmViYGDQBGIQDQUOZ6U+vJoiwOWQBgb/7OX/nT1t8YHL4ewZEPhj
v/e41TuNxzwOxmDw29455I8Zqxufw6yZIPDTPiBH6/RXSQEHiHE/7KUlHr+Y
OEkAat43+xj2RbOkXQUdwMad+WKfUBj7+9QLQah5n+3fCEemfusUgpr30d57
80evQHNhqHkf7FXKGSebvReG6n9j3151pOLHHBGHGWD1L+3NJh/J8BQShdr3
zP7+6+Wl4XNEHYzA5j+2Vym8ePOnqBjUvAf2+3YJcXyYIgbVf9N+Hs/0bSJX
xBwMwOov2x/q6RdcrCQOlT9pf/DwUqZrkeIOE8D8nfZFkrnX39aLO8ACUGcz
C5tZn7jDAoj8/sxrqnrcE2H8k/tFxU21zzaJO1hAzN+fEBn2c3o2TP7m/pNT
1wS+1oCZ92B/1HnezJkPxRxMIO7fv/vpJpn7y8QcMiD+2385587OEyliDnMg
/t+fnv3M+QCvmMMFSPjsP/3rRVfbUlFY+O3XirY4us9fFBa++y+s2dvZfE0E
av7n/Qe0nd6uKRJxOAeJn/1Rn26bqf4Vhtr3bX+56GyG/mWw+Pix/2Sli02K
mjAs/vcbus3a6XVWCGre7/17j7ff/1EvBDXvz34BHUPpc/8Foeb92+/SUPHX
sF0QFn4HhF4cOLQ6SNABANU/I4c=
         "]]}, {
        Hue[0.1421359549995791, 0.6, 0.6], 
        Directive[
         PointSize[0.007333333333333334], 
         RGBColor[0.560181, 0.691569, 0.194885], 
         AbsoluteThickness[1.6]], 
        LineBox[CompressedData["
1:eJxTTMoPSmViYGDQBGIQDQUO13g7Mn768TqkgcE/+9LdATYWP/gczp4BgT/2
ATlap79KCjgYg8Fv+91SU+bufC/gMGsmCPy0T527jKl6gaADxLgf9j+8n3I0
+ghBzftm72r7pOb8LyEHsHFnvthPVf0byTBfGGreZ/v0qUwlvMYiUPM+2iff
3rNn+RsRqHkf7JlmzP/t0SAK1f/GfmqD7WJBJzGHGWD1L+2z9X7fv3RSDGrf
M/u/RYq+pRbiDkZg8x/bi/qlmT/bLg4174F9nNbXL9nyElD9N+25DyjY61dL
OBiA1V+25+42r1y7DyZ/0v6eNMt9rm8SDhPA/J32/jIJO0xkJR1gAfhpceQB
eSNJhwUQ+f3BO/4YMJrA+Cf3w9RbQMzfr9t4M477iwRU/ub+VFVDRrvTEjD3
7bfZda31YpeEgwnE/fs7/1y+ttFZwiED4r/9ejM3vY/9I+4wB+L//Wuuyz5Y
vkTc4QIkfPYHG3Iw3AyG+ffDfgsHZSaHT2Kw8N1vJD4/MaZNDGr+5/2PFl4J
FZASczgHiZ/98h6+lmKrRKH2fdu/dGqx4E4HUVj87tfudzvndBoWXz/3B/YY
arO0ikDN+71f97l0AxeLCNS8P/vjOtxe2h4Rhpr3b7+TXsKUogRhWPgdMHSb
tdPrrJADAIJ+Fa4=
         "]]}, {
        Hue[0.37820393249936934`, 0.6, 0.6], 
        Directive[
         PointSize[0.007333333333333334], 
         RGBColor[0.922526, 0.385626, 0.209179], 
         AbsoluteThickness[1.6]], 
        LineBox[CompressedData["
1:eJxTTMoPSmViYGDQBGIQDQUOn//timxiF3BIA4N/9qWaUyZP2iTgcPYMCPyx
tzHyaedLEHQwBoPf9jP3Ly8P1RFymDUTBH7as4Uybv5wWMgBYtwP+9Pbtq4s
KhCGmvfN3ulgsJy2vIgD2LgzX+z/LGZRfH5BBGreZ/vHjUIaBcmiUPM+2ruo
8uncFxSDmvfB/ljPofKy/WJQ/W/sD3mv0LoYI+4wA6z+pf3/rOSOE8/FofY9
s5c1br8qnyThYAQ2/7H9/2k7kx89lICa98DeU+rKxWMuklD9N+3P933rdZor
6WAAVn/Z/sgNr1nOT2HyJ+2nZ4ozLJSRcpgA5u+0Px6w4lKdnZQDLADvK7k8
3uUv5bAAIr9f+9wLTj8/GP/k/tD6G+HJjlIOFhDz9zdWvi1XlIbJ39z/Pdni
7ITXkjD37f/K/mpZ+kZJBxOI+/efvmT5f2eypEMGxH/7/62SNY+WlHSYA/H/
/qWbji7uuCzhcAESPvvFHB/nrCmD+ffD/t2L5ObUSEnAwnf/65RNTZ/WiEPN
/7y/zXC73PUAcYdzkPjZ//nXsaN3bolB7fu2n+0D/7WJGbD4+LE/PfuZ8wFe
MVj87z/960VX21JRqHm/9y+dWiy400EUat6f/etkLytpPReBmvdvf3vVkYof
c0Rg4XcgfSpTCa+xiAMAuB8lcg==
         "]]}, {
        Hue[0.6142719099991583, 0.6, 0.6], 
        Directive[
         PointSize[0.007333333333333334], 
         RGBColor[0.528488, 0.470624, 0.701351], 
         AbsoluteThickness[1.6]], 
        LineBox[CompressedData["
1:eJxTTMoPSmViYGDQBGIQDQUO9uFfYvykBR3SwOCffdOTpN4nawQdzp4BgT/2
hruk1R+VCjkYg8Fv+3Xu74PKeYQdZs0EgZ/2Qtzie57tEXaAGPfDfvGT1iTn
NBGoed/szd48u7uGXdQBbNyZL/ZXNXISl20XhZr32X77aXHWPwliUPM+2s/y
/3k/4b8Y1LwP9pl8P0Jyl4tD9b+xv3619lSXjYTDDLD6l/Z2Yqprfh2RgNr3
zN7QZrHCL19JByOw+Y/tlx3aeyzrhCTUvAf2bez2CnzqUlD9N+0XJBv7HGqU
cjAAq79sz5X/tKn+BEz+pP103SWXdv2TcpgA5u+0f//V78s3BWkHWAC6dy73
EjeUdlgAkd+/dHVX3yd9GP/k/lP7/008Ky/tYAExf7+vdd/mrT+koPI3909d
2x5x+KQUzH37F76P538xUcrBBOL+/TGJCese+Eg5ZED8t996F8Na23+SDnMg
/t9v9it3/971kg4XIOGzf5a7UZlEOMy/H/brNt6M4/4iAQvf/UrdDmHXp0pA
zf+8/8FPudAmAwmHc5D42R/vvcdhzyFxqH3f9peaq6VuTRWHxe/+yNp3rj1f
YfH1c/+yvyvk1eaIQc37vf/M48V/HbTEoOb92T9LYSv/s+eiUPP+7XfWuXqe
uVUUFn4HMlO+VuirizoAAAuZJQI=
         "]]}, {
        Hue[0.8503398874989481, 0.6, 0.6], 
        Directive[
         PointSize[0.007333333333333334], 
         RGBColor[0.772079, 0.431554, 0.102387], 
         AbsoluteThickness[1.6]], 
        LineBox[CompressedData["
1:eJxTTMoPSmViYGDQBGIQDQUOAjqG0uf+CzqkgcE/+2j3/Vy/Ngg5nD0DAn/s
T1a62KSoCTsYg8Fve5Vyxslm74UdZs0EgZ/2MrcjHAQmijhAjPthn5nytUJf
XRRq3jf7eDNbtrtnRR3Axp35Yj/nvKonW5cY1LzP9jtlInNPqIpDzftoX2J8
zLb0rDjUvA/2zu9WTs1NkYDqf2Pv7lqSyfxHwmEGWP1Le+YrC6/btUpC7Xtm
f/jiru9sPFIORmDzH9t/vOu9bVqlFNS8B/Y/X/797fJACqr/pv3sa9w/l5lK
OxiA1V+2b/Z/FL23XBoqf9JeiiV91sG10g4TwPyd9p0Re2PmnpN2gAWgzac/
05TvSzssgMjvN42SKHvxBMY/uR+m3gJi/n6YeRD5m/v7fvxfIVcHM+/BfhmB
nexT3KQdTCDu359hF7JPgVHaIQPiv/0GD17Fhm6VcpgD8f/+y2uen+HJlHK4
AAmf/Tt2M50vZof598P+V03NasLrJGHhu9/QZrHCL19JqPmf99/Z027187mE
wzlI/OxnZfq/R7VFAmrft/3n3OO4v8pIwOJ3v8yC3Oche2Hx9XN/QmTYz+nZ
4lDzfu8PWzbbKJxHHGren/2zVh50/rpWDGrev/1Z5nl8DaFisPA7sF9+tsRc
TjEHAFQ6HYw=
         "]]}, {
        Hue[0.08640786499873876, 0.6, 0.6], 
        Directive[
         PointSize[0.007333333333333334], 
         RGBColor[0.363898, 0.618501, 0.782349], 
         AbsoluteThickness[1.6]], 
        LineBox[CompressedData["
1:eJxTTMoPSmViYGDQBGIQDQUOhm6zdnqdFXJIA4N/9hs/Sc2vyhB2OHsGBP7Y
BzNYnNsoKOJgDAa/7QXaC1PuLxJxmDUTBH7a5zP+bltlLeoAMe6H/Yrbh6fO
vSYKNe+bfUDQN+n1TWIOYOPOfLFPeVq8pdNaHGreZ/uSW4tPCN4Qh5r30f6G
4CfJzBIJqHkf7O+FPaw8wi0J1f/GfvOkOr0JsyUdZoDVv7R3PZpXPUlVCmrf
M/vwgy8ceZZLORiBzX9sH56lukxFWhpq3gN718Kpb+5VSkP137QPT1+ybfVp
aQcDsPrL9mGHrry+LiQDlT9p32im1e7lKeMwAczfaS8jGKgyNVXGARaAPM3T
pq2tlHFYAJHf/4if/+WGEhj/5P4Zc3puPE6WcbCAmL9/ztqGh+dcYfI39z+O
KnMJkYCZ92C/nMDpQtO70g4mEPfvv2wweXrGHGmHDIj/9ldoiRRvDZR2mAPx
/372ZX1B7X+lHC5Awmc/zP/Q8Nt/5ZrvhSJvKVj47mfNbcj791ISav7n/StL
b9nP7pd0OAeJn/3SnVbr76hIQu37tr+/0nGZxklYfPzYz+l04pVftgQs/vdv
YljU0C0gATXv9/7iKetqOQ+IQ837s7/UXC11a6o41Lx/+89sD+FSkRSHhd+B
d7EHtyceE3MAALs/H2Q=
         "]]}, {
        Hue[0.3224758424985268, 0.6, 0.6], 
        Directive[
         PointSize[0.007333333333333334], 
         RGBColor[1, 0.75, 0], 
         AbsoluteThickness[1.6]], 
        LineBox[CompressedData["
1:eJxTTMoPSmViYGDQBGIQDQUOSSeUdhk3CDukgcE/+wD9BUolEiIOZ8+AwB/7
uTtsoievE3EwBoPf9iU7Dykc9hJ1mDUTBH7ar7h9eOrca6IOEON+2Dskbbs+
qVwMat43+5NT1wS+1hB3ABt35ot951R3VvkL4lDzPttLSmdnTM+VgJr30d5z
d774Z0ZJqHkf7M/3fet1misJ1f/GfnMd69FabSmHGWD1L+3/RXela26Qgtr3
zH7TiuNJTTrSDkZg8x/bL2cqOFk7Xxpq3gN7hsC0Lzt/SUP137Q/tJpP/bCP
jIMBWP1l++xzOpxFE2Wg8iftHxQblUgdl3GYAObvtJ94YO9B1WcyDrAAfHFS
vuDJdxmHBRD5/TIpKke/fIHxT+6/uuFbfOYjGQcLiPn7t8/K7JlwFCZ/c/+V
1/zHJafDzHuw/3R/qWR9goyDCcT9+9//SFI8KSvjkAHx3/6FG64bVF2RdpgD
8f9+z0tiN0tbpB0uQMJn/4Z5OWEx2jD/ftjf8S5zx+XLUrDw3f98Y03Flyop
qPmf9zdWvi1XlJZyOAeJn/3bN7daJW6ThNr3bf8Tl476d4mw+Pix3/+6bgLn
D1h8/dx/e356YedqCah5v/fPODiPuT1MAmren/0Zi8RV20UloOb92y/ql2b+
bLs4LPwOHD24+MaBJHEHALl4JwU=
         "]]}, {
        Hue[0.5585438199983166, 0.6, 0.6], 
        Directive[
         PointSize[0.007333333333333334], 
         RGBColor[0.647624, 0.37816, 0.614037], 
         AbsoluteThickness[1.6]], 
        LineBox[CompressedData["
1:eJxTTMoPSmViYGDQBGIQDQUODO8mnJNbIeKQBgb/7DtfnpOfUCTqcPYMCPyx
Xy9iK+fkIOZgDAa/7VU43qrHCog7zJoJAj/tv904JP/wobgDxLgf9i9P/tiz
aLME1Lxv9u5rn1/xbJF0ABt35ou9xlJmocAgKah5n+1r9h2azi4jDTXvo310
8UbRqfeloeZ9sBd+c3kfw2wZqP439rbWKRXWPrIOM8DqX9pfeTopQvejLNS+
Z/amr/2tj7XLORiBzX9s3xh866wAnzzUvAf2Pn/Psbo3yUP137Rf+DV1+rNH
8g4GYPWX7ddWLr+XKK4AlT9pv2mNpnePkYLDBDB/p704z8Zjx50UHGABqL33
wnVlDwWHBRD5/Wt1F1m+dILxT+4Pr5k4eaqxgoMFxPz9ZhNyyq9IweRv7i8+
bbvlzSe4+/bXat84eGaBvIMJxP37q741HrF3lHfIgPhv/47Xbw97XJNzmAPx
//6fjozeTxPlHC5Awmf/03uVff+eysLCb3/nrP6vsSmysPDd78wzg3vpPRmo
+Z/3r0vPme0RJuNwDhI/++X+n2jvOyMNte/b/kUMcnd7nWDx8WP/8++Xpxjs
lILF//6cK1VdZoZSUPN+7598bYax5WpJqHl/9ldVLdy3Xl0Sat6//fGWHwI/
L5OAhd+BZZNqzJw1JRwAj/AmJA==
         "]]}}, {{
        Directive[
         PointSize[0.007333333333333334], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
             GraphicsBox[{
               EdgeForm[], 
               DiskBox[{0, 0}]}], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.007333333333333334], 
                 RGBColor[0.368417, 0.506779, 0.709798], 
                 AbsoluteThickness[1.6]]}, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}, Automatic, 
          Offset[4]], CompressedData["
1:eJxTTMoPSmVmYGDQBGJGIGZigAOHwB5DbZZWFoc0MPhnL+/haym2itXh7BkQ
+GP/3vLXPyc9NgdjMPhtv3Fd/hS9aA6HWTNB4Kf9hBbmHfdjuRwgxv2wzz6x
Y9/lndxQ877ZMylo/eJezeMANu7MF3tdW72Q/c94oeZ9tl8vvWb7JW9+qHkf
7V/fUW/RbxKAmvfB/pm+knGepiBU/xv7pidJvU/WCDrMAKt/aW+4S1r9UakQ
1L5n9myhjJs/HBZyMAKb/9jee/NHr0BzYah5D+zjOtxe2h4Rhuq/aR/MYHFu
o6CIgwFY/WX7puPhsb98RKDyJ+09Xl3fx9ct4jABzN9pP3eHTfTkdSIOsADc
tL5NTuKOiMMCiPx+7X63c06nYfyT+62zimYkbBFxsICYv7+F5eQpjukw+Zv7
Pbx6bm2KhJn3YH+A/gKlEgkRBxOI+/fHJD16rPNC2CED4r/9cxuuVvGvE3aY
A/H/fh/z+u2P9YQdLkDCZz/M/9Dw2w8LH2j47i/JWL7PX0wIav7n/bDwPAeJ
n/2w8IbY923/MmWvWyaHYPHxYz8sfqDxv59H+FB5wUt+qHm/92/7MEFf6iwf
1Lw/+2HxDTHvH5wPDb4DRz/zB0cV8jgAAHOGGYo=
         "]]}, {
        Directive[
         PointSize[0.007333333333333334], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
             GraphicsBox[{
               EdgeForm[], 
               PolygonBox[{{-1, -1}, {1, -1}, {1, 1}, {-1, 1}}]}], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.007333333333333334], 
                 RGBColor[0.880722, 0.611041, 0.142051], 
                 AbsoluteThickness[1.6]]}, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}, Automatic, 
          Offset[4]], CompressedData["
1:eJxTTMoPSmVmYGDQBGJGIGZigAOHs1IfXk0R4HJIA4N/9vL/zp62+MDlcPYM
CPyx33vc6p3GYx4HYzD4be8c8seM1Y3PYdZMEPhpH5CjdfqrpIADxLgf9tIS
j19MnCQANe+bfQz7olnSroIOYOPOfLFPKIz9feqFINS8z/ZvhCNTv3UKQc37
aO+9+aNXoLkw1LwP9irljJPN3gtD9b+xb686UvFjjojDDLD6l/Zmk49keAqJ
Qu17Zn//9fLS8DmiDkZg8x/bqxRevPlTVAxq3gP7fbuEOD5MEYPqv2k/j2f6
NpErYg4GYPWX7Q/19AsuVhKHyp+0P3h4KdO1SHGHCWD+Tvsiydzrb+vFHWAB
qLOZhc2sT9xhAUR+f+Y1VT3uiTD+yf2i4qbaZ5vEHSwg5u9PiAz7OT0bJn9z
/8mpawJfa8DMe7A/6jxv5syHYg4mEPfv3/10k8z9ZWIOGRD/7b+cc2fniRQx
hzkQ/+9Pz37mfIBXzOECJHz2n/71oqttqSgs/PZrRVsc3ecvCgvf/RfW7O1s
viYCNf/z/gPaTm/XFIk4nIPEz/6oT7fNVP8KQ+37tr9cdDZD/zJYfPzYf7LS
xSZFTRgW//sN3Wbt9DorBDXv9/69x9vv/6gXgpr3Z7+AjqH0uf+CUPP+7Xdp
qPhr2C4IC78DQi8OHFodJOgAAOHLI4k=
         "]]}, {
        Directive[
         PointSize[0.007333333333333334], 
         RGBColor[0.560181, 0.691569, 0.194885], 
         AbsoluteThickness[1.6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
             GraphicsBox[{
               EdgeForm[], 
               PolygonBox[{{0, 1}, {1, 0}, {0, -1}, {-1, 0}}]}], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.007333333333333334], 
                 RGBColor[0.560181, 0.691569, 0.194885], 
                 AbsoluteThickness[1.6]]}, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}, Automatic, 
          Offset[4]], CompressedData["
1:eJxTTMoPSmVmYGDQBGJGIGZigAOHa7wdGT/9eB3SwOCffenuABuLH3wOZ8+A
wB/7gByt018lBRyMweC3/W6pKXN3vhdwmDUTBH7ap85dxlS9QNABYtwP+x/e
TzkafYSg5n2zd7V9UnP+l5AD2LgzX+ynqv6NZJgvDDXvs336VKYSXmMRqHkf
7ZNv79mz/I0I1LwP9kwz5v/2aBCF6n9jP7XBdrGgk5jDDLD6l/bZer/vXzop
BrXvmf3fIkXfUgtxByOw+Y/tRf3SzJ9tF4ea98A+Tuvrl2x5Caj+m/bcBxTs
9aslHAzA6i/bc3ebV67dB5M/aX9PmuU+1zcJhwlg/k57f5mEHSaykg6wAPy0
OPKAvJGkwwKI/P7gHX8MGE1g/JP7YeotIObv1228Gcf9RQIqf3N/qqoho91p
CZj79tvsutZ6sUvCwQTi/v2dfy5f2+gs4ZAB8d9+vZmb3sf+EXeYA/H//jXX
ZR8sXyLucAESPvuDDTkYbgbD/Pthv4WDMpPDJzFY+O43Ep+fGNMmBjX/8/5H
C6+ECkiJOZyDxM9+eQ9fS7FVolD7vu1fOrVYcKeDKCx+92v3u51zOg2Lr5/7
A3sMtVlaRaDm/d6v+1y6gYtFBGren/1xHW4vbY8IQ837t99JL2FKUYIwLPwO
GLrN2ul1VsgBAI8KFbA=
         "]]}, {
        Directive[
         PointSize[0.007333333333333334], 
         RGBColor[0.922526, 0.385626, 0.209179], 
         AbsoluteThickness[1.6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
             GraphicsBox[{
               EdgeForm[], 
               PolygonBox[
                
                NCache[{{0, 1}, {-1, 1 - 3^Rational[1, 2]}, {
                  1, 1 - 3^Rational[1, 2]}}, {{0, 
                  1}, {-1, -0.7320508075688772}, {
                  1, -0.7320508075688772}}]]}], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.007333333333333334], 
                 RGBColor[0.922526, 0.385626, 0.209179], 
                 AbsoluteThickness[1.6]]}, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}, Automatic, 
          Offset[4]], CompressedData["
1:eJxTTMoPSmVmYGDQBGJGIGZigAOHz/92RTaxCzikgcE/+1LNKZMnbRJwOHsG
BP7Y2xj5tPMlCDoYg8Fv+5n7l5eH6gg5zJoJAj/t2UIZN384LOQAMe6H/elt
W1cWFQhDzftm73QwWE5bXsQBbNyZL/Z/FrMoPr8gAjXvs/3jRiGNgmRRqHkf
7V1U+XTuC4pBzftgf6znUHnZfjGo/jf2h7xXaF2MEXeYAVb/0v5/VnLHiefi
UPue2csat1+VT5JwMAKb/9j+/7SdyY8eSkDNe2DvKXXl4jEXSaj+m/bn+771
Os2VdDAAq79sf+SG1yznpzD5k/bTM8UZFspIOUwA83faHw9YcanOTsoBFoD3
lVwe7/KXclgAkd+vfe4Fp58fjH9yf2j9jfBkRykHC4j5+xsr35YrSsPkb+7/
nmxxdsJrSZj79n9lf7UsfaOkgwnE/ftPX7L8vzNZ0iED4r/9/1bJmkdLSjrM
gfh//9JNRxd3XJZwuAAJn/1ijo9z1pTB/Pth/+5FcnNqpCRg4bv/dcqmpk9r
xKHmf97fZrhd7nqAuMM5SPzs//zr2NE7t8Sg9n3bz/aB/9rEDFh8/Nifnv3M
+QCvGCz+95/+9aKrbako1Lzf+5dOLRbc6SAKNe/P/nWyl5W0notAzfu3v73q
SMWPOSKw8DuQPpWphNdYxAEAxKsldA==
         "]]}, {
        Directive[
         PointSize[0.007333333333333334], 
         RGBColor[0.528488, 0.470624, 0.701351], 
         AbsoluteThickness[1.6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
             GraphicsBox[{
               EdgeForm[], 
               PolygonBox[
                
                NCache[{{0, -1}, {-1, -1 + 3^Rational[1, 2]}, {
                  1, -1 + 3^Rational[1, 2]}}, {{
                  0, -1}, {-1, 0.7320508075688772}, {
                  1, 0.7320508075688772}}]]}], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.007333333333333334], 
                 RGBColor[0.528488, 0.470624, 0.701351], 
                 AbsoluteThickness[1.6]]}, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}, Automatic, 
          Offset[4]], CompressedData["
1:eJxTTMoPSmVmYGDQBGJGIGZigAMH+/AvMX7Sgg5pYPDPvulJUu+TNYIOZ8+A
wB97w13S6o9KhRyMweC3/Tr390HlPMIOs2aCwE97IW7xPc/2CDtAjPthv/hJ
a5JzmgjUvG/2Zm+e3V3DLuoANu7MF/urGjmJy7aLQs37bL/9tDjrnwQxqHkf
7Wf5/7yf8F8Mat4H+0y+HyG5y8Wh+t/YX79ae6rLRsJhBlj9S3s7MdU1v45I
QO17Zm9os1jhl6+kgxHY/Mf2yw7tPZZ1QhJq3gP7NnZ7BT51Kaj+m/YLko19
DjVKORiA1V+258p/2lR/AiZ/0n667pJLu/5JOUwA83fav//q9+WbgrQDLADd
O5d7iRtKOyyAyO9furqr75M+jH9y/6n9/yaelZd2sICYv9/Xum/z1h9SUPmb
+6eubY84fFIK5r79C9/H87+YKOVgAnH//pjEhHUPfKQcMiD+22+9i2Gt7T9J
hzkQ/+83+5W7f+96SYcLkPDZP8vdqEwiHObfD/t1G2/GcX+RgIXvfqVuh7Dr
UyWg5n/e/+CnXGiTgYTDOUj87I/33uOw55A41L5v+0vN1VK3porD4nd/ZO07
156vsPj6uX/Z3xXyanPEoOb93n/m8eK/DlpiUPP+7J+lsJX/2XNRqHn/9jvr
XD3P3CoKC78DmSlfK/TVRR0AGCUlBA==
         "]]}, {
        Directive[
         PointSize[0.007333333333333334], 
         RGBColor[0.772079, 0.431554, 0.102387], 
         AbsoluteThickness[1.6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
             GraphicsBox[
              CircleBox[{0, 0}]], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.007333333333333334], 
                 RGBColor[0.772079, 0.431554, 0.102387], 
                 AbsoluteThickness[1.6]]}, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}, Automatic, 
          Offset[4]], CompressedData["
1:eJxTTMoPSmVmYGDQBGJGIGZigAMHAR1D6XP/BR3SwOCffbT7fq5fG4Qczp4B
gT/2JytdbFLUhB2MweC3vUo542Sz98IOs2aCwE97mdsRDgITRRwgxv2wz0z5
WqGvLgo175t9vJkt292zog5g4858sZ9zXtWTrUsMat5n+50ykbknVMWh5n20
LzE+Zlt6Vhxq3gd753crp+amSED1v7F3dy3JZP4j4TADrP6lPfOVhdftWiWh
9j2zP3xx13c2HikHI7D5j+0/3vXeNq1SCmreA/ufL//+dnkgBdV/0372Ne6f
y0ylHQzA6i/bN/s/it5bLg2VP2kvxZI+6+BaaYcJYP5O+86IvTFzz0k7wALQ
5tOfacr3pR0WQOT3m0ZJlL14AuOf3A9TbwExfz/MPIj8zf19P/6vkKuDmfdg
v4zATvYpbtIOJhD378+wC9mnwCjtkAHx336DB69iQ7dKOcyB+H//5TXPz/Bk
SjlcgITP/h27mc4Xs8P8+2H/q6ZmNeF1krDw3W9os1jhl68k1PzP++/sabf6
+VzC4RwkfvazMv3fo9oiAbXv2/5z7nHcX2UkYPG7X2ZB7vOQvbD4+rk/ITLs
5/Rscah5v/eHLZttFM4jDjXvz/5ZKw86f10rBjXv3/4s8zy+hlAxWPgd2C8/
W2Iup5gDAGDGHY4=
         "]]}, {
        Directive[
         PointSize[0.007333333333333334], 
         RGBColor[0.363898, 0.618501, 0.782349], 
         AbsoluteThickness[1.6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
             GraphicsBox[{
               EdgeForm[
                Thickness[Medium]], 
               FaceForm[], 
               LineBox[{{-1, -1}, {1, -1}, {1, 1}, {-1, 1}, {-1, -1}}]}], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.007333333333333334], 
                 RGBColor[0.363898, 0.618501, 0.782349], 
                 AbsoluteThickness[1.6]]}, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}, Automatic, 
          Offset[4]], CompressedData["
1:eJxTTMoPSmVmYGDQBGJGIGZigAMHQ7dZO73OCjmkgcE/+42fpOZXZQg7nD0D
An/sgxkszm0UFHEwBoPf9gLthSn3F4k4zJoJAj/t8xl/t62yFnWAGPfDfsXt
w1PnXhOFmvfNPiDom/T6JjEHsHFnvtinPC3e0mktDjXvs33JrcUnBG+IQ837
aH9D8JNkZokE1LwP9vfCHlYe4ZaE6n9jv3lSnd6E2ZIOM8DqX9q7Hs2rnqQq
BbXvmX34wReOPMulHIzA5j+2D89SXaYiLQ0174G9a+HUN/cqpaH6b9qHpy/Z
tvq0tIMBWP1l+7BDV15fF5KByp+0bzTTavfylHGYAObvtJcRDFSZmirjAAtA
nuZp09ZWyjgsgMjvf8TP/3JDCYx/cv+MOT03HifLOFhAzN8/Z23Dw3OuMPmb
+x9HlbmESMDMe7BfTuB0oeldaQcTiPv3XzaYPD1jjrRDBsR/+yu0RIq3Bko7
zIH4fz/7sr6g9r9SDhcg4bMf5n9o+O2/cs33QpG3FCx897PmNuT9eykJNf/z
/pWlt+xn90s6nIPEz37pTqv1d1QkofZ9299f6bhM4yQsPn7s53Q68covWwIW
//s3MSxq6BaQgJr3e3/xlHW1nAfEoeb92V9qrpa6NVUcat6//We2h3CpSIrD
wu/Au9iD2xOPiTkAAMfLH2Y=
         "]]}, {
        Directive[
         PointSize[0.007333333333333334], 
         RGBColor[1, 0.75, 0], 
         AbsoluteThickness[1.6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
             GraphicsBox[{
               EdgeForm[
                Thickness[Medium]], 
               FaceForm[], 
               LineBox[{{0, 1}, {1, 0}, {0, -1}, {-1, 0}, {0, 1}}]}], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.007333333333333334], 
                 RGBColor[1, 0.75, 0], 
                 AbsoluteThickness[1.6]]}, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}, Automatic, 
          Offset[4]], CompressedData["
1:eJxTTMoPSmVmYGDQBGJGIGZigAOHpBNKu4wbhB3SwOCffYD+AqUSCRGHs2dA
4I/93B020ZPXiTgYg8Fv+5KdhxQOe4k6zJoJAj/tV9w+PHXuNVEHiHE/7B2S
tl2fVC4GNe+b/cmpawJfa4g7gI0788W+c6o7q/wFcah5n+0lpbMzpudKQM37
aO+5O1/8M6Mk1LwP9uf7vvU6zZWE6n9jv7mO9WittpTDDLD6l/b/orvSNTdI
Qe17Zr9pxfGkJh1pByOw+Y/tlzMVnKydLw0174E9Q2Dal52/pKH6b9ofWs2n
fthHxsEArP6yffY5Hc6iiTJQ+ZP2D4qNSqSOyzhMAPN32k88sPeg6jMZB1gA
vjgpX/Dku4zDAoj8fpkUlaNfvsD4J/df3fAtPvORjIMFxPz922dl9kw4CpO/
uf/Ka/7jktNh5j3Yf7q/VLI+QcbBBOL+/e9/JCmelJVxyID4b//CDdcNqq5I
O8yB+H+/5yWxm6Ut0g4XIOGzf8O8nLAYbZh/P+zveJe54/JlKVj47n++sabi
S5UU1PzP+xsr35YrSks5nIPEz/7tm1utErdJQu37tv+JS0f9u0RYfPzY739d
N4HzByy+fu6/PT+9sHO1BNS83/tnHJzH3B4mATXvz/6MReKq7aISUPP+7Rf1
SzN/tl0cFn4Hjh5cfONAkrgDAMYEJwc=
         "]]}, {
        Directive[
         PointSize[0.007333333333333334], 
         RGBColor[0.647624, 0.37816, 0.614037], 
         AbsoluteThickness[1.6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
             GraphicsBox[{
               EdgeForm[
                Thickness[Medium]], 
               FaceForm[], 
               LineBox[
                
                NCache[{{0, 1}, {-1, 1 - 3^Rational[1, 2]}, {
                  1, 1 - 3^Rational[1, 2]}, {0, 1}}, {{0, 
                  1}, {-1, -0.7320508075688772}, {1, -0.7320508075688772}, {0,
                   1}}]]}], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.007333333333333334], 
                 RGBColor[0.647624, 0.37816, 0.614037], 
                 AbsoluteThickness[1.6]]}, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}, Automatic, 
          Offset[4]], CompressedData["
1:eJxTTMoPSmVmYGDQBGJGIGZigAMHhncTzsmtEHFIA4N/9p0vz8lPKBJ1OHsG
BP7YrxexlXNyEHMwBoPf9iocb9VjBcQdZs0EgZ/2324ckn/4UNwBYtwP+5cn
f+xZtFkCat43e/e1z694tkg6gI0788VeYymzUGCQFNS8z/Y1+w5NZ5eRhpr3
0T66eKPo1PvSUPM+2Au/ubyPYbYMVP8be1vrlAprH1mHGWD1L+2vPJ0UoftR
FmrfM3vT1/7Wx9rlHIzA5j+2bwy+dVaATx5q3gN7n7/nWN2b5KH6b9ov/Jo6
/dkjeQcDsPrL9msrl99LFFeAyp+037RG07vHSMFhApi/016cZ+Ox404KDrAA
1N574bqyh4LDAoj8/rW6iyxfOsH4J/eH10ycPNVYwcECYv5+swk55VekYPI3
9xeftt3y5hPcfftrtW8cPLNA3sEE4v79Vd8aj9g7yjtkQPy3f8frt4c9rsk5
zIH4f/9PR0bvp4lyDhcg4bP/6b3Kvn9PZWHht79zVv/X2BRZWPjud+aZwb30
ngzU/M/716XnzPYIk3E4B4mf/XL/T7T3nZGG2vdt/yIGubu9TrD4+LH/+ffL
Uwx2SsHif3/OlaouM0MpqHm/90++NsPYcrUk1Lw/+6uqFu5bry4JNe/f/njL
D4Gfl0nAwu/Askk1Zs6aEg4AnHwmJg==
         "]]}}}, {{}, {}}}, {
    DisplayFunction -> Identity, DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
     AxesLabel -> {None, None}, AxesOrigin -> {0, 0}, DisplayFunction :> 
     Identity, Frame -> {{True, True}, {True, True}}, FrameLabel -> {{
        FormBox[
         StyleBox["\"S\"", 14, Bold, StripOnInput -> False], TraditionalForm],
         None}, {
        FormBox[
         StyleBox["\"\[Beta]\"", 14, Bold, StripOnInput -> False], 
         TraditionalForm], None}}, FrameStyle -> {{
        Thickness[Large], 
        Thickness[Large]}, {
        Thickness[Large], 
        Thickness[Large]}}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], 
     Method -> {
      "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
       "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           Identity[
            Part[#, 1]], 
           Identity[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           Identity[
            Part[#, 1]], 
           Identity[
            Part[#, 2]]}& )}}, 
     PlotRange -> {{-2., 2.}, {0, 8.140898460608318}}, PlotRangeClipping -> 
     True, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.02], 
        Scaled[0.05]}}, Ticks -> {Automatic, Automatic}}], 
   FormBox[
    FormBox[
     TemplateBox[{
      "\"dE=0.2\"", "\"dE=0.4\"", "\"dE=0.6\"", "\"dE=0.8\"", "\"dE=1.0\"", 
       "\"dE=1.2\"", "\"dE=1.4\"", "\"dE=1.6\"", "\"Can\""}, "PointLegend", 
      DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 4}, {20, 4}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[], 
                    DiskBox[{0, 0}]}, {DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, ImageSize -> {20, 4}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.365] -> Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 4}, {20, 4}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[{{-1, -1}, {1, -1}, {1, 1}, {-1, 1}}]}, {
                    DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, ImageSize -> {20, 4}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.365] -> Baseline)], #2}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 4}, {20, 4}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[{{0, 1}, {1, 0}, {0, -1}, {-1, 0}}]}, {
                    DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, ImageSize -> {20, 4}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.365] -> Baseline)], #3}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 4}, {20, 4}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[
                    
                    NCache[{{0, 1}, {-1, 1 - 3^Rational[1, 2]}, {
                    1, 1 - 3^Rational[1, 2]}}, {{0, 
                    1}, {-1, -0.7320508075688772}, {
                    1, -0.7320508075688772}}]]}, {
                    DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, ImageSize -> {20, 4}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.365] -> Baseline)], #4}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.528488, 0.470624, 0.701351], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 4}, {20, 4}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.528488, 0.470624, 0.701351], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[
                    
                    NCache[{{0, -1}, {-1, -1 + 3^Rational[1, 2]}, {
                    1, -1 + 3^Rational[1, 2]}}, {{
                    0, -1}, {-1, 0.7320508075688772}, {
                    1, 0.7320508075688772}}]]}, {
                    DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.528488, 0.470624, 0.701351], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, ImageSize -> {20, 4}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.365] -> Baseline)], #5}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.772079, 0.431554, 0.102387], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 4}, {20, 4}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.772079, 0.431554, 0.102387], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[
                    CircleBox[{0, 0}], {DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.772079, 0.431554, 0.102387], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, ImageSize -> {20, 4}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.365] -> Baseline)], #6}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.363898, 0.618501, 0.782349], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 4}, {20, 4}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.363898, 0.618501, 0.782349], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[
                    Thickness[Medium]], 
                    FaceForm[], 
                    
                    LineBox[{{-1, -1}, {1, -1}, {1, 1}, {-1, 
                    1}, {-1, -1}}]}, {DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.363898, 0.618501, 0.782349], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, ImageSize -> {20, 4}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.365] -> Baseline)], #7}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[1, 0.75, 0], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 4}, {20, 4}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[1, 0.75, 0], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[
                    Thickness[Medium]], 
                    FaceForm[], 
                    LineBox[{{0, 1}, {1, 0}, {0, -1}, {-1, 0}, {0, 1}}]}, {
                    DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[1, 0.75, 0], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, ImageSize -> {20, 4}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.365] -> Baseline)], #8}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.647624, 0.37816, 0.614037], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 4}, {20, 4}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.647624, 0.37816, 0.614037], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[
                    Thickness[Medium]], 
                    FaceForm[], 
                    LineBox[
                    
                    NCache[{{0, 1}, {-1, 1 - 3^Rational[1, 2]}, {
                    1, 1 - 3^Rational[1, 2]}, {0, 1}}, {{0, 
                    1}, {-1, -0.7320508075688772}, {1, -0.7320508075688772}, {
                    0, 1}}]]}, {DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.647624, 0.37816, 0.614037], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, ImageSize -> {20, 4}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.365] -> Baseline)], #9}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"PointLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.007333333333333334`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.368417, 0.506779, 0.709798]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.007333333333333334`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.880722, 0.611041, 0.142051]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.007333333333333334`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.560181, 0.691569, 0.194885]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.007333333333333334`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.922526, 0.385626, 0.209179]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.007333333333333334`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.528488, 0.470624, 0.701351]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.007333333333333334`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.772079, 0.431554, 0.102387]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.007333333333333334`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.363898, 0.618501, 0.782349]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.007333333333333334`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|"color" -> RGBColor[1, 0.75, 0]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.007333333333333334`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.647624, 0.37816, 0.614037]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}]}],
              "}"}], ",", 
           RowBox[{"{", 
             
             RowBox[{#, ",", #2, ",", #3, ",", #4, ",", #5, ",", #6, ",", #7, 
               ",", #8, ",", #9}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{
                    EdgeForm[], 
                    DiskBox[{0, 0}]}], ",", 
                    RowBox[{"Offset", "[", "4", "]"}]}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[{{-1, -1}, {1, -1}, {1, 1}, {-1, 1}}]}], ",", 
                    RowBox[{"Offset", "[", "4", "]"}]}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[{{0, 1}, {1, 0}, {0, -1}, {-1, 0}}]}], ",", 
                    RowBox[{"Offset", "[", "4", "]"}]}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[
                    
                    NCache[{{0, 1}, {-1, 1 - 3^Rational[1, 2]}, {
                    1, 1 - 3^Rational[1, 2]}}, {{0, 
                    1}, {-1, -0.7320508075688772}, {
                    1, -0.7320508075688772}}]]}], ",", 
                    RowBox[{"Offset", "[", "4", "]"}]}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[
                    
                    NCache[{{0, -1}, {-1, -1 + 3^Rational[1, 2]}, {
                    1, -1 + 3^Rational[1, 2]}}, {{
                    0, -1}, {-1, 0.7320508075688772}, {
                    1, 0.7320508075688772}}]]}], ",", 
                    RowBox[{"Offset", "[", "4", "]"}]}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[
                    CircleBox[{0, 0}]], ",", 
                    RowBox[{"Offset", "[", "4", "]"}]}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{
                    EdgeForm[
                    Thickness[Medium]], 
                    FaceForm[], 
                    LineBox[{{-1, -1}, {1, -1}, {1, 1}, {-1, 1}, {-1, -1}}]}],
                     ",", 
                    RowBox[{"Offset", "[", "4", "]"}]}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{
                    EdgeForm[
                    Thickness[Medium]], 
                    FaceForm[], 
                    LineBox[{{0, 1}, {1, 0}, {0, -1}, {-1, 0}, {0, 1}}]}], 
                    ",", 
                    RowBox[{"Offset", "[", "4", "]"}]}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{
                    EdgeForm[
                    Thickness[Medium]], 
                    FaceForm[], 
                    LineBox[
                    
                    NCache[{{0, 1}, {-1, 1 - 3^Rational[1, 2]}, {
                    1, 1 - 3^Rational[1, 2]}, {0, 1}}, {{0, 
                    1}, {-1, -0.7320508075688772}, {1, -0.7320508075688772}, {
                    0, 1}}]]}], ",", 
                    RowBox[{"Offset", "[", "4", "]"}]}], "}"}]}], "}"}]}], 
           ",", 
           RowBox[{"Joined", "\[Rule]", 
             RowBox[{"{", 
               
               RowBox[{
                "True", ",", "True", ",", "True", ",", "True", ",", "True", 
                 ",", "True", ",", "True", ",", "True", ",", "True"}], 
               "}"}]}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{{3.9523889388346643`*^9, 3.9523889675751724`*^9}, 
   3.9523892873960094`*^9, 3.952389756188078*^9, 3.95239013540654*^9, 
   3.953337824234853*^9, 3.9534668042098618`*^9, 3.9534669594827766`*^9, 
   3.953857287749301*^9, 3.955443725805184*^9},
 CellLabel->
  "Out[222]=",ExpressionUUID->"677445c5-ae16-4440-ba0e-580d1f848d8b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"fraclisttotL14N7", "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", 
     RowBox[{"fraclisttotL14N7", "[", 
      RowBox[{"[", "2", "]"}], "]"}], ",", 
     RowBox[{"fraclisttotL14N7", "[", 
      RowBox[{"[", "3", "]"}], "]"}], ",", 
     RowBox[{"fraclisttotL14N7", "[", 
      RowBox[{"[", "4", "]"}], "]"}], ",", 
     RowBox[{"fraclisttotL14N7", "[", 
      RowBox[{"[", "5", "]"}], "]"}], ",", 
     RowBox[{"fraclisttotL14N7", "[", 
      RowBox[{"[", "6", "]"}], "]"}], ",", 
     RowBox[{"fraclisttotL14N7", "[", 
      RowBox[{"[", "7", "]"}], "]"}], ",", 
     RowBox[{"fraclisttotL14N7", "[", 
      RowBox[{"[", "8", "]"}], "]"}]}], "}"}], ",", 
   RowBox[{"Joined", "\[Rule]", "True"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{"\"\<\[Beta]\>\"", ",", "14", ",", "Bold"}], "]"}], ",", 
      RowBox[{"Style", "[", 
       RowBox[{
       "\"\<\!\(\*SubscriptBox[\(S\), \(can\)]\)/\!\(\*SubscriptBox[\(S\), \(\
\[Mu]\)]\)\>\"", ",", "14", ",", "Bold"}], "]"}]}], "}"}]}], ",", 
   RowBox[{"AxesStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Thick", ",", "Thick"}], "}"}]}], ",", 
   RowBox[{"PlotMarkers", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Automatic", ",", "Tiny"}], "}"}]}], ",", 
   RowBox[{"PlotLegends", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
     "\"\<dE=0.2\>\"", ",", "\"\<dE=0.4\>\"", ",", "\"\<dE=0.6\>\"", ",", 
      "\"\<dE=0.8\>\"", ",", "\"\<dE=1.0\>\"", ",", "\"\<dE=1.2\>\"", ",", 
      "\"\<dE=1.4\>\"", ",", "\"\<dE=1.6\>\""}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.952389010800806*^9, 3.952389057131258*^9}, 
   3.9523891454455957`*^9, {3.9523892089475155`*^9, 3.95238923727349*^9}, 
   3.9523892763977356`*^9, 3.95238932498505*^9, {3.952389356889676*^9, 
   3.9523893648494425`*^9}, {3.952389760132186*^9, 3.952389772662611*^9}, 
   3.952390379527053*^9, 3.95239202426719*^9, 3.9523920626736145`*^9, {
   3.9533377615766754`*^9, 3.9533377845346346`*^9}, 3.9533378447318563`*^9, {
   3.9533378770225077`*^9, 3.9533378948679247`*^9}, {3.95346681061707*^9, 
   3.9534668258964915`*^9}, {3.9534669633670616`*^9, 
   3.9534669768484583`*^9}, {3.9538573020680523`*^9, 3.9538573133113313`*^9}, 
   3.955443745763196*^9},
 CellLabel->
  "In[223]:=",ExpressionUUID->"0a569015-5620-4705-8ce3-367203096615"],

Cell[BoxData[
 TemplateBox[{
   GraphicsBox[{{}, {{{}, {}, {
        Hue[0.67, 0.6, 0.6], 
        Directive[
         PointSize[0.007333333333333334], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6]], 
        LineBox[CompressedData["
1:eJxTTMoPSmViYGDQBGIQDQUO30NqneOlGRzSwOCf/eqvqWv+rP1vf/YMCPyx
12zhDvvNw+BgDAa/7ReJSwrH+P6znzUTBH7al6+22Cj/5489xLgf9s8/FUeU
Nf2xh5j3zf7pgcaVVdV/7MHGnflif+Lll6P22n/sIeZ9treIOZ0qteM31LyP
9oWJmobHmH9DzftgL+BwLcpu9S+o/jf2642EPINaf9nPAKt/ae8Rkj6v4/NP
qH3P7H/VtPf8Zf9lbwQ2/7F9HUdWZtPtn1DzHtjLTl0dadX4E6r/pv0m0b6s
K9k/7Q3A6i/bn1jEMzspFiZ/0t5OVk+A1/qn/QQwf6f9LFFZw2saMPMYGHQE
9npr/PphvwAiv38605eWELafUP7J/cx7Kx/6cP20t4CYv9/M4UlWMztM/ub+
Zi/pmmo5uPv235nOnrZM76e9CcT9+9U4/3a+AcpnQPy33+P412QVoZ/2cyD+
31+v2nrFJfyn/QVI+Ox//+uPBm8dzLwP+x3TDQ/XVv6Ehe/+bQ9+lJ/rhJn/
ef8p98S49ct+2p+DxM/+ouI9XMdewez7tv/915sWy9l+weJ3f3FtvWPxM5h5
P/fLela+3OX8C2re7/0SX1wO/F71C2ren/0NtmHnV7z+BTXv3/6aCRJBjxNh
5jEceHWra/Jlvd/2AIL/PRw=
         "]]}, {
        Hue[0.9060679774997897, 0.6, 0.6], 
        Directive[
         PointSize[0.007333333333333334], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6]], 
        LineBox[CompressedData["
1:eJxTTMoPSmViYGDQBGIQDQUOXGqKeh4xP+3TwOCfva9j7guLqp/2Z8+AwB/7
xcHuDFzLftgbg8Fv+8aX6YZiiT/sZ80EgZ/2LvIzjsfv/m4PMe6HfbCI+BTt
m9+h5n2zF5yaoPR+8Xd7sHFnvtiX8a86/a75O9S8z/YRGyrmTEv9DjXvo32R
S01WuCnMvA/2KbI+cWu+foPqf2NfEst7bPPeb/YzwOpf2jt5ZpuF7fkGte+Z
PRuz+qvps77ZG4HNf2y/YqXxpJT6b1DzHtiHe2rPsQuG6b9p/2rmzS9mkd/s
DcDqL9u/cgx4dNoRJn/SfpFnl02m0Tf7CWD+TvsvtZWLOlRg5jEw9M8KXZ8s
981+AUR+/+UfZnkLRWD8k/uFVp10VeX9Zm8BMX//zNkLJukwwuRv7r+74LB6
thDcffuPrD7Nfkr2m70JxP37Xc/FcS8W/mafAfHf/j+Ld6rFcnyznwPx//6H
zBGb7nN9s78ACZ/9gYVbZ+ZIwsz7sN/rd40Jn+A3WPjuL9h7P+iQFsz8z/tL
O79t8dL5Zn8OEj/7MyWMHmU7wOz7tn8aQ9gKKSOYeT/2Z07nevsoGGbez/0z
D6Zp/faEmfd7/3fNmI8OxjDz/uxXe/YyOyMGZt6//XKv7IoPNcDD74Bzf/q8
ZwHf7AGM5zg6
         "]]}, {
        Hue[0.1421359549995791, 0.6, 0.6], 
        Directive[
         PointSize[0.007333333333333334], 
         RGBColor[0.560181, 0.691569, 0.194885], 
         AbsoluteThickness[1.6]], 
        LineBox[CompressedData["
1:eJxTTMoPSmViYGDQBGIQDQUOD88Flu3v/WafBgb/7DPNazJsNb/Znz0DAn/s
p1pMkUyS+WZvDAa/7TvsKpNfnPxqP2smCPy0/x3S8nbG2q/2EON+2Jft7+I2
m/kVat43e36272/2N321Bxt35ov9ou8bcw6UfYWa99ne8czcfaaVMPM+2u84
fKPXJQBm3gd7+8lFn1I8Yfrf2E9d+2dmOf9X+xlg9S/t7T3iH15ghdn3zL6G
c9eNbM6v9kZg8x/bd2UnLP316QvUvAf2X29z82k8+wLVf9M+a25rwI9rX+wN
wOov26ctFO7XOw+TP2nvf+uY1q3DX+wngPk77a99WRGjvgNmHgND9KXCsENr
v9gvgMjvvy7lsmXyUhj/5P7A3hNtp5Z8sbeAmL9/XeWlEMnlMPmb+3vvTHdn
nQd33/7t1//fmwnkm0Dcv19r8/q7HHO+2GdA/Lf/wesZwT8mfrGfA/H/flv7
5PaW/i/2FyDhs/+eyw+fQ40w8z7s37bihtaMui+w8N3/K8J4zdFGmPmf96+c
Li3X1fzF/hwkfva3nOOKuNUOs+/b/vCmaOl9rTDzfuzfVC6+6Gc/zLyf+wt/
MbwOy4GZ93v/2X0nLK62wMz7sz8wJ719WgzMvH/7qzaUO6tHw8PvgPys/y+a
geYBADK7TPQ=
         "]]}, {
        Hue[0.37820393249936934`, 0.6, 0.6], 
        Directive[
         PointSize[0.007333333333333334], 
         RGBColor[0.922526, 0.385626, 0.209179], 
         AbsoluteThickness[1.6]], 
        LineBox[CompressedData["
1:eJxTTMoPSmViYGDQBGIQDQUOra2vGwvnfbFPA4N/9lVTtosb9n6xP3sGBP7Y
V76f1p5R+8XeGAx+2ysKzczw9/tiP2smCPy051gVevdpzBd7iHE/7L3YP967
FgIz75v9Y3OXp6ZeX+zBxp35Yt+5KDk7xBpm3mf7TAMe47nuMPM+2qdePhUg
aQoz74O9s70ozw45mP439pY7/fdPEfhiPwOs/qW9kM31R2FcMPue2ee5Vx+e
zfHF3ghs/mP77t6oNxI/PkPNe2D/61DBvvbPn6H6b9qrqE9R/P7qs70BWP1l
e9Wvy6+XPILJn7S/OSfNaNrNz/YTwPyd9qKhvycdvgwzj4FB0kW50/vsZ/sF
EPn9JQ3O5xhPwPgn99vIHv7Pt/+zvQXE/P1dSnXKy/fC5G/uj9l1XG39Drj7
9qdEdUTpb/psbwJx//6uf9yPrID8DIj/9juu/5iWvuKz/RyI//fXqWdYr5vy
2f4CJHz2Ozs/avvRCzPvw/76zKa0bU2fYeG7/1y8/aY5TTDzP+8/1bPUXqbo
s/05SPzsd77wLUGoDGbft/13fqy6droMZt6P/dc3nb7tlQwz7+d+n8zwvUox
MPN+72daui1CLBhm3p/9lnOu/zJyhJn3b/+9GyKsU5Tg4Xdgkf/vjmjlz/YA
cSJB8A==
         "]]}, {
        Hue[0.6142719099991583, 0.6, 0.6], 
        Directive[
         PointSize[0.007333333333333334], 
         RGBColor[0.528488, 0.470624, 0.701351], 
         AbsoluteThickness[1.6]], 
        LineBox[CompressedData["
1:eJxTTMoPSmViYGDQBGIQDQUOjznT81iDPtungcE/e0MvninKWZ/tz54BgT/2
35YqaHB5frY3BoPf9jxVSkuT4j/bz5oJAj/tX1da7uGN+WwPMe6HvcLlLdI3
4mHmfbO/6Ml791HmZ3uwcWe+2OtdChCMS4GZ99leyyxq5s1EmHkf7TOut/hn
pMDM+2DfG+/ukBkJ0//G/qv3zKTY8M/2M8DqX9ob7377Jz4cZt8ze8bHwsGP
fD/bG4HNf2yf3GMi2OMKM++BveqifqkXbjD9N+1PbNmo7WL/2d4ArP6yvW/n
p6QDljD5k/Y1D64uCAG6cwKYv9O+6vDNTHs9mHkMDAcnhHDoaX62XwCR32/3
tfDwFWUY/+T+jnkW5iqyn+0tIObvt76y4VGlNEz+5v7D8dzWUqJw9+2/uLNy
0WHuz/YmEPfvf1XauWM+82f7DIj/9uc2XNXw+/3Jfg7E//sf3zAXuvjmk/0F
SPjsT7rmc+fkg0+w8Nu/fuH6jtk3PsHCd//PCQ8DTp/8BDX/8361Gb5Mfvs+
2Z+DxM/+n1Zz36jv+AS179v+w9sszc2WwMz7sd9o2Vfz3vkw837uX7jLp/Nb
B8y83/uXNwXfrG6Hmfdn/0OpLaGd8TDz/u13TA7+ZRcCM4/hAG/V1gtVbp/s
AVhdPqc=
         "]]}, {
        Hue[0.8503398874989481, 0.6, 0.6], 
        Directive[
         PointSize[0.007333333333333334], 
         RGBColor[0.772079, 0.431554, 0.102387], 
         AbsoluteThickness[1.6]], 
        LineBox[CompressedData["
1:eJxTTMoPSmViYGDQBGIQDQUOXy548R+I+WSfBgb/7JdmnJzzN/qT/dkzIPDH
PmDRhO0e0z/ZG4PBb/srrMeS2Js/2c+aCQI/7Z/2T38ZPuWTPcS4H/ZhWf/v
qqyHmffN/kRDmUPuzk/2YOPOfLF/sWjTl9j1MPM+28fm7ygW2Asz76N98KY7
ss17YOZ9sE9cVu5Tcxim/419d+huBhUgfwZY/Uv7ixzHAlYehdn3zN6X/4wu
x8FP9kZg8x/b39/yomvKEZh5D+yLmbkm8h+C6b9pH++wQ5DlwCd7A7D6y/bi
QSmCEvth8iftjVo+drwCun8CmL/T/pBl+vXybTDzGBg0zA8xtG/8ZL8AIr//
9Tz/uSuXw/gn9z9crsz3e8knewuI+fvnSZ85VDcPJn9zf9acevHX0+Hu2+93
/yHT7N5P9iYQ9+9PPMAuurXlk30GxH/7dx4TiNWr/GQ/B+L//ToO/f7sGZ/s
L0DCZ39338b3DxPg4bdfIGaaqWgAPHz359veaxF2hJn/eb/LS7lpNiaf7M9B
4md/ae3x+5UqMPu+7X/+Rnt6txg8fvcHvw60vMwEj//9xpwK8qeefISa93t/
neK5GTsvfoSa92f/nTSjTtH9H6Hm/dvP8+JonOrKj7DwO7Bd7zff1q6P9gAg
FUKH
         "]]}, {
        Hue[0.08640786499873876, 0.6, 0.6], 
        Directive[
         PointSize[0.007333333333333334], 
         RGBColor[0.363898, 0.618501, 0.782349], 
         AbsoluteThickness[1.6]], 
        LineBox[CompressedData["
1:eJxTTMoPSmViYGDQBGIQDQUONU96MgWnfLRPA4N/9l1bl0xMX/fR/uwZEPhj
r1d+/J7/3o/2xmDw2z7w4XuPuw8/2s+aCQI/7aOZf17h///RHmLcD/vXwg5u
vJKfoOZ9s+/RffKJRfmTPdi4M1/sV2wNXThT4RPUvM/2+U9Ur302+AQ176O9
0vu1PjNtPkHN+2AvUM56Xs4Npv+N/fanTads/T7ZzwCrf2l/N0fte28QzL5n
9l4rMld8Dv5kbwQ2/7H9Br+yMztCYOY9sF+1RMfVKBKm/6b9hp9CqRejPtkb
gNVftpd2XTypNRwmf9I+ceLq3Z+A5k8A83fad6nM+/Q7CGYeA0PGgcAIYZ9P
9gsg8vtdJ5x6keYJ45/cz3n92rFPTp/sLSDm7w8Oag2KsYLJ39z/Q33tvDuG
cPftb55oI+ev+cneBOL+/YxJUe/7ZT7ZZ0D8t7/HaWt5Af8n+zkQ/+/3PbZi
3lGmT/YXIOGzf6XDfqGrn2Dx8WG/57weoepHsPj6uP/p3gxW3csfoeZ/3u+b
vIvx1p6P9ucg8bP/5u2tRc0bPkLt+7b/d9Kp3Acz4PG7nyk183dDEzz+96+d
OplbOQtm3u/98+v1OJ97wcz7s3/rmsWl24xh5v3bX7f2dmO/MMw8hgOdmnfM
An5+sAcAymZEcg==
         "]]}, {
        Hue[0.3224758424985268, 0.6, 0.6], 
        Directive[
         PointSize[0.007333333333333334], 
         RGBColor[1, 0.75, 0], 
         AbsoluteThickness[1.6]], 
        LineBox[CompressedData["
1:eJxTTMoPSmViYGDQBGIQDQUOMeVT6k9/+mCfBgb/7Hu9nR0nCX+0P3sGBP7Y
t5+4o3TA7KO9MRj8tl9rsz/nTshH+1kzQeCnfebxmIT4+o/2EON+2Dco+Pqk
Tv8INe+bvd7k6GnXFny0Bxt35ou9anKJTt16mHmf7b9GVInOPggz76P9xeTN
pxKvwsz7YL92O09N0D2Y/jf29jc3Tp/w8qP9DLD6l/aSr9UdMz7D7HtmP4Ov
YPn7nx/tjcDmP7a/clfnyZM/MPMe2N8+qPZ2I8snqP6b9sdmvykQZ/9kbwBW
f9ne/9/2fzZsMPmT9jP86ydfY/pkPwHM32l/2MH/bhnjJ3tYAB70Vf4cBTR/
AUR+//ppwh1pP2D8k/sNPYVtvn76aG8BMX//opnC/DkvYfI39x/VrnXRfwh3
3/7XlV6nPYD+N4G4f/+BOPXrFic/2mdA/Ldfvm7/hsm7PtrPgfh/f6DWhg0l
qz7aX4CEz36vpLxpObPh4bffP4dNc0I7PHz3S764cmlGIcz8z/t3O5a68sZ9
tD8HiZ/9/278np/mA7Pv2/4TKiczvunB43d//Kn4dxfk4fG/v9GZPWXXnw9Q
837v/3M+4MvP+x+g5v3Zb/6JNUZp2weoef/2rw5obnNa+AEWfgdeHPQ5cqH9
gz0AUttJ6g==
         "]]}}, {{
        Directive[
         PointSize[0.007333333333333334], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
             GraphicsBox[{
               EdgeForm[], 
               DiskBox[{0, 0}]}], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.007333333333333334], 
                 RGBColor[0.368417, 0.506779, 0.709798], 
                 AbsoluteThickness[1.6]]}, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}, Automatic, 
          Offset[4]], CompressedData["
1:eJxTTMoPSmVmYGDQBGJGIGZigAOH7yG1zvHSDA5pYPDPfvXX1DV/1v63P3sG
BP7Ya7Zwh/3mYXAwBoPf9ovEJYVjfP/Zz5oJAj/ty1dbbJT/88ceYtwP++ef
iiPKmv7YQ8z7Zv/0QOPKquo/9mDjznyxP/Hyy1F77T/2EPM+21vEnE6V2vEb
at5H+8JETcNjzL+h5n2wF3C4FmW3+hdU/xv79UZCnkGtv+xngNW/tPcISZ/X
8fkn1L5n9r9q2nv+sv+yNwKb/9i+jiMrs+n2T6h5D+xlp66OtGr8CdV/036T
aF/Wleyf9gZg9ZftTyzimZ0UC5M/aW8nqyfAa/3TfgKYv9N+lqis4TUNmHkM
DDoCe701fv2wXwCR3z+d6UtLCNtPKP/kfua9lQ99uH7aW0DM32/m8CSrmR0m
f3N/s5d0TbUc3H3770xnT1um99PeBOL+/WqcfzvfAOUzIP7b73H8a7KK0E/7
ORD/769Xbb3iEv7T/gIkfPa///VHg7cOZt6H/Y7phodrK3/Cwnf/tgc/ys91
wsz/vP+Ue2Lc+mU/7c9B4md/UfEermOvYPZ92//+602L5Wy/YPG7v7i23rH4
Gcy8n/tlPStf7nL+BTXv936JLy4Hfq/6BTXvz/4G27DzK17/gpr3b3/NBImg
x4kw8xgOvLrVNfmy3m97AI+LPR4=
         "]]}, {
        Directive[
         PointSize[0.007333333333333334], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
             GraphicsBox[{
               EdgeForm[], 
               PolygonBox[{{-1, -1}, {1, -1}, {1, 1}, {-1, 1}}]}], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.007333333333333334], 
                 RGBColor[0.880722, 0.611041, 0.142051], 
                 AbsoluteThickness[1.6]]}, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}, Automatic, 
          Offset[4]], CompressedData["
1:eJxTTMoPSmVmYGDQBGJGIGZigAMHLjVFPY+Yn/ZpYPDP3tcx94VF1U/7s2dA
4I/94mB3Bq5lP+yNweC3fePLdEOxxB/2s2aCwE97F/kZx+N3f7eHGPfDPlhE
fIr2ze9Q877ZC05NUHq/+Ls92LgzX+zL+Fedftf8HWreZ/uIDRVzpqV+h5r3
0b7IpSYr3BRm3gf7FFmfuDVfv0H1v7EvieU9tnnvN/sZYPUv7Z08s83C9nyD
2vfMno1Z/dX0Wd/sjcDmP7ZfsdJ4Ukr9N6h5D+zDPbXn2AXD9N+0fzXz5hez
yG/2BmD1l+1fOQY8Ou0Ikz9pv8izyybT6Jv9BDB/p/2X2spFHSow8xgY+meF
rk+W+2a/ACK///IPs7yFIjD+yf1Cq066qvJ+s7eAmL9/5uwFk3QYYfI3999d
cFg9Wwjuvv1HVp9mPyX7zd4E4v79rufiuBcLf7PPgPhv/5/FO9ViOb7Zz4H4
f/9D5ohN97m+2V+AhM/+wMKtM3MkYeZ92O/1u8aET/AbLHz3F+y9H3RIC2b+
5/2lnd+2eOl8sz8HiZ/9mRJGj7IdYPZ92z+NIWyFlBHMvB/7M6dzvX0UDDPv
5/6ZB9O0fnvCzPu9/7tmzEcHY5h5f/arPXuZnREDM+/ffrlXdsWHGuDhd8C5
P33es4Bv9gCZczg8
         "]]}, {
        Directive[
         PointSize[0.007333333333333334], 
         RGBColor[0.560181, 0.691569, 0.194885], 
         AbsoluteThickness[1.6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
             GraphicsBox[{
               EdgeForm[], 
               PolygonBox[{{0, 1}, {1, 0}, {0, -1}, {-1, 0}}]}], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.007333333333333334], 
                 RGBColor[0.560181, 0.691569, 0.194885], 
                 AbsoluteThickness[1.6]]}, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}, Automatic, 
          Offset[4]], CompressedData["
1:eJxTTMoPSmVmYGDQBGJGIGZigAOHh+cCy/b3frNPA4N/9pnmNRm2mt/sz54B
gT/2Uy2mSCbJfLM3BoPf9h12lckvTn61nzUTBH7a/w5peTtj7Vd7iHE/7Mv2
d3GbzfwKNe+bPT/b9zf7m77ag40788V+0feNOQfKvkLN+2zveGbuPtNKmHkf
7XccvtHrEgAz74O9/eSiTymeMP1v7Keu/TOznP+r/Qyw+pf29h7xDy+wwux7
Zl/DuetGNudXeyOw+Y/tu7ITlv769AVq3gP7r7e5+TSefYHqv2mfNbc14Me1
L/YGYPWX7dMWCvfrnYfJn7T3v3VM69bhL/YTwPyd9te+rIhR3wEzj4Eh+lJh
2KG1X+wXQOT3X5dy2TJ5KYx/cn9g74m2U0u+2FtAzN+/rvJSiORymPzN/b13
pruzzoO7b//26//vzQTyTSDu36+1ef1djjlf7DMg/tv/4PWM4B8Tv9jPgfh/
v619cntL/xf7C5Dw2X/P5YfPoUaYeR/2b1txQ2tG3RdY+O7/FWG85mgjzPzP
+1dOl5brav5ifw4SP/tbznFF3GqH2fdtf3hTtPS+Vph5P/ZvKhdf9LMfZt7P
/YW/GF6H5cDM+73/7L4TFldbYOb92R+Yk94+LQZm3r/9VRvKndWj4eF3QH7W
/xfNQPMAP0dM9g==
         "]]}, {
        Directive[
         PointSize[0.007333333333333334], 
         RGBColor[0.922526, 0.385626, 0.209179], 
         AbsoluteThickness[1.6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
             GraphicsBox[{
               EdgeForm[], 
               PolygonBox[
                
                NCache[{{0, 1}, {-1, 1 - 3^Rational[1, 2]}, {
                  1, 1 - 3^Rational[1, 2]}}, {{0, 
                  1}, {-1, -0.7320508075688772}, {
                  1, -0.7320508075688772}}]]}], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.007333333333333334], 
                 RGBColor[0.922526, 0.385626, 0.209179], 
                 AbsoluteThickness[1.6]]}, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}, Automatic, 
          Offset[4]], CompressedData["
1:eJxTTMoPSmVmYGDQBGJGIGZigAOH1tbXjYXzvtingcE/+6op28UNe7/Ynz0D
An/sK99Pa8+o/WJvDAa/7RWFZmb4+32xnzUTBH7ac6wKvfs05os9xLgf9l7s
H+9dC4GZ983+sbnLU1OvL/Zg4858se9clJwdYg0z77N9pgGP8Vx3mHkf7VMv
nwqQNIWZ98He2V6UZ4ccTP8be8ud/vunCHyxnwFW/9JeyOb6ozAumH3P7PPc
qw/P5vhibwQ2/7F9d2/UG4kfn6HmPbD/dahgX/vnz1D9N+1V1Kcofn/12d4A
rP6yverX5ddLHsHkT9rfnJNmNO3mZ/sJYP5Oe9HQ35MOX4aZx8Ag6aLc6X32
s/0CiPz+kgbnc4wnYPyT+21kD//n2//Z3gJi/v4upTrl5Xth8jf3x+w6rrZ+
B9x9+1OiOqL0N322N4G4f3/XP+5HVkB+BsR/+x3Xf0xLX/HZfg7E//vr1DOs
1035bH8BEj77nZ0ftf3ohZn3YX99ZlPatqbPsPDdfy7eftOcJpj5n/ef6llq
L1P02f4cJH72O1/4liBUBrPv2/47P1ZdO10GM+/H/uubTt/2SoaZ93O/T2b4
XqUYmHm/9zMt3RYhFgwz789+yznXfxk5wsz7t//eDRHWKUrw8DuwyP93R7Ty
Z3sAfa5B8g==
         "]]}, {
        Directive[
         PointSize[0.007333333333333334], 
         RGBColor[0.528488, 0.470624, 0.701351], 
         AbsoluteThickness[1.6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
             GraphicsBox[{
               EdgeForm[], 
               PolygonBox[
                
                NCache[{{0, -1}, {-1, -1 + 3^Rational[1, 2]}, {
                  1, -1 + 3^Rational[1, 2]}}, {{
                  0, -1}, {-1, 0.7320508075688772}, {
                  1, 0.7320508075688772}}]]}], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.007333333333333334], 
                 RGBColor[0.528488, 0.470624, 0.701351], 
                 AbsoluteThickness[1.6]]}, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}, Automatic, 
          Offset[4]], CompressedData["
1:eJxTTMoPSmVmYGDQBGJGIGZigAOHx5zpeaxBn+3TwOCfvaEXzxTlrM/2Z8+A
wB/7b0sVNLg8P9sbg8Fve54qpaVJ8Z/tZ80EgZ/2ryst9/DGfLaHGPfDXuHy
Fukb8TDzvtlf9OS9+yjzsz3YuDNf7PUuBQjGpcDM+2yvZRY182YizLyP9hnX
W/wzUmDmfbDvjXd3yIyE6X9j/9V7ZlJs+Gf7GWD1L+2Nd7/9Ex8Os++ZPeNj
4eBHvp/tjcDmP7ZP7jER7HGFmffAXnVRv9QLN5j+m/YntmzUdrH/bG8AVn/Z
3rfzU9IBS5j8SfuaB1cXhADdOQHM32lfdfhmpr0ezDwGhoMTQjj0ND/bL4DI
77f7Wnj4ijKMf3J/xzwLcxXZz/YWEPP3W1/Z8KhSGiZ/c//heG5rKVG4+/Zf
3Fm56DD3Z3sTiPv3vyrt3DGf+bN9BsR/+3Mbrmr4/f5kPwfi//2Pb5gLXXzz
yf4CJHz2J13zuXPywSdY+O1fv3B9x+wbn2Dhu//nhIcBp09+gpr/eb/aDF8m
v32f7M9B4mf/T6u5b9R3fILa923/4W2W5mZLYOb92G+07Kt573yYeT/3L9zl
0/mtA2be7/3Lm4JvVrfDzPuz/6HUltDOeJh5//Y7Jgf/sguBmcdwgLdq64Uq
t0/2AGTpPqk=
         "]]}, {
        Directive[
         PointSize[0.007333333333333334], 
         RGBColor[0.772079, 0.431554, 0.102387], 
         AbsoluteThickness[1.6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
             GraphicsBox[
              CircleBox[{0, 0}]], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.007333333333333334], 
                 RGBColor[0.772079, 0.431554, 0.102387], 
                 AbsoluteThickness[1.6]]}, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}, Automatic, 
          Offset[4]], CompressedData["
1:eJxTTMoPSmVmYGDQBGJGIGZigAOHLxe8+A/EfLJPA4N/9kszTs75G/3J/uwZ
EPhjH7BownaP6Z/sjcHgt/0V1mNJ7M2f7GfNBIGf9k/7p78Mn/LJHmLcD/uw
rP93VdbDzPtmf6KhzCF35yd7sHFnvti/WLTpS+x6mHmf7WPzdxQL7IWZ99E+
eNMd2eY9MPM+2CcuK/epOQzT/8a+O3Q3gwqQPwOs/qX9RY5jASuPwux7Zu/L
f0aX4+AneyOw+Y/t72950TXlCMy8B/bFzFwT+Q/B9N+0j3fYIchy4JO9AVj9
ZXvxoBRBif0w+ZP2Ri0fO14B3T8BzN9pf8gy/Xr5Nph5DAwa5ocY2jd+sl8A
kd//ep7/3JXLYfyT+x8uV+b7veSTvQXE/P3zpM8cqpsHk7+5P2tOvfjr6XD3
7fe7/5Bpdu8nexOI+/cnHmAX3dryyT4D4r/9O48JxOpVfrKfA/H/fh2Hfn/2
jE/2FyDhs7+7b+P7hwnw8NsvEDPNVDQAHr77823vtQg7wsz/vN/lpdw0G5NP
9ucg8bO/tPb4/UoVmH3f9j9/oz29Wwwev/uDXwdaXmaCx/9+Y04F+VNPPkLN
+72/TvHcjJ0XP0LN+7P/TppRp+j+j1Dz/u3neXE0TnXlR1j4Hdiu95tva9dH
ewAsoUKJ
         "]]}, {
        Directive[
         PointSize[0.007333333333333334], 
         RGBColor[0.363898, 0.618501, 0.782349], 
         AbsoluteThickness[1.6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
             GraphicsBox[{
               EdgeForm[
                Thickness[Medium]], 
               FaceForm[], 
               LineBox[{{-1, -1}, {1, -1}, {1, 1}, {-1, 1}, {-1, -1}}]}], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.007333333333333334], 
                 RGBColor[0.363898, 0.618501, 0.782349], 
                 AbsoluteThickness[1.6]]}, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}, Automatic, 
          Offset[4]], CompressedData["
1:eJxTTMoPSmVmYGDQBGJGIGZigAOHmic9mYJTPtqngcE/+66tSyamr/tof/YM
CPyx1ys/fs9/70d7YzD4bR/48L3H3Ycf7WfNBIGf9tHMP6/w//9oDzHuh/1r
YQc3XslPUPO+2ffoPvnEovzJHmzcmS/2K7aGLpyp8Alq3mf7/Ceq1z4bfIKa
99Fe6f1an5k2n6DmfbAXKGc9L+cG0//GfvvTplO2fp/sZ4DVv7S/m6P2vTcI
Zt8ze68VmSs+B3+yNwKb/9h+g1/ZmR0hMPMe2K9aouNqFAnTf9N+w0+h1ItR
n+wNwOov20u7Lp7UGg6TP2mfOHH17k9A8yeA+Tvtu1TmffodBDOPgSHjQGCE
sM8n+wUQ+f2uE069SPOE8U/u57x+7dgnp0/2FhDz9wcHtQbFWMHkb+7/ob52
3h1DuPv2N0+0kfPX/GRvAnH/fsakqPf9Mp/sMyD+29/jtLW8gP+T/RyI//f7
Hlsx7yjTJ/sLkPDZv9Jhv9DVT7D4+LDfc16PUPUjWHx93P90bwar7uWPUPM/
7/dN3sV4a89H+3OQ+Nl/8/bWouYNH6H2fdv/O+lU7oMZ8Pjdz5Sa+buhCR7/
+9dOncytnAUz7/f++fV6nM+9YOb92b91zeLSbcYw8/7tr1t7u7FfGGYew4FO
zTtmAT8/2AMA1vJEdA==
         "]]}, {
        Directive[
         PointSize[0.007333333333333334], 
         RGBColor[1, 0.75, 0], 
         AbsoluteThickness[1.6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
             GraphicsBox[{
               EdgeForm[
                Thickness[Medium]], 
               FaceForm[], 
               LineBox[{{0, 1}, {1, 0}, {0, -1}, {-1, 0}, {0, 1}}]}], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.007333333333333334], 
                 RGBColor[1, 0.75, 0], 
                 AbsoluteThickness[1.6]]}, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}, Automatic, 
          Offset[4]], CompressedData["
1:eJxTTMoPSmVmYGDQBGJGIGZigAOHmPIp9ac/fbBPA4N/9r3ezo6ThD/anz0D
An/s20/cUTpg9tHeGAx+26+12Z9zJ+Sj/ayZIPDTPvN4TEJ8/Ud7iHE/7BsU
fH1Sp3+EmvfNXm9y9LRrCz7ag40788VeNblEp249zLzP9l8jqkRnH4SZ99H+
YvLmU4lXYeZ9sF+7nacm6B5M/xt7+5sbp094+dF+Blj9S3vJ1+qOGZ9h9j2z
n8FXsPz9z4/2RmDzH9tfuavz5MkfmHkP7G8fVHu7keUTVP9N+2Oz3xSIs3+y
NwCrv2zv/2/7Pxs2mPxJ+xn+9ZOvMX2ynwDm77Q/7OB/t4zxkz0sAA/6Kn+O
Apq/ACK/f/004Y60HzD+yf2GnsI2Xz99tLeAmL9/0Uxh/pyXMPmb+49q17ro
P4S7b//rSq/THkD/m0Dcv/9AnPp1i5Mf7TMg/tsvX7d/w+RdH+3nQPy/P1Br
w4aSVR/tL0DCZ79XUt60nNnw8Nvvn8OmOaEdHr77JV9cuTSjEGb+5/27HUtd
eeM+2p+DxM/+fzd+z0/zgdn3bf8JlZMZ3/Tg8bs//lT8uwvy8Pjf3+jMnrLr
zweoeb/3/zkf8OXn/Q9Q8/7sN//EGqO07QPUvH/7Vwc0tzkt/AALvwMvDvoc
udD+wR4AX2dJ7A==
         "]]}}}, {{}, {}}}, {
    DisplayFunction -> Identity, DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
     AxesLabel -> {
       FormBox[
        StyleBox["\"\[Beta]\"", 14, Bold, StripOnInput -> False], 
        TraditionalForm], 
       FormBox[
        StyleBox[
        "\"\\!\\(\\*SubscriptBox[\\(S\\), \
\\(can\\)]\\)/\\!\\(\\*SubscriptBox[\\(S\\), \\(\[Mu]\\)]\\)\"", 14, Bold, 
         StripOnInput -> False], TraditionalForm]}, 
     AxesOrigin -> {0, 0.9787021235289048}, AxesStyle -> {
       Thickness[Large], 
       Thickness[Large]}, DisplayFunction :> Identity, 
     Frame -> {{False, False}, {False, False}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], 
     Method -> {
      "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
       "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           Identity[
            Part[#, 1]], 
           Identity[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           Identity[
            Part[#, 1]], 
           Identity[
            Part[#, 2]]}& )}}, 
     PlotRange -> {{-2., 2.}, {0.9787021235289048, 2.0133652947066554`}}, 
     PlotRangeClipping -> True, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.05], 
        Scaled[0.05]}}, Ticks -> {Automatic, Automatic}}], 
   FormBox[
    FormBox[
     TemplateBox[{
      "\"dE=0.2\"", "\"dE=0.4\"", "\"dE=0.6\"", "\"dE=0.8\"", "\"dE=1.0\"", 
       "\"dE=1.2\"", "\"dE=1.4\"", "\"dE=1.6\""}, "PointLegend", 
      DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 4}, {20, 4}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[], 
                    DiskBox[{0, 0}]}, {DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, ImageSize -> {20, 4}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.365] -> Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 4}, {20, 4}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[{{-1, -1}, {1, -1}, {1, 1}, {-1, 1}}]}, {
                    DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, ImageSize -> {20, 4}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.365] -> Baseline)], #2}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 4}, {20, 4}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[{{0, 1}, {1, 0}, {0, -1}, {-1, 0}}]}, {
                    DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, ImageSize -> {20, 4}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.365] -> Baseline)], #3}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 4}, {20, 4}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[
                    
                    NCache[{{0, 1}, {-1, 1 - 3^Rational[1, 2]}, {
                    1, 1 - 3^Rational[1, 2]}}, {{0, 
                    1}, {-1, -0.7320508075688772}, {
                    1, -0.7320508075688772}}]]}, {
                    DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, ImageSize -> {20, 4}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.365] -> Baseline)], #4}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.528488, 0.470624, 0.701351], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 4}, {20, 4}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.528488, 0.470624, 0.701351], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[
                    
                    NCache[{{0, -1}, {-1, -1 + 3^Rational[1, 2]}, {
                    1, -1 + 3^Rational[1, 2]}}, {{
                    0, -1}, {-1, 0.7320508075688772}, {
                    1, 0.7320508075688772}}]]}, {
                    DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.528488, 0.470624, 0.701351], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, ImageSize -> {20, 4}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.365] -> Baseline)], #5}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.772079, 0.431554, 0.102387], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 4}, {20, 4}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.772079, 0.431554, 0.102387], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[
                    CircleBox[{0, 0}], {DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.772079, 0.431554, 0.102387], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, ImageSize -> {20, 4}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.365] -> Baseline)], #6}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.363898, 0.618501, 0.782349], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 4}, {20, 4}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.363898, 0.618501, 0.782349], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[
                    Thickness[Medium]], 
                    FaceForm[], 
                    
                    LineBox[{{-1, -1}, {1, -1}, {1, 1}, {-1, 
                    1}, {-1, -1}}]}, {DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.363898, 0.618501, 0.782349], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, ImageSize -> {20, 4}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.365] -> Baseline)], #7}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[1, 0.75, 0], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 4}, {20, 4}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[1, 0.75, 0], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[
                    Thickness[Medium]], 
                    FaceForm[], 
                    LineBox[{{0, 1}, {1, 0}, {0, -1}, {-1, 0}, {0, 1}}]}, {
                    DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[1, 0.75, 0], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, ImageSize -> {20, 4}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.365] -> Baseline)], #8}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"PointLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.007333333333333334`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.368417, 0.506779, 0.709798]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.007333333333333334`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.880722, 0.611041, 0.142051]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.007333333333333334`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.560181, 0.691569, 0.194885]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.007333333333333334`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.922526, 0.385626, 0.209179]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.007333333333333334`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.528488, 0.470624, 0.701351]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.007333333333333334`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.772079, 0.431554, 0.102387]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.007333333333333334`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.363898, 0.618501, 0.782349]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.007333333333333334`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|"color" -> RGBColor[1, 0.75, 0]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}]}],
              "}"}], ",", 
           RowBox[{"{", 
             
             RowBox[{#, ",", #2, ",", #3, ",", #4, ",", #5, ",", #6, ",", #7, 
               ",", #8}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{
                    EdgeForm[], 
                    DiskBox[{0, 0}]}], ",", 
                    RowBox[{"Offset", "[", "4", "]"}]}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[{{-1, -1}, {1, -1}, {1, 1}, {-1, 1}}]}], ",", 
                    RowBox[{"Offset", "[", "4", "]"}]}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[{{0, 1}, {1, 0}, {0, -1}, {-1, 0}}]}], ",", 
                    RowBox[{"Offset", "[", "4", "]"}]}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[
                    
                    NCache[{{0, 1}, {-1, 1 - 3^Rational[1, 2]}, {
                    1, 1 - 3^Rational[1, 2]}}, {{0, 
                    1}, {-1, -0.7320508075688772}, {
                    1, -0.7320508075688772}}]]}], ",", 
                    RowBox[{"Offset", "[", "4", "]"}]}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[
                    
                    NCache[{{0, -1}, {-1, -1 + 3^Rational[1, 2]}, {
                    1, -1 + 3^Rational[1, 2]}}, {{
                    0, -1}, {-1, 0.7320508075688772}, {
                    1, 0.7320508075688772}}]]}], ",", 
                    RowBox[{"Offset", "[", "4", "]"}]}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[
                    CircleBox[{0, 0}]], ",", 
                    RowBox[{"Offset", "[", "4", "]"}]}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{
                    EdgeForm[
                    Thickness[Medium]], 
                    FaceForm[], 
                    LineBox[{{-1, -1}, {1, -1}, {1, 1}, {-1, 1}, {-1, -1}}]}],
                     ",", 
                    RowBox[{"Offset", "[", "4", "]"}]}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{
                    EdgeForm[
                    Thickness[Medium]], 
                    FaceForm[], 
                    LineBox[{{0, 1}, {1, 0}, {0, -1}, {-1, 0}, {0, 1}}]}], 
                    ",", 
                    RowBox[{"Offset", "[", "4", "]"}]}], "}"}]}], "}"}]}], 
           ",", 
           RowBox[{"Joined", "\[Rule]", 
             RowBox[{"{", 
               
               RowBox[{
                "True", ",", "True", ",", "True", ",", "True", ",", "True", 
                 ",", "True", ",", "True", ",", "True"}], "}"}]}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{{3.952389012514842*^9, 3.9523890609708877`*^9}, 
   3.952389146461071*^9, {3.9523892110769176`*^9, 3.9523892379228663`*^9}, 
   3.9523892774443426`*^9, {3.952389331881463*^9, 3.9523893664329023`*^9}, 
   3.952389773468131*^9, 3.952390380255904*^9, 3.9523920259415116`*^9, 
   3.952392063523345*^9, {3.9533378310737143`*^9, 3.9533378458774233`*^9}, {
   3.9533378778771086`*^9, 3.953337895676545*^9}, 3.9534668300380077`*^9, 
   3.953466978414368*^9, {3.9538572940373774`*^9, 3.953857314113516*^9}, 
   3.955443748738236*^9},
 CellLabel->
  "Out[223]=",ExpressionUUID->"39e8d91a-2023-4468-98af-998c457d4c37"]
}, Open  ]],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 0.5}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{
  Inherited, 3},ExpressionUUID->"19873aa9-eb82-451d-91d7-1900e6d3ba9e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"SdEtotL16N8", "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", 
     RowBox[{"SdEtotL16N8", "[", 
      RowBox[{"[", "2", "]"}], "]"}], ",", 
     RowBox[{"SdEtotL16N8", "[", 
      RowBox[{"[", "3", "]"}], "]"}], ",", 
     RowBox[{"SdEtotL16N8", "[", 
      RowBox[{"[", "4", "]"}], "]"}], ",", 
     RowBox[{"SdEtotL16N8", "[", 
      RowBox[{"[", "5", "]"}], "]"}], ",", 
     RowBox[{"SdEtotL16N8", "[", 
      RowBox[{"[", "6", "]"}], "]"}], ",", 
     RowBox[{"SdEtotL16N8", "[", 
      RowBox[{"[", "7", "]"}], "]"}], ",", 
     RowBox[{"SdEtotL16N8", "[", 
      RowBox[{"[", "8", "]"}], "]"}], ",", "S\[Beta]listL16N8"}], "}"}], ",", 
   RowBox[{"Joined", "\[Rule]", "True"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
   RowBox[{"PlotMarkers", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Automatic", ",", "Tiny"}], "}"}]}], ",", 
   RowBox[{"Frame", "\[Rule]", "True"}], ",", 
   RowBox[{"FrameLabel", "->", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{"\"\<\[Beta]\>\"", ",", "14", ",", "Bold"}], "]"}], ",", 
      RowBox[{"Style", "[", 
       RowBox[{"\"\<S\>\"", ",", "14", ",", "Bold"}], "]"}]}], "}"}]}], ",", 
   RowBox[{"FrameStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"Thick", ",", "Thick"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Thick", ",", "Thick"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"PlotLegends", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
     "\"\<dE=0.2\>\"", ",", "\"\<dE=0.4\>\"", ",", "\"\<dE=0.6\>\"", ",", 
      "\"\<dE=0.8\>\"", ",", "\"\<dE=1.0\>\"", ",", "\"\<dE=1.2\>\"", ",", 
      "\"\<dE=1.4\>\"", ",", "\"\<dE=1.6\>\"", ",", "\"\<Can\>\""}], 
     "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.952388751446057*^9, 3.95238875460085*^9}, {
   3.95238881923114*^9, 3.9523889661246033`*^9}, {3.9523892679572353`*^9, 
   3.9523892867087164`*^9}, {3.9523897246810236`*^9, 3.952389747924508*^9}, {
   3.9523897922239175`*^9, 3.9523898199551554`*^9}, {3.9523900664393673`*^9, 
   3.9523900941622972`*^9}, {3.953337678811099*^9, 3.953337717180587*^9}, 
   3.955443762895404*^9},
 CellLabel->
  "In[224]:=",ExpressionUUID->"38eb3995-8ee3-48bb-9821-7dfe5e1df327"],

Cell[BoxData[
 TemplateBox[{
   GraphicsBox[{{}, {{{}, {}, {
        Hue[0.67, 0.6, 0.6], 
        Directive[
         PointSize[0.007333333333333334], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6]], 
        LineBox[CompressedData["
1:eJxTTMoPSmViYGDQBGIQDQUOUdoTPc5VcDukgcE/+6Of+YOjCnkczp4BgT/2
OU4T9vIt5HMwBoPf9qttlDI0DvM7zJoJAj/tlyl73TI5JOAAMe6HvY2RTztf
giDUvG/2Bdc+H0pUFHIAG3fmi/1zzU+VhgHCUPM+28/ya/z1mEsEat5He+3j
El+XPBSBmvfBfmXB2YsZfaJQ/W/sS36tVDK0EnOYAVb/0v69fZ7nQ1ZxqH3P
7Ht2vb8V1y3uYAQ2/7G94smP7RaaElDzHtizy6Q8te2XgOq/aX/5uAzzLXZJ
BwOw+sv2K5/p3XgRIQmVP2m/eVKd3oTZkg4TwPyd9j2K1od/7pF0gAVgqM2t
FJVbkg4LIPL7p7ytmiR/CcY/ud+49+13xwOSDhYQ8/cbOi1TXboAJn9z/xOX
jvp3iTDzHuz/t0rWPFpS0sEE4v79J47alpfsknDIgPhv/5orEZW3IyQc5kD8
v3/56is3vr8Rd7gACZ/9xpNlN9bNFIeF3/6dMpG5J1TFYeG7n2eleeCe+WJQ
8z/vf2/565+TnpjDOUj87L+qkZO4bLso1L5v+/MZf7etshaFxe/+CI9+gUf7
YfH1c/+vH86LynVEoOb93s8uxxJy5JIw1Lw/+zVV2J98dxeGmvdv/8IlJ0T7
rwnBwu/A3uPt93/UCzkAAEGCI4U=
         "]]}, {
        Hue[0.9060679774997897, 0.6, 0.6], 
        Directive[
         PointSize[0.007333333333333334], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6]], 
        LineBox[CompressedData["
1:eJxTTMoPSmViYGDQBGIQDQUOvm7Hjj6xFXBIA4N/9s/0lYzzNAUdzp4BgT/2
CYWxv0+9EHQwBoPf9tMf9jDe+yjkMGsmCPy0n6r6N5JhvrADxLgf9lvt037U
5IhAzftmHzxninSVoagD2LgzX+y76uLE13wRhZr32f7G1ISoNRfEoOZ9tH+d
sqnp0xpxqHkf7JV9S8MaYiWg+t/Yf5qr57aDV9JhBlj9S/uydqYkjh2SUPue
2U9oYd5xP1bKwQhs/mP7Hc0N82RfSUHNe2DP+H7yn//x0lD9N+0P167QXn5G
2sEArP6y/cHPC4tlVWSg8iftu/7LL/0YK+MwAczfaT+xg3PV+0YZB1gAXjKJ
+vR8uozDAoj8fkPNVEb52TD+yf11j09aldfLOFhAzN8fF/Rqyek4mPzN/Uo9
6fe3qcPMe7C/aK7RIp170g4mEPfvb/62/1lkk7RDBsR/+zvO5ooVqkg7zIH4
f79uheTaql1SDhcg4bPfMVfVKjMU5t8P+4/c8Jrl/FQSFr77VfuvuP0slISa
/3m/buPNOO4vEg7nIPGz/8GvHQxr6yWg9n3bH5624scvZglY/O4vksy9/rZe
HBb/+7fOWubYxy8ONe/3/n27hDg+TBGDmvdn/6OFV0IFpMSg5v3bf/rXi662
paKw8DvwIfBy/1QzUQcAyb0mLA==
         "]]}, {
        Hue[0.1421359549995791, 0.6, 0.6], 
        Directive[
         PointSize[0.007333333333333334], 
         RGBColor[0.560181, 0.691569, 0.194885], 
         AbsoluteThickness[1.6]], 
        LineBox[CompressedData["
1:eJxTTMoPSmViYGDQBGIQDQUOAjqG0uf+CzqkgcE/+4VLToj2XxNyOHsGBP7Y
/0ws/tu4VdjBGAx+28df3xp3uULEYdZMEPhpX7LzkMJhL1EHiHE/7Ot0qmbn
fRCFmvfN/l3swe2Jx8QcwMad+WL/esvc+warxKHmfbbnPqBgr18tATXvo72n
1JWLx1wkoeZ9sN8Xdu2J2m9JqP439p8kD7CWbpRymAFW/9I+4ZL8tvnR0lD7
ntlfMPHocGOUcTACm//YXqL0Y8GUZhmoeQ/s217EWxv9l4Hqv2mfFjPR0i5D
1sEArP6yfXdTrnDdPlmo/En7m7KvI/J/yzpMAPN32lel39l2W0HOARaA9ZUT
D08wk3NYAJHfb1v0cG2YMYx/cv88yf+iGYpyDhYQ8/crFlq+LPwuC5W/uf/S
lE1znh+Qhblvv67Yx8XTy2QdTCDu38/xoVu1R1HWIQPiv/0l76WMNQ/IOMyB
+H//1/uPysRjZRwuQMJn/8UdV7/c+CENC7/9zd/2P4tskoaF735J3/zUQ4LS
UPM/73ePsVfomCPlcA4SP/sPV0yrmy8mBbXv2/6Zs6pMv8yDxceP/dlLq6TK
dCRh8b8/YKOCZ9gOCah5v/cvZpo/TdVKAmren/0/tnOHy5wQh5r3b/8h7xVa
F2PEYeF3wMJBmcnhk5gDADl3Itg=
         "]]}, {
        Hue[0.37820393249936934`, 0.6, 0.6], 
        Directive[
         PointSize[0.007333333333333334], 
         RGBColor[0.922526, 0.385626, 0.209179], 
         AbsoluteThickness[1.6]], 
        LineBox[CompressedData["
1:eJxTTMoPSmViYGDQBGIQDQUOkfGHPKIihB3SwOCfffpUphJeYxGHs2dA4I/9
OtnLSlrPRRyMweC3/WrBdxJqm0UdZs0EgZ/2Dknbrk8qF3OAGPfDXq3m+sXD
7uJQ877ZW4a5ze/klnAAG3fmi/3/aTuTHz2UgJr32b7FLlGXf6Uk1LyP9pp/
aux/5ktBzftgv2nF8aQmHWmo/jf2Np/+TFO+L+0wA6z+pf1V7rWsso0yUPue
2XexvRTNl5d1MAKb/9g+8FaDVNFaWah5D+y/nZ0xzUZVDqr/pr2Hx6t9HD1y
DgZg9ZftRa99MF35CCZ/0v7oHMaKxzLyDhPA/J32j8yO8lxzkXeABaClI9e9
GxHyDgsg8vvdlae8zwqD8U/u/yh6UHGms7yDBcT8/QcPJlxml4HJ39yvUvp2
euUTOZj79q9fFGi/f5acgwnE/ftD126Z2uMm55AB8d/+EH2rhBfPZR3mQPy/
P/t1qjprm6zDBUj47OdIeTR1qTjMvx/2H4xdusBxlQwsfPeHHjo3w9NaBmr+
5/2n9lntOnJE2uEcJH72yzrNSCh1lYba923//PM8fJMvweLjx/6VR+8m2kZI
weJ//3Qh2/3rHktCzfu9X7X/itvPQkmoeX/26/833PyaWRJq3r/9WtfWCnHM
kICF3wHLnfX3RfUkHAAN3B3p
         "]]}, {
        Hue[0.6142719099991583, 0.6, 0.6], 
        Directive[
         PointSize[0.007333333333333334], 
         RGBColor[0.528488, 0.470624, 0.701351], 
         AbsoluteThickness[1.6]], 
        LineBox[CompressedData["
1:eJxTTMoPSmViYGDQBGIQDQUOEvF7LvW5iTikgcE/e4sse6NecVGHs2dA4I/9
LIWt/M+eizoYg8Fv+71vgv38F4s5zJoJAj/t/c4FHFmeIe4AMe6HfTjblzth
phJQ877Zb3LsbPr5X8IBbNyZL/ZT3lZNkr8kCTXvs/3lCz/nWU+Xgpr30f5X
w7kFVuHSUPM+2DfXsigyCcpA9b+x3z4rs2fCURmHGWD1L+0TJ5aaKefJQu17
Zi/Rvue1PpucgxHY/Mf2q3s/FNX0y0HNe2BvuLk/L4NTHqr/pr3Qwt919vny
DgZg9ZftnXtveQocgsmftJ+lk3R10h95hwlg/k57M8O/+3cKKTjAAjA/smPf
AWkFhwUQ+f1iRjEhH6Rg/JP7vzPlrbUWVHCwgJi/34wlyevmL3mo/M39MPug
7ts/i5H5UUqtvIMJxP37vWW3+l7WkHfIgPhv/4e6DzWLz8g5zIH4f38ho//T
2xlyDhcg4bM/eMGGmz//y8LCb//lL2k7uvtlYeG7X/jT6ecBsrJQ8z/vj+FJ
M12wRsbhHCR+9ntf+7RY0lQGat+3/bPLPeZf2gOLjx/7f8StT73gIQ2L//0u
96r/CV+Vgpr3e7+eneu9FelSUPP+7E9w/mDV8E0Sat6//Z58zjuCJkrCwu+A
i/l70yg9SQcALD4g2w==
         "]]}, {
        Hue[0.8503398874989481, 0.6, 0.6], 
        Directive[
         PointSize[0.007333333333333334], 
         RGBColor[0.772079, 0.431554, 0.102387], 
         AbsoluteThickness[1.6]], 
        LineBox[CompressedData["
1:eJxTTMoPSmViYGDQBGIQDQUO+Yy/21ZZizqkgcE/+85fF1ZJ/hV1OHsGBP7Y
62xdHPpnt5iDMRj8tq/cGPhDo0rcYdZMEPhpP1nh6YsARwkHiHE/7PX/G25+
zSwJNe+bfcjnjTm7L0s6gI0788V+k2Kzxq25UlDzPtvfPvL7aG6kNNS8j/Y3
+gSvPZCRgZr3wT44mDtk0Q0ZqP439qvUC9e/a5d1mAFW/9LeYMn1fF5NOah9
z+xz2DoZLPbKORiBzX9sH7h27ZfpXvJQ8x7Y3//n0ty4Xx6q/6a9J6uD0hMh
BQcDsPrL9ub1E3pVrRWg8iftv30+eEojUsFhApi/0z6t7LHpphwFB1gA5hWt
VTAsU3BYAJHfX/Psce7SUhj/5H5bNtXds7MUHCwg5u8PdRU6PTEcJn9zP8w+
qPv2O9/XfHpBQsHBBOL+/Xt/P/7584G8QwbEf/t7GFYZnGiRd5gD8f/+f/eU
rWYoyjtcgITPfpfXE9b3bpeDhd9+Lw1pzqNecrDw3c91aOXBrLuyUPM/7//9
bQXrtHRZh3OQ+NmvdHfx4w1fZaD2fdt/lXstq2wjLD5+7L8eepsphFcGFv/7
gwQT/pTNk4aa93u/e+dyL3FDaah5f/avEXx4nO20FNS8f/u9rWs8RZKkYOF3
gP3m+ZTbTFIOAHHOIkk=
         "]]}, {
        Hue[0.08640786499873876, 0.6, 0.6], 
        Directive[
         PointSize[0.007333333333333334], 
         RGBColor[0.363898, 0.618501, 0.782349], 
         AbsoluteThickness[1.6]], 
        LineBox[CompressedData["
1:eJxTTMoPSmViYGDQBGIQDQUOKoUXb/4UFXNIA4N/9jMsd097e0jM4ewZEPhj
32P1L825XNzBGAx+2/N/WRf81kjCYdZMEPhp739dN4Hzh4QDxLgf9j2K1od/
7pGEmvfNfu6k2QtaOqQcwMad+WLv7HlP5p2nNNS8z/bu/dJTt3LIQM37aP9n
7laX9wdkoOZ9sHdcUXXkULUsVP8be9+kJRtmaMo5zACrf2n/TzBbyP60HNS+
Z/YXGgt0fOLlHYzA5j+2N10t+eH1U3moeQ/s+yVP3/ihqwDVf9N+juB3Fa4E
BQcDsPrL9vkRG/ZtbIPJn7T/unVtdeESBYcJYP5Oe9OFDR7ROxQcYAFoHLG1
8OUBBYcFEPn9H7SDdxbA+Sf3F0ak352+VcHBAmL+fu/TNmZCi2HyN/dLvo5b
GNUOM+/B/u03Erf8T1FwMIG4f7/prN1X8m0VHDIg/ttf8nxhuI2AgsMciP/3
By7+cU15v7zDBUj47D/kOXHjpTCYfz/s/2fVePnpSzlY+O5XK9kwRbJaDmr+
5/0N3yT0+znlHM5B4mf/wQ28n3dNl4Xa921/1KRkif06srD43Z87V7h51y5Y
fP3c/1xp37UFvjJQ837vf3ZU55zAQ2moeX/29/34v0KuThpq3r/9qv+7J/6U
lIaF3wGmmLCbL7ZLOQAACgApUQ==
         "]]}, {
        Hue[0.3224758424985268, 0.6, 0.6], 
        Directive[
         PointSize[0.007333333333333334], 
         RGBColor[1, 0.75, 0], 
         AbsoluteThickness[1.6]], 
        LineBox[CompressedData["
1:eJxTTMoPSmViYGDQBGIQDQUOx3oOlZftF3NIA4N/9rlLktjb8sQdzp4BgT/2
D37KhTYZSDgYg8Fve0WJxL9n70o4zJoJAj/tZ86qMv0yT9IBYtwP+zDjTZpV
yVJQ877Z3zjyxp5fU9oBbNyZL/Y3wh+cPP5cGmreZ/u4jcHaOxfIQM37aP/h
YMtf1khZqHkf7PPeic19zSMH1f/GXte6n+XnDjmHGWD1L+3jImPrTofIQ+17
Zp9y79W2iU/lHYzA5j+2t7K5d/eVqQLUvAf2d2Q7ZCYVKED137Q3fyt4u3Ch
goMBWP1le+Wj1u1aJ2DyJ+3Lcnc73n6i4DABzN9pb57t96j8B8w8BgbPLYe3
HGBQdFgAkd+vfz7tigKcf3J/yOu1eZ5fFRwsIObvz181/+7hRwpQ+Zv75+yf
qR11HO6+/Yc7ROa9X6rgYAJx//5VtvNM7esVHDIg/tt/wW2pxtEgBYc5EP/v
X7DoQP9mJQWHC5Dw2c+xyaH75j15WPjt/88Q+D+hRB4WvvsbPpS4nGCTh5r/
eX/U0/mWodPlHM5B4mf/7OvN95S15KD2fdufrX6r7PFeWHz82L/ciPP5ykBZ
WPzv7zm6MXTxcxmoeb/3M8l/NvVqkIGa92e/CjtT2A9pGah5//bPLveYf2mP
NCz8DhS4uVS2p0k7AAD+RCa0
         "]]}, {
        Hue[0.5585438199983166, 0.6, 0.6], 
        Directive[
         PointSize[0.007333333333333334], 
         RGBColor[0.647624, 0.37816, 0.614037], 
         AbsoluteThickness[1.6]], 
        LineBox[CompressedData["
1:eJxTTMoPSmViYGDQBGIQDQUO5g0SHodkJRzSwOCf/b0cwWU87JIOZ8+AwB97
F5eD8ipfJB2MweC3/TQh6XyBJ1IOs2aCwE/7P4L2GquuSjtAjPth3yVkOGH6
cRmoed/sN/rsm+m1Q9YBbNyZL/ZWG5b2MyyTg5r32b4/7ybjkT55qHkf7as/
aRy3sFCAmvfBPjH5N1vCEgWo/jf2p+4eclrGpegwA6z+pT3nu/5fVzIVofY9
s2eUvhi/64CigxHY/Mf2fz6/LTXhU4Ka98A+qWolo22gElT/TfvVnicLvnYo
ORiA1V+2D2M32LdxC0z+pH3+i3J/xitKDhPA/J32DY03nm15BjOPgaHlpAvb
wzdKDgsg8vvFmFvr7jyD8U/uP8ql6299VcnBAmL+/qmV6gnHdsDkb+5PiDV5
VTAJ7r79lSp/e32SlRxMIO7fn8zHIVero+SQAfHf/ha7RGbd94oOcyD+37+5
Vfdj0xpFhwuQ8Nl/xWFNzMxURVj47Y8O2fWhXFoRFr77bZ2E//GdV4Ca/3l/
gwrnQZNGBYdzkPjZP8mx3nqJkQLUvm/7pQ5sW/XruDwsfvencoQ/79aGxdfP
/c/vZlVcnyAHNe/3/pxHPF09P2Sh5v3Zb+Z855tRsizUvH/7F6TMMja4KAML
vwNy+wJlzzjJOAAA54UdAw==
         "]]}}, {{
        Directive[
         PointSize[0.007333333333333334], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
             GraphicsBox[{
               EdgeForm[], 
               DiskBox[{0, 0}]}], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.007333333333333334], 
                 RGBColor[0.368417, 0.506779, 0.709798], 
                 AbsoluteThickness[1.6]]}, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}, Automatic, 
          Offset[4]], CompressedData["
1:eJxTTMoPSmVmYGDQBGJGIGZigAOHKO2JHucquB3SwOCf/dHP/MFRhTwOZ8+A
wB/7HKcJe/kW8jkYg8Fv+9U2Shkah/kdZs0EgZ/2y5S9bpkcEnCAGPfD3sbI
p50vQRBq3jf7gmufDyUqCjmAjTvzxf655qdKwwBhqHmf7Wf5Nf56zCUCNe+j
vfZxia9LHopAzftgv7Lg7MWMPlGo/jf2Jb9WKhlaiTnMAKt/af/ePs/zIas4
1L5n9j273t+K6xZ3MAKb/9he8eTHdgtNCah5D+zZZVKe2vZLQPXftL98XIb5
FrukgwFY/WX7lc/0bryIkITKn7TfPKlOb8JsSYcJYP5O+x5F68M/90g6wAIw
1OZWisotSYcFEPn9U95WTZK/BOOf3G/c+/a74wFJBwuI+fsNnZapLl0Ak7+5
/4lLR/27RJh5D/b/WyVrHi0p6WACcf/+E0dty0t2SThkQPy3f82ViMrbERIO
cyD+37989ZUb39+IO1yAhM9+48myG+tmisPCb/9OmcjcE6risPDdz7PSPHDP
fDGo+Z/3v7f89c9JT8zhHCR+9l/VyElctl0Uat+3/fmMv9tWWYvC4nd/hEe/
wKP9sPj6uf/XD+dF5ToiUPN+72eXYwk5ckkYat6f/Zoq7E++uwtDzfu3f+GS
E6L914Rg4Xdg7/H2+z/qhRwATg4jhw==
         "]]}, {
        Directive[
         PointSize[0.007333333333333334], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
             GraphicsBox[{
               EdgeForm[], 
               PolygonBox[{{-1, -1}, {1, -1}, {1, 1}, {-1, 1}}]}], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.007333333333333334], 
                 RGBColor[0.880722, 0.611041, 0.142051], 
                 AbsoluteThickness[1.6]]}, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}, Automatic, 
          Offset[4]], CompressedData["
1:eJxTTMoPSmVmYGDQBGJGIGZigAMHX7djR5/YCjikgcE/+2f6SsZ5moIOZ8+A
wB/7hMLY36deCDoYg8Fv++kPexjvfRRymDUTBH7aT1X9G8kwX9gBYtwP+632
aT9qckSg5n2zD54zRbrKUNQBbNyZL/ZddXHia76IQs37bH9jakLUmgtiUPM+
2r9O2dT0aY041LwP9sq+pWENsRJQ/W/sP83Vc9vBK+kwA6z+pX1ZO1MSxw5J
qH3P7Ce0MO+4HyvlYAQ2/7H9juaGebKvpKDmPbBnfD/5z/94aaj+m/aHa1do
Lz8j7WAAVn/Z/uDnhcWyKjJQ+ZP2Xf/ll36MlXGYAObvtJ/YwbnqfaOMAywA
L5lEfXo+XcZhAUR+v6FmKqP8bBj/5P66xyetyutlHCwg5u+PC3q15HQcTP7m
fqWe9Pvb1GHmPdhfNNdokc49aQcTiPv3N3/b/yyySdohA+K//R1nc8UKVaQd
5kD8v1+3QnJt1S4phwuQ8NnvmKtqlRkK8++H/UdueM1yfioJC9/9qv1X3H4W
SkLN/7xft/FmHPcXCYdzkPjZ/+DXDoa19RJQ+77tD09b8eMXswQsfvcXSeZe
f1svDov//VtnLXPs4xeHmvd7/75dQhwfpohBzfuz/9HCK6ECUmJQ8/7tP/3r
RVfbUlFY+B34EHi5f6qZqAMA1kkmLg==
         "]]}, {
        Directive[
         PointSize[0.007333333333333334], 
         RGBColor[0.560181, 0.691569, 0.194885], 
         AbsoluteThickness[1.6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
             GraphicsBox[{
               EdgeForm[], 
               PolygonBox[{{0, 1}, {1, 0}, {0, -1}, {-1, 0}}]}], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.007333333333333334], 
                 RGBColor[0.560181, 0.691569, 0.194885], 
                 AbsoluteThickness[1.6]]}, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}, Automatic, 
          Offset[4]], CompressedData["
1:eJxTTMoPSmVmYGDQBGJGIGZigAMHAR1D6XP/BR3SwOCf/cIlJ0T7rwk5nD0D
An/sfyYW/23cKuxgDAa/7eOvb427XCHiMGsmCPy0L9l5SOGwl6gDxLgf9nU6
VbPzPohCzftm/y724PbEY2IOYOPOfLF/vWXufYNV4lDzPttzH1Cw16+WgJr3
0d5T6srFYy6SUPM+2O8Lu/ZE7bckVP8b+0+SB1hLN0o5zACrf2mfcEl+2/xo
aah9z+wvmHh0uDHKOBiBzX9sL1H6sWBKswzUvAf2bS/irY3+y0D137RPi5lo
aZch62AAVn/ZvrspV7hunyxU/qT9TdnXEfm/ZR0mgPk77avS72y7rSDnAAvA
+sqJhyeYyTksgMjvty16uDbMGMY/uX+e5H/RDEU5BwuI+fsVCy1fFn6Xhcrf
3H9pyqY5zw/Iwty3X1fs4+LpZbIOJhD37+f40K3aoyjrkAHx3/6S91LGmgdk
HOZA/L//6/1HZeKxMg4XIOGz/+KOq19u/JCGhd/+5m/7n0U2ScPCd7+kb37q
IUFpqPmf97vH2Ct0zJFyOAeJn/2HK6bVzReTgtr3bf/MWVWmX+bB4uPH/uyl
VVJlOpKw+N8fsFHBM2yHBNS83/sXM82fpmolATXvz/4f27nDZU6IQ837t/+Q
9wqtizHisPA7YOGgzOTwScwBAEYDIto=
         "]]}, {
        Directive[
         PointSize[0.007333333333333334], 
         RGBColor[0.922526, 0.385626, 0.209179], 
         AbsoluteThickness[1.6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
             GraphicsBox[{
               EdgeForm[], 
               PolygonBox[
                
                NCache[{{0, 1}, {-1, 1 - 3^Rational[1, 2]}, {
                  1, 1 - 3^Rational[1, 2]}}, {{0, 
                  1}, {-1, -0.7320508075688772}, {
                  1, -0.7320508075688772}}]]}], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.007333333333333334], 
                 RGBColor[0.922526, 0.385626, 0.209179], 
                 AbsoluteThickness[1.6]]}, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}, Automatic, 
          Offset[4]], CompressedData["
1:eJxTTMoPSmVmYGDQBGJGIGZigAOHyPhDHlERwg5pYPDPPn0qUwmvsYjD2TMg
8Md+nexlJa3nIg7GYPDbfrXgOwm1zaIOs2aCwE97h6Rt1yeVizlAjPthr1Zz
/eJhd3Goed/sLcPc5ndySziAjTvzxf7/tJ3Jjx5KQM37bN9il6jLv1ISat5H
e80/NfY/86Wg5n2w37TieFKTjjRU/xt7m09/pinfl3aYAVb/0v4q91pW2UYZ
qH3P7LvYXormy8s6GIHNf2wfeKtBqmitLNS8B/bfzs6YZqMqB9V/097D49U+
jh45BwOw+sv2otc+mK58BJM/aX90DmPFYxl5hwlg/k77R2ZHea65yDvAAtDS
kevejQh5hwUQ+f3uylPeZ4XB+Cf3fxQ9qDjTWd7BAmL+/oMHEy6zy8Dkb+5X
KX07vfKJHMx9+9cvCrTfP0vOwQTi/v2ha7dM7XGTc8iA+G9/iL5Vwovnsg5z
IP7fn/06VZ21TdbhAiR89nOkPJq6VBzm3w/7D8YuXeC4SgYWvvtDD52b4Wkt
AzX/8/5T+6x2HTki7XAOEj/7ZZ1mJJS6SkPt+7Z//nkevsmXYPHxY//Ko3cT
bSOkYPG/f7qQ7f51jyWh5v3er9p/xe1noSTUvD/79f8bbn7NLAk1799+rWtr
hThmSMDC74Dlzvr7onoSDgAaaB3r
         "]]}, {
        Directive[
         PointSize[0.007333333333333334], 
         RGBColor[0.528488, 0.470624, 0.701351], 
         AbsoluteThickness[1.6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
             GraphicsBox[{
               EdgeForm[], 
               PolygonBox[
                
                NCache[{{0, -1}, {-1, -1 + 3^Rational[1, 2]}, {
                  1, -1 + 3^Rational[1, 2]}}, {{
                  0, -1}, {-1, 0.7320508075688772}, {
                  1, 0.7320508075688772}}]]}], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.007333333333333334], 
                 RGBColor[0.528488, 0.470624, 0.701351], 
                 AbsoluteThickness[1.6]]}, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}, Automatic, 
          Offset[4]], CompressedData["
1:eJxTTMoPSmVmYGDQBGJGIGZigAMHifg9l/rcRBzSwOCfvUWWvVGvuKjD2TMg
8Md+lsJW/mfPRR2MweC3/d43wX7+i8UcZs0EgZ/2fucCjizPEHeAGPfDPpzt
y50wUwmoed/sNzl2Nv38L+EANu7MF/spb6smyV+ShJr32f7yhZ/zrKdLQc37
aP+r4dwCq3BpqHkf7JtrWRSZBGWg+t/Yb5+V2TPhqIzDDLD6l/aJE0vNlPNk
ofY9s5do3/Nan03OwQhs/mP71b0fimr65aDmPbA33Nyfl8EpD9V/015o4e86
+3x5BwOw+sv2zr23PAUOweRP2s/SSbo66Y+8wwQwf6e9meHf/TuFFBxgAZgf
2bHvgLSCwwKI/H4xo5iQD1Iw/sn935ny1loLKjhYQMzfb8aS5HXzlzxU/uZ+
mH1Q9+2fxcj8KKVW3sEE4v793rJbfS9ryDtkQPy3/0Pdh5rFZ+Qc5kD8v7+Q
0f/p7Qw5hwuQ8NkfvGDDzZ//ZWHht//yl7Qd3f2ysPDdL/zp9PMAWVmo+Z/3
x/CkmS5YI+NwDhI/+72vfVosaSoDte/b/tnlHvMv7YHFx4/9P+LWp17wkIbF
/36Xe9X/hK9KQc37vV/PzvXeinQpqHl/9ic4f7Bq+CYJNe/ffk8+5x1BEyVh
4XfAxfy9aZSepAMAOMog3Q==
         "]]}, {
        Directive[
         PointSize[0.007333333333333334], 
         RGBColor[0.772079, 0.431554, 0.102387], 
         AbsoluteThickness[1.6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
             GraphicsBox[
              CircleBox[{0, 0}]], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.007333333333333334], 
                 RGBColor[0.772079, 0.431554, 0.102387], 
                 AbsoluteThickness[1.6]]}, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}, Automatic, 
          Offset[4]], CompressedData["
1:eJxTTMoPSmVmYGDQBGJGIGZigAOHfMbfbausRR3SwOCffeevC6sk/4o6nD0D
An/sdbYuDv2zW8zBGAx+21duDPyhUSXuMGsmCPy0n6zw9EWAo4QDxLgf9vr/
DTe/ZpaEmvfNPuTzxpzdlyUdwMad+WK/SbFZ49ZcKah5n+1vH/l9NDdSGmre
R/sbfYLXHsjIQM37YB8czB2y6IYMVP8b+1Xqhevftcs6zACrf2lvsOR6Pq+m
HNS+Z/Y5bJ0MFnvlHIzA5j+2D1y79st0L3moeQ/s7/9zaW7cLw/Vf9Pek9VB
6YmQgoMBWP1le/P6Cb2q1gpQ+ZP23z4fPKURqeAwAczfaZ9W9th0U46CAywA
84rWKhiWKTgsgMjvr3n2OHdpKYx/cr8tm+ru2VkKDhYQ8/eHugqdnhgOk7+5
H2Yf1H37ne9rPr0goeBgAnH//r2/H//8+UDeIQPiv/09DKsMTrTIO8yB+H//
v3vKVjMU5R0uQMJnv8vrCet7t8vBwm+/l4Y051EvOVj47uc6tPJg1l1ZqPmf
9//+toJ1WrqswzlI/OxXurv48YavMlD7vu2/yr2WVbYRFh8/9l8Pvc0UwisD
i//9QYIJf8rmSUPN+73fvXO5l7ihNNS8P/vXCD48znZaCmrev/3e1jWeIklS
sPA7wH7zfMptJikHAH5aIks=
         "]]}, {
        Directive[
         PointSize[0.007333333333333334], 
         RGBColor[0.363898, 0.618501, 0.782349], 
         AbsoluteThickness[1.6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
             GraphicsBox[{
               EdgeForm[
                Thickness[Medium]], 
               FaceForm[], 
               LineBox[{{-1, -1}, {1, -1}, {1, 1}, {-1, 1}, {-1, -1}}]}], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.007333333333333334], 
                 RGBColor[0.363898, 0.618501, 0.782349], 
                 AbsoluteThickness[1.6]]}, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}, Automatic, 
          Offset[4]], CompressedData["
1:eJxTTMoPSmVmYGDQBGJGIGZigAMHlcKLN3+KijmkgcE/+xmWu6e9PSTmcPYM
CPyx77H6l+ZcLu5gDAa/7fm/rAt+ayThMGsmCPy097+um8D5Q8IBYtwP+x5F
68M/90hCzftmP3fS7AUtHVIOYOPOfLF39rwn885TGmreZ3v3fumpWzlkoOZ9
tP8zd6vL+wMyUPM+2DuuqDpyqFoWqv+NvW/Skg0zNOUcZoDVv7T/J5gtZH9a
DmrfM/sLjQU6PvHyDkZg8x/bm66W/PD6qTzUvAf2/ZKnb/zQVYDqv2k/R/C7
CleCgoMBWP1l+/yIDfs2tsHkT9p/3bq2unCJgsMEMH+nvenCBo/oHQoOsAA0
jtha+PKAgsMCiPz+D9rBOwvg/JP7CyPS707fquBgATF/v/dpGzOhxTD5m/sl
X8ctjGqHmfdg//YbiVv+pyg4mEDcv9901u4r+bYKDhkQ/+0veb4w3EZAwWEO
xP/7Axf/uKa8X97hAiR89h/ynLjxUhjMvx/2/7NqvPz0pRwsfPerlWyYIlkt
BzX/8/6GbxL6/ZxyDucg8bP/4Abez7umy0Lt+7Y/alKyxH4dWVj87s+dK9y8
axcsvn7uf66079oCXxmoeb/3Pzuqc07goTTUvD/7+378XyFXJw01799+1f/d
E39KSsPC7wBTTNjNF9ulHAAWjClT
         "]]}, {
        Directive[
         PointSize[0.007333333333333334], 
         RGBColor[1, 0.75, 0], 
         AbsoluteThickness[1.6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
             GraphicsBox[{
               EdgeForm[
                Thickness[Medium]], 
               FaceForm[], 
               LineBox[{{0, 1}, {1, 0}, {0, -1}, {-1, 0}, {0, 1}}]}], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.007333333333333334], 
                 RGBColor[1, 0.75, 0], 
                 AbsoluteThickness[1.6]]}, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}, Automatic, 
          Offset[4]], CompressedData["
1:eJxTTMoPSmVmYGDQBGJGIGZigAOHYz2Hysv2izmkgcE/+9wlSexteeIOZ8+A
wB/7Bz/lQpsMJByMweC3vaJE4t+zdyUcZs0EgZ/2M2dVmX6ZJ+kAMe6HfZjx
Js2qZCmoed/sbxx5Y8+vKe0ANu7MF/sb4Q9OHn8uDTXvs33cxmDtnQtkoOZ9
tP9wsOUva6Qs1LwP9nnvxOa+5pGD6n9jr2vdz/Jzh5zDDLD6l/ZxkbF1p0Pk
ofY9s0+592rbxKfyDkZg8x/bW9ncu/vKVAFq3gP7O7IdMpMKFKD6b9qbvxW8
XbhQwcEArP6yvfJR63atEzD5k/Zlubsdbz9RcJgA5u+0N8/2e1T+A2YeA4Pn
lsNbDjAoOiyAyO/XP592RQHOP7k/5PXaPM+vCg4WEPP356+af/fwIwWo/M39
c/bP1I46Dnff/sMdIvPeL1VwMIG4f/8q23mm9vUKDhkQ/+2/4LZU42iQgsMc
iP/3L1h0oH+zkoLDBUj47OfY5NB98548LPz2/2cI/J9QIg8L3/0NH0pcTrDJ
Q83/vD/q6XzL0OlyDucg8bN/9vXme8paclD7vu3PVr9V9ngvLD5+7F9uxPl8
ZaAsLP739xzdGLr4uQzUvN/7meQ/m3o1yEDN+7NfhZ0p7Ie0DNS8f/tnl3vM
v7RHGhZ+BwrcXCrb06QdAArfJrY=
         "]]}, {
        Directive[
         PointSize[0.007333333333333334], 
         RGBColor[0.647624, 0.37816, 0.614037], 
         AbsoluteThickness[1.6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
             GraphicsBox[{
               EdgeForm[
                Thickness[Medium]], 
               FaceForm[], 
               LineBox[
                
                NCache[{{0, 1}, {-1, 1 - 3^Rational[1, 2]}, {
                  1, 1 - 3^Rational[1, 2]}, {0, 1}}, {{0, 
                  1}, {-1, -0.7320508075688772}, {1, -0.7320508075688772}, {0,
                   1}}]]}], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.007333333333333334], 
                 RGBColor[0.647624, 0.37816, 0.614037], 
                 AbsoluteThickness[1.6]]}, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}, Automatic, 
          Offset[4]], CompressedData["
1:eJxTTMoPSmVmYGDQBGJGIGZigAMH8wYJj0OyEg5pYPDP/l6O4DIedkmHs2dA
4I+9i8tBeZUvkg7GYPDbfpqQdL7AEymHWTNB4Kf9H0F7jVVXpR0gxv2w7xIy
nDD9uAzUvG/2G332zfTaIesANu7MF3urDUv7GZbJQc37bN+fd5PxSJ881LyP
9tWfNI5bWChAzftgn5j8my1hiQJU/xv7U3cPOS3jUnSYAVb/0p7zXf+vK5mK
UPue2TNKX4zfdUDRwQhs/mP7P5/flprwKUHNe2CfVLWS0TZQCar/pv1qz5MF
XzuUHAzA6i/bh7Eb7Nu4BSZ/0j7/Rbk/4xUlhwlg/k77hsYbz7Y8g5nHwNBy
0oXt4RslhwUQ+f1izK11d57B+Cf3H+XS9be+quRgATF//9RK9YRjO2DyN/cn
xJq8KpgEd9/+SpW/vT7JSg4mEPfvT+bjkKvVUXLIgPhvf4tdIrPue0WHORD/
79/cqvuxaY2iwwVI+Oy/4rAmZmaqIiz89keH7PpQLq0IC9/9tk7C//jOK0DN
/7y/QYXzoEmjgsM5SPzsn+RYb73ESAFq37f9Uge2rfp1XB4Wv/tTOcKfd2vD
4uvn/ud3syquT5CDmvd7f84jnq6eH7JQ8/7sN3O+880oWRZq3r/9C1JmGRtc
lIGF3wG5fYGyZ5xkHAD0ER0F
         "]]}}}, {{}, {}}}, {
    DisplayFunction -> Identity, DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
     AxesLabel -> {None, None}, AxesOrigin -> {0, 0}, DisplayFunction :> 
     Identity, Frame -> {{True, True}, {True, True}}, FrameLabel -> {{
        FormBox[
         StyleBox["\"S\"", 14, Bold, StripOnInput -> False], TraditionalForm],
         None}, {
        FormBox[
         StyleBox["\"\[Beta]\"", 14, Bold, StripOnInput -> False], 
         TraditionalForm], None}}, FrameStyle -> {{
        Thickness[Large], 
        Thickness[Large]}, {
        Thickness[Large], 
        Thickness[Large]}}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], 
     Method -> {
      "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
       "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           Identity[
            Part[#, 1]], 
           Identity[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           Identity[
            Part[#, 1]], 
           Identity[
            Part[#, 2]]}& )}}, 
     PlotRange -> {{-2., 2.}, {0, 9.462654300591346}}, PlotRangeClipping -> 
     True, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.02], 
        Scaled[0.05]}}, Ticks -> {Automatic, Automatic}}], 
   FormBox[
    FormBox[
     TemplateBox[{
      "\"dE=0.2\"", "\"dE=0.4\"", "\"dE=0.6\"", "\"dE=0.8\"", "\"dE=1.0\"", 
       "\"dE=1.2\"", "\"dE=1.4\"", "\"dE=1.6\"", "\"Can\""}, "PointLegend", 
      DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 4}, {20, 4}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[], 
                    DiskBox[{0, 0}]}, {DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, ImageSize -> {20, 4}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.365] -> Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 4}, {20, 4}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[{{-1, -1}, {1, -1}, {1, 1}, {-1, 1}}]}, {
                    DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, ImageSize -> {20, 4}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.365] -> Baseline)], #2}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 4}, {20, 4}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[{{0, 1}, {1, 0}, {0, -1}, {-1, 0}}]}, {
                    DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, ImageSize -> {20, 4}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.365] -> Baseline)], #3}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 4}, {20, 4}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[
                    
                    NCache[{{0, 1}, {-1, 1 - 3^Rational[1, 2]}, {
                    1, 1 - 3^Rational[1, 2]}}, {{0, 
                    1}, {-1, -0.7320508075688772}, {
                    1, -0.7320508075688772}}]]}, {
                    DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, ImageSize -> {20, 4}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.365] -> Baseline)], #4}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.528488, 0.470624, 0.701351], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 4}, {20, 4}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.528488, 0.470624, 0.701351], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[
                    
                    NCache[{{0, -1}, {-1, -1 + 3^Rational[1, 2]}, {
                    1, -1 + 3^Rational[1, 2]}}, {{
                    0, -1}, {-1, 0.7320508075688772}, {
                    1, 0.7320508075688772}}]]}, {
                    DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.528488, 0.470624, 0.701351], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, ImageSize -> {20, 4}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.365] -> Baseline)], #5}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.772079, 0.431554, 0.102387], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 4}, {20, 4}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.772079, 0.431554, 0.102387], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[
                    CircleBox[{0, 0}], {DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.772079, 0.431554, 0.102387], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, ImageSize -> {20, 4}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.365] -> Baseline)], #6}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.363898, 0.618501, 0.782349], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 4}, {20, 4}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.363898, 0.618501, 0.782349], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[
                    Thickness[Medium]], 
                    FaceForm[], 
                    
                    LineBox[{{-1, -1}, {1, -1}, {1, 1}, {-1, 
                    1}, {-1, -1}}]}, {DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.363898, 0.618501, 0.782349], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, ImageSize -> {20, 4}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.365] -> Baseline)], #7}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[1, 0.75, 0], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 4}, {20, 4}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[1, 0.75, 0], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[
                    Thickness[Medium]], 
                    FaceForm[], 
                    LineBox[{{0, 1}, {1, 0}, {0, -1}, {-1, 0}, {0, 1}}]}, {
                    DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[1, 0.75, 0], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, ImageSize -> {20, 4}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.365] -> Baseline)], #8}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.647624, 0.37816, 0.614037], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 4}, {20, 4}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.647624, 0.37816, 0.614037], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[
                    Thickness[Medium]], 
                    FaceForm[], 
                    LineBox[
                    
                    NCache[{{0, 1}, {-1, 1 - 3^Rational[1, 2]}, {
                    1, 1 - 3^Rational[1, 2]}, {0, 1}}, {{0, 
                    1}, {-1, -0.7320508075688772}, {1, -0.7320508075688772}, {
                    0, 1}}]]}, {DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.647624, 0.37816, 0.614037], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, ImageSize -> {20, 4}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.365] -> Baseline)], #9}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"PointLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.007333333333333334`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.368417, 0.506779, 0.709798]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.007333333333333334`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.880722, 0.611041, 0.142051]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.007333333333333334`", "]"}], 
                   ",", 
                   TemplateBox[<|
                    "color" -> RGBColor[0.560181, 0.691569, 0.194885]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.007333333333333334`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.922526, 0.385626, 0.209179]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.007333333333333334`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.528488, 0.470624, 0.701351]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.007333333333333334`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.772079, 0.431554, 0.102387]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.007333333333333334`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.363898, 0.618501, 0.782349]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.007333333333333334`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|"color" -> RGBColor[1, 0.75, 0]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.007333333333333334`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.647624, 0.37816, 0.614037]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}]}],
              "}"}], ",", 
           RowBox[{"{", 
             
             RowBox[{#, ",", #2, ",", #3, ",", #4, ",", #5, ",", #6, ",", #7, 
               ",", #8, ",", #9}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{
                    EdgeForm[], 
                    DiskBox[{0, 0}]}], ",", 
                    RowBox[{"Offset", "[", "4", "]"}]}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[{{-1, -1}, {1, -1}, {1, 1}, {-1, 1}}]}], ",", 
                    RowBox[{"Offset", "[", "4", "]"}]}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[{{0, 1}, {1, 0}, {0, -1}, {-1, 0}}]}], ",", 
                    RowBox[{"Offset", "[", "4", "]"}]}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[
                    
                    NCache[{{0, 1}, {-1, 1 - 3^Rational[1, 2]}, {
                    1, 1 - 3^Rational[1, 2]}}, {{0, 
                    1}, {-1, -0.7320508075688772}, {
                    1, -0.7320508075688772}}]]}], ",", 
                    RowBox[{"Offset", "[", "4", "]"}]}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[
                    
                    NCache[{{0, -1}, {-1, -1 + 3^Rational[1, 2]}, {
                    1, -1 + 3^Rational[1, 2]}}, {{
                    0, -1}, {-1, 0.7320508075688772}, {
                    1, 0.7320508075688772}}]]}], ",", 
                    RowBox[{"Offset", "[", "4", "]"}]}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[
                    CircleBox[{0, 0}]], ",", 
                    RowBox[{"Offset", "[", "4", "]"}]}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{
                    EdgeForm[
                    Thickness[Medium]], 
                    FaceForm[], 
                    LineBox[{{-1, -1}, {1, -1}, {1, 1}, {-1, 1}, {-1, -1}}]}],
                     ",", 
                    RowBox[{"Offset", "[", "4", "]"}]}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{
                    EdgeForm[
                    Thickness[Medium]], 
                    FaceForm[], 
                    LineBox[{{0, 1}, {1, 0}, {0, -1}, {-1, 0}, {0, 1}}]}], 
                    ",", 
                    RowBox[{"Offset", "[", "4", "]"}]}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{
                    EdgeForm[
                    Thickness[Medium]], 
                    FaceForm[], 
                    LineBox[
                    
                    NCache[{{0, 1}, {-1, 1 - 3^Rational[1, 2]}, {
                    1, 1 - 3^Rational[1, 2]}, {0, 1}}, {{0, 
                    1}, {-1, -0.7320508075688772}, {1, -0.7320508075688772}, {
                    0, 1}}]]}], ",", 
                    RowBox[{"Offset", "[", "4", "]"}]}], "}"}]}], "}"}]}], 
           ",", 
           RowBox[{"Joined", "\[Rule]", 
             RowBox[{"{", 
               
               RowBox[{
                "True", ",", "True", ",", "True", ",", "True", ",", "True", 
                 ",", "True", ",", "True", ",", "True", ",", "True"}], 
               "}"}]}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{
  3.9523898208868504`*^9, {3.9523900729550085`*^9, 3.9523900951393275`*^9}, 
   3.953466920105845*^9, 3.9538574383913574`*^9, 3.955443763949557*^9},
 CellLabel->
  "Out[224]=",ExpressionUUID->"2163a93a-350b-435a-a929-e88e13d56b3e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"fraclisttotL16N8", "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", 
     RowBox[{"fraclisttotL16N8", "[", 
      RowBox[{"[", "2", "]"}], "]"}], ",", 
     RowBox[{"fraclisttotL16N8", "[", 
      RowBox[{"[", "3", "]"}], "]"}], ",", 
     RowBox[{"fraclisttotL16N8", "[", 
      RowBox[{"[", "4", "]"}], "]"}], ",", 
     RowBox[{"fraclisttotL16N8", "[", 
      RowBox[{"[", "5", "]"}], "]"}], ",", 
     RowBox[{"fraclisttotL16N8", "[", 
      RowBox[{"[", "6", "]"}], "]"}], ",", 
     RowBox[{"fraclisttotL16N8", "[", 
      RowBox[{"[", "7", "]"}], "]"}], ",", 
     RowBox[{"fraclisttotL16N8", "[", 
      RowBox[{"[", "8", "]"}], "]"}]}], "}"}], ",", 
   RowBox[{"Joined", "\[Rule]", "True"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{"\"\<\[Beta]\>\"", ",", "14", ",", "Bold"}], "]"}], ",", 
      RowBox[{"Style", "[", 
       RowBox[{
       "\"\<\!\(\*SubscriptBox[\(S\), \(can\)]\)/\!\(\*SubscriptBox[\(S\), \(\
\[Mu]\)]\)\>\"", ",", "14", ",", "Bold"}], "]"}]}], "}"}]}], ",", 
   RowBox[{"AxesStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Thick", ",", "Thick"}], "}"}]}], ",", 
   RowBox[{"PlotMarkers", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Automatic", ",", "Tiny"}], "}"}]}], ",", 
   RowBox[{"PlotLegends", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
     "\"\<dE=0.2\>\"", ",", "\"\<dE=0.4\>\"", ",", "\"\<dE=0.6\>\"", ",", 
      "\"\<dE=0.8\>\"", ",", "\"\<dE=1.0\>\"", ",", "\"\<dE=1.2\>\"", ",", 
      "\"\<dE=1.4\>\"", ",", "\"\<dE=1.6\>\""}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.952389010800806*^9, 3.952389057131258*^9}, 
   3.9523891454455957`*^9, {3.9523892089475155`*^9, 3.95238923727349*^9}, 
   3.9523892763977356`*^9, 3.95238932498505*^9, {3.952389356889676*^9, 
   3.9523893648494425`*^9}, {3.952389760132186*^9, 3.952389772662611*^9}, {
   3.952389827191455*^9, 3.9523898515268764`*^9}, {3.9523899644402623`*^9, 
   3.9523899657074633`*^9}, {3.9523900391989284`*^9, 3.9523900474139557`*^9}, 
   3.952390373003097*^9, 3.9523920108118277`*^9, 3.9523920594775105`*^9, {
   3.953337631903593*^9, 3.953337665195714*^9}, 3.95544377258572*^9},
 CellLabel->
  "In[225]:=",ExpressionUUID->"8a0f0599-3087-4b6f-af83-a0523b01582e"],

Cell[BoxData[
 TemplateBox[{
   GraphicsBox[{{}, {{{}, {}, {
        Hue[0.67, 0.6, 0.6], 
        Directive[
         PointSize[0.007333333333333334], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6]], 
        LineBox[CompressedData["
1:eJxTTMoPSmViYGDQBGIQDQUO7tPufo8W/2OfBgb/7PP+Jb2O1Phjf/YMCPyx
L1/KGt0s+9veGAx+22dNY9SaLP7bftZMEPhpX7K1fLfU5F/2EON+2D/m3phR
2vALat43+9Cav4yeVr/swcad+WJ/3G1t4r/kn1DzPttXXfmU7G34E2reR/tw
w7ZH8rd/QM37YC+2/55X+ZYfUP1v7G3+KJ4/1vHDfgZY/Uv7xV3ns5hNfkDt
e2a/zGOr6hOFH/ZGYPMf2285s1bi3svvUPMe2Hff9Fe+f/c7VP9Ne0e7te+l
Nn23NwCrv2zP/uqvWPdcmPxJe7ck593G7d/tJ4D5O+3/XlL/9aIeZh4Dw9+Y
u2s5c7/bL4DI73+6neXFrRwY/+T+mbb72I3Tv9tbQMzfH/c9ir0zASZ/c//i
0u3e3zPh7ttvfvjL0gmF3+1NIO7fz8W0cNnslu/2GRD/7dfWsuDymfTdfg7E
//uz1PVCcxd/t78ACZ/9h4oXaz2aBjPvw/6bPB4ng5Z9h4Xv/peqf9Xjj8HM
/7y/UKJQYP357/bnIPGz/4jdcsYfd2H2fdsfu+yO65lPMPN+7Lfx43rLyfkD
Fv/7p+tNyvlp+wNq3u/9/7Jyn+w3+AE178/+4Pm9Nl+SfkDN+7dfwvHusQOV
sPhlOJDWmbNMo/CHPQDvcERb
         "]]}, {
        Hue[0.9060679774997897, 0.6, 0.6], 
        Directive[
         PointSize[0.007333333333333334], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6]], 
        LineBox[CompressedData["
1:eJxTTMoPSmViYGDQBGIQDQUOUiXCzbcPfrdPA4N/9lxKcyf7hH63P3sGBP7Y
N7ycoHpG/7u9MRj8tudUMvr0f+s3+1kzQeCnvdCVZpO5m77ZQ4z7YV/2kzP5
WPc3qHnf7DNmn1N/l//NHmzcmS/2URrsv9eFfoOa99leYcnazT2KMPM+2ns2
a+zTePMVat4H+0WSCvqRt79C9b+xv3lE+Lvdka/2M8DqX9onHNk5r2PVV6h9
z+xlopZb7uj+am8ENv+xvbvd0o6J5TDzHtjvmWz7tjoTpv+m/cHuu5Peh361
NwCrv2zvcs90WrQrTP6kPZPU4ssBtl/tJ4D5O+19l6jy1pnDzGNgOOsXLSep
99V+AUR+fx+vUcYfFRj/5H6zRrPerapf7S0g5u9X6W++9E0WJn9z/w+r1Zpb
peHu2y8xN0/SHShvAnH//t2/65P/K3+1z4D4b3/VDEO+20Dz50D8v//opheP
72p8tb8ACZ/9k6Wavz1Xhoff/te2Mg23gHxo+O7nUnFx61aGmf95/y5Rj51J
Wl/tz0HiZ//ifSuMfTVg9n3bn5D2s7xSB2bej/2hB9USPlnAzPu5X9O3OZ3N
FGbe7/3sVpcU3Wxg5v3Zz+QlsNzMDWbev/11aUffXvKBh98B44YDUZcCvtoD
ALF/OIw=
         "]]}, {
        Hue[0.1421359549995791, 0.6, 0.6], 
        Directive[
         PointSize[0.007333333333333334], 
         RGBColor[0.560181, 0.691569, 0.194885], 
         AbsoluteThickness[1.6]], 
        LineBox[CompressedData["
1:eJxTTMoPSmViYGDQBGIQDQUOCnf297MUfLVPA4N/9pZvbwsec/xqf/YMCPyx
l3ArvXtS8Ku9MRj8tl95ULfDg+Wr/ayZIPDT/tGrtx/mvPpiDzHuh73Igkn3
JP9+gZr3zf7yXYc29odf7MHGnfliX2aR2XtwxxeoeZ/tz/6Xrfs9/wvUvI/2
1x/bMoV1wcz7YJ94Qi84ph6m/439n0M6Kr9yv9jPAKt/ab/s549rNnEw+57Z
L/6fwsjr+cXeCGz+Y/urX7e1+TjDzHtgf+SUUfoTM5j+m/Zxompcgdpf7A3A
6i/bf34pF/tIHiZ/0p7LeUZ3qsQX+wlg/k77y3NdenyEYeYxMEyeIr8xk/uL
/QKI/P7w7SordNlh/JP7fbfz3I5n+GJvATF/v43e/95/fz9D5W/u39TAeCLz
52eY+/b/8JuRN/3HZ3sTiPv313i0HFn/7bN9BsR/+7flJXELAvlzIP7f/4vT
dcbkD5/tL0DCZ/+PiISgl89g5n3Yz2S/xicDyIeG7/55OyU+3bwHM//z/m2x
GllHbny2PweJn/0RxmEZrvdg9n3b//PWDsFrN2Dm/dj/MV5LY+15mHk/97vU
u9+afQJm3u/92uvfvBY+DTPvz/7eIDm1pqMw8/7tXxmy1C1gD8w8hgM6Yh73
1235bA8A45dIHQ==
         "]]}, {
        Hue[0.37820393249936934`, 0.6, 0.6], 
        Directive[
         PointSize[0.007333333333333334], 
         RGBColor[0.922526, 0.385626, 0.209179], 
         AbsoluteThickness[1.6]], 
        LineBox[CompressedData["
1:eJxTTMoPSmViYGDQBGIQDQUOhzV5Hxt/+myfBgb/7FeVWXFzXv5sf/YMCPyx
fxZ+oXDT3c/2xmDw2/6EWfy+W0D5WTNB4Kf9kt9H5Sdc+mwPMe6HfbKp3+IJ
x2HmfbOfyCfzfv2xz/Zg4858sef4bN+vtxVm3md7PZe8/oi1MPM+2n+d9DTv
wUKYeR/sI/yXXWGbCdP/xv6u9pH/NyZ8tp8BVv/S3v+fd0lrD8y+Z/YSeb/L
djV+tjcCm//YPvVc0/M35TDzHtjfTk4x31EI03/T3vp8PvOKrM/2BmD1l+1b
PlodbkqEyZ+0v15hXVAY+9l+Api/0/5ZrOO06+Ew8xgYRBMntpwO/Gy/ACK/
//67uuuqvjD+yf2u938e3uH22d4CYv7+uEcu6787wuRv7td3UbZ6YgN3337d
krwXHy0/25tA3L9/0ZLw4mrTz/YZEP/tbzOUCV5l8Nl+DsT/+32yT/Nxany2
vwAJn/0+1340bFOCh99+rQMnan9LwMN3/y6PnuICXpj5n/f7Mm+YxcX62f4c
JH72P0jx2rqEEWbft/23UxfEmH/9BIvf/QXrW+Ts3n2Cxf9+r69l6Xcef4Ka
93v/qxXCW5tvfIKa92e/wscj3s9Of4Ka92+/lzTn9dj9MPMYDsxVeM7vtfmT
PQATOEdq
         "]]}, {
        Hue[0.6142719099991583, 0.6, 0.6], 
        Directive[
         PointSize[0.007333333333333334], 
         RGBColor[0.528488, 0.470624, 0.701351], 
         AbsoluteThickness[1.6]], 
        LineBox[CompressedData["
1:eJxTTMoPSmViYGDQBGIQDQUOYi9Vku6xf7ZPA4N/9vxPn7x1+fPJ/uwZEPhj
f+VD7cp7Xz7ZG4PBb3vBv/GiTYyf7WfNBIGf9unGtzKz2D7bQ4z7Yf/ScYF6
CSvMvG/2dV0/0oKBfLBxZ77YzwpZv/viX5h5n+1Lk+KZJIF8iHkf7U8d+W58
6fcnqHkf7DtfRWdU/vwE1f/GvnKHUaoa0D0zwOpf2vsa+piIvP8Ete+ZffIl
t/3nXn+yNwKb/9i+eY9exNvnMPMe2D9L/Xb06COY/pv2rZyHw/3vfbI3AKu/
bM9wX+Wtzk2Y/En7zRISi1ivfbKfAObvtGfyqN60/gLMPAaG/wr2d13PfLJf
AJHfP8WcZaXdcRj/5P5jn/ycOQ5+sreAmL8/aplk4qndMPmb+7/e2+i9chvc
ffu5M6NiJqz/ZG8Ccf9+CYvFvn9XfrLPgPhv/zPB2Ga1RZ/s50D8v//jxVmr
lGd+sr8ACZ/9L5h2OLb2wcNv//zWiMs3W+Dhu785Q+VkWyXM/M/7V2xUEXHI
/mR/DhI/+7c3XV+vnQCz79v+wMwGfdlQmHk/9pvyC1UGu8PM+7lfMTv5/itL
mHm/91suCTqqqQkz78/+j7fWCLnLwMz7t1/moceeSRzw8DvwYs+drz+/fLQH
AD6BRp0=
         "]]}, {
        Hue[0.8503398874989481, 0.6, 0.6], 
        Directive[
         PointSize[0.007333333333333334], 
         RGBColor[0.772079, 0.431554, 0.102387], 
         AbsoluteThickness[1.6]], 
        LineBox[CompressedData["
1:eJxTTMoPSmViYGDQBGIQDQUO754w/NXT+WSfBgb/7GV/GM4UMvtkf/YMCPyx
r1kh1cvm8sneGAx+28deV18yOfiT/ayZIPDTfsUrefHKmE/2EON+2PtJ1tnH
Z8DM+2bPtvRtf3zmJ3uwcWe+2OutXZRakgMz77O9z+breS5lMPM+2n8M4r0d
VQYz74P9dfEAVq0ymP439ns0ldPTyj/ZzwCrf2l/7aYD/95KmH3P7M9v3MSq
Wv3J3ghs/mP7ruTXzx7AzXtg/9n1xMOiMpj+m/ZbXi85q1P8yd4ArP6y/frf
Ms3tBTD5k/ZHHW2tg3I/2U8A83fa+6rHPJyXCTOPgUHn4aG1/1M+2S+AyO/v
+CfvcSgexj+5/wenk+27qE/2FhDz9x8SWqVUEgKTv7n/brdG42E/uPv2b06f
3vDZ7ZO9CcT9+1Xj+07o2H2yz4D4b3/GywvTPU0/2c+B+H9/3EWhuce0Ptlf
gITP/pCrPgbz5OHht3/yjS0ZKULw8N0fy6n1YgMTzPzP+28bFi9Q/vbR/hwk
fvZnGezt/f70I9S+b/stKjXP37v2ERa/+9nVDS3dj3+Exf/+NR9/3mfZ+hFq
3u/9XScZVy1cBDPvz/76INM583tg5v3bb76wQuNRJcw8hgP3Z+Rdck36aA8A
UAZATA==
         "]]}, {
        Hue[0.08640786499873876, 0.6, 0.6], 
        Directive[
         PointSize[0.007333333333333334], 
         RGBColor[0.363898, 0.618501, 0.782349], 
         AbsoluteThickness[1.6]], 
        LineBox[CompressedData["
1:eJxTTMoPSmViYGDQBGIQDQUO25he/+mt+GifBgb/7EPTMm6dmv7R/uwZEPhj
73075In9po/2xmDw2/72yT/3lh7/aD9rJgj8tNd5NTdW+tpHe4hxP+y/a/Mc
Y30CM++b/Z5HC3a9ef3RHmzcmS/2rHZRwe4/YOZ9to8N2nnxKtMnqHkf7Xk0
cmxZeD9Bzftgr7ky4TeLwCeo/jf2azwnzckR+WQ/A6z+pb2tYphersQnqH3P
7N97zi5bJf3J3ghs/mP7LQsZo77LwMx7YD81M1/XUBam/6b9B+1ZRQ5AeQOw
+sv2WhcOitnIwORP2vd1TDj1TfKT/QQwf6f9JOGjtr5iMPMYGKQeqJz5KvTJ
fgFEfn/ApRlLd/DC+Cf3P729xL+f45O9BcT8/b6/nT67MMLkb+73c7baHvUL
Fn4P9j99nqzE+umjvQnE/fuZP++u3PP8o30GxH/7/3gyz+C5+9F+DsT/+6c8
OL5/3oWP9hcg4bO/L8+fv/kwzLwP+yeYn+ON2wqLr4/7HXcF/25ZCjP/8/7n
23Yu9Jj60f4cJH72e0+I8/nWDLPv237ldhvHN7nw+N0vXTU3/Gc0PP73b7p4
/naeO8y83/sP/r8kGmgMM+/PfuZjwit9pWDm/dt/yavrhg8zzDyGA16ZbMGV
bz7YAwALnEGa
         "]]}, {
        Hue[0.3224758424985268, 0.6, 0.6], 
        Directive[
         PointSize[0.007333333333333334], 
         RGBColor[1, 0.75, 0], 
         AbsoluteThickness[1.6]], 
        LineBox[CompressedData["
1:eJxTTMoPSmViYGDQBGIQDQUO1VOPtCZ9+2CfBgb/7JMm6C/5IvbR/uwZEPhj
r1wTt3uX1kd7YzD4bV/9WvdIue9H+1kzQeCn/V3VO5ufJ360hxj3w/56+eJF
ysUfoeZ9szc8tl36X+NHe7BxZ77YszAqeCycBDPvs33gX1k7o8Uw8z7af372
5WDFeph5H+xlslm7juyA6X9j/+xC8mKeAx/tZ4DVv7T3nXpU588JmH3P7G+2
nvMpOP/R3ghs/mN7Wyb2vWqXYOY9sM+/GNdx/jJM/037s1oi39iufrQ3AKu/
bF/d3DB1ylWY/En7I2zNJZ+ufLSfAObvtO/61HDhx0WYeQwMNfXxPySA9i2A
yO+3P/xwitgpGP/k/gNKFdcuH/lobwExf3/MRonpUXth8jf3G+1oNjyxFe6+
/S+1b71gXfPR3gTi/v1cy3I4/Bd8tM+A+G//Ep/+dTZTPtrPgfh/f4kUZ1FD
20f7C5Dw2f/r0cOTG8vh4bd/9fxLU9LT4eG7v7ZT8LNQGMz8z/snW82Ydtr5
o/05SPzsnzG3remTHsy+b/stZrvtvCsBj9/925fqLJjNBI///YJJvsJxrz9A
zfu93zu/pNvy8geoeX/2V50IuOe06wPUvH/7NaM7zmbN/wALvwMsJ9QF5zd8
sAcAVBRIjQ==
         "]]}}, {{
        Directive[
         PointSize[0.007333333333333334], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
             GraphicsBox[{
               EdgeForm[], 
               DiskBox[{0, 0}]}], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.007333333333333334], 
                 RGBColor[0.368417, 0.506779, 0.709798], 
                 AbsoluteThickness[1.6]]}, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}, Automatic, 
          Offset[4]], CompressedData["
1:eJw9kV1Ik2EUx99pMba66EqHECUhswWiTUhi+k8is4wCQ6Lsc5LZ2IpRMoqg
oKhMAlFY2QcVw7erEYUiIXTEYjFYLaqbVbNQC9cHmQ6fZ5+k7/s8/uFcHM45
v/NV6jzdfLxQUZT1C2ZYsAJlSVu2++OstTiLdk15nMo7f+0vz+JNZFFZ+AaW
t15enYFdUwYuv8HWV5zBnf5FpXB2yDdS0peGjuOYXPG0o/NSWvDm0XIhZ9ix
OQ0NF0nidUPwWL4tJXhzOP9xtq2pKiV4/7Cv6urEms9c8GZQROM7fYNc1P+G
I1saDV3nuK3lJxC4EXUVVnPR7wfUxqGyqbUcGzX+JAYjQct4ggneN3TH9qz7
GmeiPob6uuDfkmcMlVr+Bxh/5oq678t4GA3OrSP2aww9mv8cuffW9PRFyVOU
3MF40ORheKjH6fvwsulPbumHqb/2hdF+gqFG59NhdsDYdVTGYxToHG5iJ5fm
o00vkwM9XoZqfX4yFzxS715h6ND3ow22GvOuXoZ7+v7ksla0eAIM7/T70NiZ
gG3CL3kzFFvZGG5WmbwvJcpy1iMhyZ8jr8W76kmU4a3+H3pV99jA47LfPB1S
v2yLzEoeJ8du8x+Ticv/062KXneqlgtehvIuzxRVcsHL0t4HNx1JJxe8PFnq
46HRc/K/ymh7l1st93L8B/v8RF0=
         "]]}, {
        Directive[
         PointSize[0.007333333333333334], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
             GraphicsBox[{
               EdgeForm[], 
               PolygonBox[{{-1, -1}, {1, -1}, {1, 1}, {-1, 1}}]}], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.007333333333333334], 
                 RGBColor[0.880722, 0.611041, 0.142051], 
                 AbsoluteThickness[1.6]]}, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}, Automatic, 
          Offset[4]], CompressedData["
1:eJxTTMoPSmVmYGDQBGJGIGZigAMHqRLh5tsHv9ungcE/ey6luZN9Qr/bnz0D
An/sG15OUD2j/93eGAx+23MqGX36v/Wb/ayZIPDTXuhKs8ncTd/sIcb9sC/7
yZl8rPsb1Lxv9hmzz6m/y/9mDzbuzBf7KA323+tCv0HN+2yvsGTt5h5FmHkf
7T2bNfZpvPkKNe+D/SJJBf3I21+h+t/Y3zwi/N3uyFf7GWD1L+0Tjuyc17Hq
K9S+Z/YyUcstd3R/tTcCm//Y3t1uacfEcph5D+z3TLZ9W50J03/T/mD33Unv
Q7/aG4DVX7Z3uWc6LdoVJn/Snklq8eUA26/2E8D8nfa+S1R568xh5jEwnPWL
lpPU+2q/ACK/v4/XKOOPCox/cr9Zo1nvVtWv9hYQ8/er9Ddf+iYLk7+5/4fV
as2t0nD37ZeYmyfpDpQ3gbh//+7f9cn/lb/aZ0D8t79qhiHfbaD5cyD+3390
04vHdzW+2l+AhM/+yVLN354rw8Nv/2tbmYZbQD40fPdzqbi4dSvDzP+8f5eo
x84kra/25yDxs3/xvhXGvhow+77tT0j7WV6pAzPvx/7Qg2oJnyxg5v3cr+nb
nM5mCjPv9352q0uKbjYw8/7sZ/ISWG7mBjPv3/66tKNvL/nAw++AccOBqEsB
X+0Bvgs4jg==
         "]]}, {
        Directive[
         PointSize[0.007333333333333334], 
         RGBColor[0.560181, 0.691569, 0.194885], 
         AbsoluteThickness[1.6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
             GraphicsBox[{
               EdgeForm[], 
               PolygonBox[{{0, 1}, {1, 0}, {0, -1}, {-1, 0}}]}], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.007333333333333334], 
                 RGBColor[0.560181, 0.691569, 0.194885], 
                 AbsoluteThickness[1.6]]}, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}, Automatic, 
          Offset[4]], CompressedData["
1:eJxTTMoPSmVmYGDQBGJGIGZigAMHhTv7+1kKvtqngcE/e8u3twWPOX61P3sG
BP7YS7iV3j0p+NXeGAx+2688qNvhwfLVftZMEPhp/+jV2w9zXn2xhxj3w15k
waR7kn+/QM37Zn/5rkMb+8Mv9mDjznyxL7PI7D244wvUvM/2Z//L1v2e/wVq
3kf7649tmcK6YOZ9sE88oRccUw/T/8b+zyEdlV+5X+xngNW/tF/288c1mziY
fc/sF/9PYeT1/GJvBDb/sf3Vr9vafJxh5j2wP3LKKP2JGUz/Tfs4UTWuQO0v
9gZg9ZftP7+Ui30kD5M/ac/lPKM7VeKL/QQwf6f95bkuPT7CMPMYGCZPkd+Y
yf3FfgFEfn/4dpUVuuww/sn9vtt5bsczfLG3gJi/30bvf++/v5+h8jf3b2pg
PJH58zPMfft/+M3Im/7js70JxP37azxajqz/9tk+A+K//dvykrgFgfw5EP/v
/8XpOmPyh8/2FyDhs/9HRELQy2cw8z7sZ7Jf45MB5EPDd/+8nRKfbt6Dmf95
/7ZYjawjNz7bn4PEz/4I47AM13sw+77t/3lrh+C1GzDzfuz/GK+lsfY8zLyf
+13q3W/NPgEz7/d+7fVvXgufhpn3Z39vkJxa01GYef/2rwxZ6hawB2YewwEd
MY/767Z8tgcA8CNIHw==
         "]]}, {
        Directive[
         PointSize[0.007333333333333334], 
         RGBColor[0.922526, 0.385626, 0.209179], 
         AbsoluteThickness[1.6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
             GraphicsBox[{
               EdgeForm[], 
               PolygonBox[
                
                NCache[{{0, 1}, {-1, 1 - 3^Rational[1, 2]}, {
                  1, 1 - 3^Rational[1, 2]}}, {{0, 
                  1}, {-1, -0.7320508075688772}, {
                  1, -0.7320508075688772}}]]}], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.007333333333333334], 
                 RGBColor[0.922526, 0.385626, 0.209179], 
                 AbsoluteThickness[1.6]]}, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}, Automatic, 
          Offset[4]], CompressedData["
1:eJxTTMoPSmVmYGDQBGJGIGZigAOHw5q8j40/fbZPA4N/9qvKrLg5L3+2P3sG
BP7YPwu/ULjp7md7YzD4bX/CLH7fLaD8rJkg8NN+ye+j8hMufbaHGPfDPtnU
b/GE4zDzvtlP5JN5v/7YZ3uwcWe+2HN8tu/X2woz77O9nktef8RamHkf7b9O
epr3YCHMvA/2Ef7LrrDNhOl/Y39X+8j/GxM+288Aq39p7//Pu6S1B2bfM3uJ
vN9luxo/2xuBzX9sn3qu6fmbcph5D+xvJ6eY7yiE6b9pb30+n3lF1md7A7D6
y/YtH60ONyXC5E/aX6+wLiiM/Ww/Aczfaf8s1nHa9XCYeQwMookTW04HfrZf
AJHff/9d3XVVXxj/5H7X+z8P73D7bG8BMX9/3COX9d8dYfI39+u7KFs9sYG7
b79uSd6Lj5af7U0g7t+/aEl4cbXpZ/sMiP/2txnKBK8y+Gw/B+L//T7Zp/k4
NT7bX4CEz36faz8atinBw2+/1oETtb8l4OG7f5dHT3EBL8z8z/t9mTfM4mL9
bH8OEj/7H6R4bV3CCLPv2/7bqQtizL9+gsXv/oL1LXJ27z7B4n+/19ey9DuP
P0HN+73/1Qrhrc03PkHN+7Nf4eMR72enP0HN+7ffS5rzeux+mHkMB+YqPOf3
2vzJHgAfxEds
         "]]}, {
        Directive[
         PointSize[0.007333333333333334], 
         RGBColor[0.528488, 0.470624, 0.701351], 
         AbsoluteThickness[1.6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
             GraphicsBox[{
               EdgeForm[], 
               PolygonBox[
                
                NCache[{{0, -1}, {-1, -1 + 3^Rational[1, 2]}, {
                  1, -1 + 3^Rational[1, 2]}}, {{
                  0, -1}, {-1, 0.7320508075688772}, {
                  1, 0.7320508075688772}}]]}], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.007333333333333334], 
                 RGBColor[0.528488, 0.470624, 0.701351], 
                 AbsoluteThickness[1.6]]}, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}, Automatic, 
          Offset[4]], CompressedData["
1:eJxTTMoPSmVmYGDQBGJGIGZigAMHsZcqSffYP9ungcE/e/6nT966/Plkf/YM
CPyxv/KhduW9L5/sjcHgt73g33jRJsbP9rNmgsBP+3TjW5lZbJ/tIcb9sH/p
uEC9hBVm3jf7uq4facFAPti4M1/sZ4Ws333xL8y8z/alSfFMkkA+xLyP9qeO
fDe+9PsT1LwP9p2vojMqf36C6n9jX7nDKFUN6J4ZYPUv7X0NfUxE3n+C2vfM
PvmS2/5zrz/ZG4HNf2zfvEcv4u1zmHkP7J+lfjt69BFM/037Vs7D4f73Ptkb
gNVftme4r/JW5yZM/qT9ZgmJRazXPtlPAPN32jN5VG9afwFmHgPDfwX7u65n
PtkvgMjvn2LOstLuOIx/cv+xT37OHAc/2VtAzN8ftUwy8dRumPzN/V/vbfRe
uQ3uvv3cmVExE9Z/sjeBuH+/hMVi378rP9lnQPy3/5lgbLPaok/2cyD+3//x
4qxVyjM/2V+AhM/+F0w7HFv74OG3f35rxOWbLfDw3d+coXKyrRJm/uf9Kzaq
iDhkf7I/B4mf/dubrq/XToDZ921/YGaDvmwozLwf+035hSqD3WHm/dyvmJ18
/5UlzLzf+y2XBB3V1ISZ92f/x1trhNxlYOb92y/z0GPPJA54+B14sefO159f
PtoDAEsNRp8=
         "]]}, {
        Directive[
         PointSize[0.007333333333333334], 
         RGBColor[0.772079, 0.431554, 0.102387], 
         AbsoluteThickness[1.6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
             GraphicsBox[
              CircleBox[{0, 0}]], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.007333333333333334], 
                 RGBColor[0.772079, 0.431554, 0.102387], 
                 AbsoluteThickness[1.6]]}, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}, Automatic, 
          Offset[4]], CompressedData["
1:eJxTTMoPSmVmYGDQBGJGIGZigAOHd08Y/urpfLJPA4N/9rI/DGcKmX2yP3sG
BP7Y16yQ6mVz+WRvDAa/7WOvqy+ZHPzJftZMEPhpv+KVvHhlzCd7iHE/7P0k
6+zjM2DmfbNnW/q2Pz7zkz3YuDNf7PXWLkotyYGZ99neZ/P1PJcymHkf7T8G
8d6OKoOZ98H+ungAq1YZTP8b+z2ayulp5Z/sZ4DVv7S/dtOBf28lzL5n9uc3
bmJVrf5kbwQ2/7F9V/LrZw/g5j2w/+x64mFRGUz/Tfstr5ec1Sn+ZG8AVn/Z
fv1vmeb2Apj8SfujjrbWQbmf7CeA+TvtfdVjHs7LhJnHwKDz8NDa/ymf7BdA
5Pd3/JP3OBQP45/c/4PTyfZd1Cd7C4j5+w8JrVIqCYHJ39x/t1uj8bAf3H37
N6dPb/js9sneBOL+/arxfSd07D7ZZ0D8tz/j5YXpnqaf7OdA/L8/7qLQ3GNa
n+wvQMJnf8hVH4N58vDw2z/5xpaMFCF4+O6P5dR6sYEJZv7n/bcNixcof/to
fw4SP/uzDPb2fn/6EWrft/0WlZrn7137CIvf/ezqhpbuxz/C4n//mo8/77Ns
/Qg17/f+rpOMqxYugpn3Z399kOmc+T0w8/7tN19YofGoEmYew4H7M/IuuSZ9
tAcAXJJATg==
         "]]}, {
        Directive[
         PointSize[0.007333333333333334], 
         RGBColor[0.363898, 0.618501, 0.782349], 
         AbsoluteThickness[1.6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
             GraphicsBox[{
               EdgeForm[
                Thickness[Medium]], 
               FaceForm[], 
               LineBox[{{-1, -1}, {1, -1}, {1, 1}, {-1, 1}, {-1, -1}}]}], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.007333333333333334], 
                 RGBColor[0.363898, 0.618501, 0.782349], 
                 AbsoluteThickness[1.6]]}, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}, Automatic, 
          Offset[4]], CompressedData["
1:eJxTTMoPSmVmYGDQBGJGIGZigAOHbUyv//RWfLRPA4N/9qFpGbdOTf9of/YM
CPyx974d8sR+00d7YzD4bX/75J97S49/tJ81EwR+2uu8mhsrfe2jPcS4H/bf
tXmOsT6BmffNfs+jBbvevP5oDzbuzBd7VruoYPcfMPM+28cG7bx4lekT1LyP
9jwaObYsvJ+g5n2w11yZ8JtF4BNU/xv7NZ6T5uSIfLKfAVb/0t5WMUwvV+IT
1L5n9u89Z5etkv5kbwQ2/7H9loWMUd9lYOY9sJ+ama9rKAvTf9P+g/asIgeg
vAFY/WV7rQsHxWxkYPIn7fs6Jpz6JvnJfgKYv9N+kvBRW18xmHkMDFIPVM58
FfpkvwAivz/g0oylO3hh/JP7n95e4t/P8cneAmL+ft/fTp9dGGHyN/f7OVtt
j/oFC78H+58+T1Zi/fTR3gTi/v3Mn3dX7nn+0T4D4r/9fzyZZ/Dc/Wg/B+L/
/VMeHN8/78JH+wuQ8Nnfl+fP33wYZt6H/RPMz/HGbYXF18f9jruCf7cshZn/
ef/zbTsXekz9aH8OEj/7vSfE+Xxrhtn3bb9yu43jm1x4/O6Xrpob/jMaHv/7
N108fzvPHWbe7/0H/18SDTSGmfdnP/Mx4ZW+UjDz/u2/5NV1w4cZZh7DAa9M
tuDKNx/sARgoQZw=
         "]]}, {
        Directive[
         PointSize[0.007333333333333334], 
         RGBColor[1, 0.75, 0], 
         AbsoluteThickness[1.6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
             GraphicsBox[{
               EdgeForm[
                Thickness[Medium]], 
               FaceForm[], 
               LineBox[{{0, 1}, {1, 0}, {0, -1}, {-1, 0}, {0, 1}}]}], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.007333333333333334], 
                 RGBColor[1, 0.75, 0], 
                 AbsoluteThickness[1.6]]}, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}, Automatic, 
          Offset[4]], CompressedData["
1:eJxTTMoPSmVmYGDQBGJGIGZigAOH6qlHWpO+fbBPA4N/9kkT9Jd8Eftof/YM
CPyxV66J271L66O9MRj8tq9+rXuk3Pej/ayZIPDT/q7qnc3PEz/aQ4z7YX+9
fPEi5eKPUPO+2Rse2y79r/GjPdi4M1/sWRgVPBZOgpn32T7wr6yd0WKYeR/t
Pz/7crBiPcy8D/Yy2axdR3bA9L+xf3YheTHPgY/2M8DqX9r7Tj2q8+cEzL5n
9jdbz/kUnP9obwQ2/7G9LRP7XrVLMPMe2OdfjOs4fxmm/6b9WS2Rb2xXP9ob
gNVftq9ubpg65SpM/qT9Ebbmkk9XPtpPAPN32nd9arjw4yLMPAaGmvr4HxJA
+xZA5PfbH344RewUjH9y/wGlimuXj3y0t4CYvz9mo8T0qL0w+Zv7jXY0G57Y
Cnff/pfat16wrvlobwJx/36uZTkc/gs+2mdA/Ld/iU//OpspH+3nQPy/v0SK
s6ih7aP9BUj47P/16OHJjeXw8Nu/ev6lKenp8PDdX9sp+FkoDGb+5/2TrWZM
O+380f4cJH72z5jb1vRJD2bft/0Ws9123pWAx+/+7Ut1Fsxmgsf/fsEkX+G4
1x+g5v3e751f0m15+QPUvD/7q04E3HPa9QFq3r/9mtEdZ7Pmf4CF3wGWE+qC
8xs+2AMAYKBIjw==
         "]]}}}, {{}, {}}}, {
    DisplayFunction -> Identity, DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
     AxesLabel -> {
       FormBox[
        StyleBox["\"\[Beta]\"", 14, Bold, StripOnInput -> False], 
        TraditionalForm], 
       FormBox[
        StyleBox[
        "\"\\!\\(\\*SubscriptBox[\\(S\\), \
\\(can\\)]\\)/\\!\\(\\*SubscriptBox[\\(S\\), \\(\[Mu]\\)]\\)\"", 14, Bold, 
         StripOnInput -> False], TraditionalForm]}, 
     AxesOrigin -> {0, 0.9909322714155407}, AxesStyle -> {
       Thickness[Large], 
       Thickness[Large]}, DisplayFunction :> Identity, 
     Frame -> {{False, False}, {False, False}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], 
     Method -> {
      "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
       "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           Identity[
            Part[#, 1]], 
           Identity[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           Identity[
            Part[#, 1]], 
           Identity[
            Part[#, 2]]}& )}}, 
     PlotRange -> {{-2., 2.}, {0.9909322714155407, 1.7598513788979306`}}, 
     PlotRangeClipping -> True, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.05], 
        Scaled[0.05]}}, Ticks -> {Automatic, Automatic}}], 
   FormBox[
    FormBox[
     TemplateBox[{
      "\"dE=0.2\"", "\"dE=0.4\"", "\"dE=0.6\"", "\"dE=0.8\"", "\"dE=1.0\"", 
       "\"dE=1.2\"", "\"dE=1.4\"", "\"dE=1.6\""}, "PointLegend", 
      DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 4}, {20, 4}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[], 
                    DiskBox[{0, 0}]}, {DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, ImageSize -> {20, 4}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.365] -> Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 4}, {20, 4}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[{{-1, -1}, {1, -1}, {1, 1}, {-1, 1}}]}, {
                    DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, ImageSize -> {20, 4}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.365] -> Baseline)], #2}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 4}, {20, 4}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[{{0, 1}, {1, 0}, {0, -1}, {-1, 0}}]}, {
                    DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, ImageSize -> {20, 4}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.365] -> Baseline)], #3}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 4}, {20, 4}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[
                    
                    NCache[{{0, 1}, {-1, 1 - 3^Rational[1, 2]}, {
                    1, 1 - 3^Rational[1, 2]}}, {{0, 
                    1}, {-1, -0.7320508075688772}, {
                    1, -0.7320508075688772}}]]}, {
                    DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, ImageSize -> {20, 4}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.365] -> Baseline)], #4}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.528488, 0.470624, 0.701351], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 4}, {20, 4}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.528488, 0.470624, 0.701351], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[
                    
                    NCache[{{0, -1}, {-1, -1 + 3^Rational[1, 2]}, {
                    1, -1 + 3^Rational[1, 2]}}, {{
                    0, -1}, {-1, 0.7320508075688772}, {
                    1, 0.7320508075688772}}]]}, {
                    DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.528488, 0.470624, 0.701351], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, ImageSize -> {20, 4}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.365] -> Baseline)], #5}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.772079, 0.431554, 0.102387], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 4}, {20, 4}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.772079, 0.431554, 0.102387], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[
                    CircleBox[{0, 0}], {DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.772079, 0.431554, 0.102387], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, ImageSize -> {20, 4}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.365] -> Baseline)], #6}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.363898, 0.618501, 0.782349], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 4}, {20, 4}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.363898, 0.618501, 0.782349], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[
                    Thickness[Medium]], 
                    FaceForm[], 
                    
                    LineBox[{{-1, -1}, {1, -1}, {1, 1}, {-1, 
                    1}, {-1, -1}}]}, {DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.363898, 0.618501, 0.782349], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, ImageSize -> {20, 4}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.365] -> Baseline)], #7}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[1, 0.75, 0], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 4}, {20, 4}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[1, 0.75, 0], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[
                    Thickness[Medium]], 
                    FaceForm[], 
                    LineBox[{{0, 1}, {1, 0}, {0, -1}, {-1, 0}, {0, 1}}]}, {
                    DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[1, 0.75, 0], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, ImageSize -> {20, 4}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.365] -> Baseline)], #8}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"PointLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.007333333333333334`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.368417, 0.506779, 0.709798]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.007333333333333334`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.880722, 0.611041, 0.142051]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.007333333333333334`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.560181, 0.691569, 0.194885]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.007333333333333334`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.922526, 0.385626, 0.209179]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.007333333333333334`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.528488, 0.470624, 0.701351]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.007333333333333334`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.772079, 0.431554, 0.102387]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.007333333333333334`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.363898, 0.618501, 0.782349]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.007333333333333334`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|"color" -> RGBColor[1, 0.75, 0]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}]}],
              "}"}], ",", 
           RowBox[{"{", 
             
             RowBox[{#, ",", #2, ",", #3, ",", #4, ",", #5, ",", #6, ",", #7, 
               ",", #8}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{
                    EdgeForm[], 
                    DiskBox[{0, 0}]}], ",", 
                    RowBox[{"Offset", "[", "4", "]"}]}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[{{-1, -1}, {1, -1}, {1, 1}, {-1, 1}}]}], ",", 
                    RowBox[{"Offset", "[", "4", "]"}]}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[{{0, 1}, {1, 0}, {0, -1}, {-1, 0}}]}], ",", 
                    RowBox[{"Offset", "[", "4", "]"}]}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[
                    
                    NCache[{{0, 1}, {-1, 1 - 3^Rational[1, 2]}, {
                    1, 1 - 3^Rational[1, 2]}}, {{0, 
                    1}, {-1, -0.7320508075688772}, {
                    1, -0.7320508075688772}}]]}], ",", 
                    RowBox[{"Offset", "[", "4", "]"}]}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[
                    
                    NCache[{{0, -1}, {-1, -1 + 3^Rational[1, 2]}, {
                    1, -1 + 3^Rational[1, 2]}}, {{
                    0, -1}, {-1, 0.7320508075688772}, {
                    1, 0.7320508075688772}}]]}], ",", 
                    RowBox[{"Offset", "[", "4", "]"}]}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[
                    CircleBox[{0, 0}]], ",", 
                    RowBox[{"Offset", "[", "4", "]"}]}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{
                    EdgeForm[
                    Thickness[Medium]], 
                    FaceForm[], 
                    LineBox[{{-1, -1}, {1, -1}, {1, 1}, {-1, 1}, {-1, -1}}]}],
                     ",", 
                    RowBox[{"Offset", "[", "4", "]"}]}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{
                    EdgeForm[
                    Thickness[Medium]], 
                    FaceForm[], 
                    LineBox[{{0, 1}, {1, 0}, {0, -1}, {-1, 0}, {0, 1}}]}], 
                    ",", 
                    RowBox[{"Offset", "[", "4", "]"}]}], "}"}]}], "}"}]}], 
           ",", 
           RowBox[{"Joined", "\[Rule]", 
             RowBox[{"{", 
               
               RowBox[{
                "True", ",", "True", ",", "True", ",", "True", ",", "True", 
                 ",", "True", ",", "True", ",", "True"}], "}"}]}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{
  3.952389853710993*^9, 3.9523899946693983`*^9, {3.9523900400833273`*^9, 
   3.952390048199891*^9}, 3.952390103519732*^9, 3.952390374528354*^9, 
   3.9523920124433594`*^9, 3.952392067349732*^9, 3.9534669226560936`*^9, 
   3.9538574425501585`*^9, 3.9554437732058887`*^9},
 CellLabel->
  "Out[225]=",ExpressionUUID->"6261f8a8-3064-486c-9c00-91c3289a6d28"]
}, Open  ]],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 0.5}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{
  Inherited, 3},ExpressionUUID->"a9d9a748-eb8a-401f-a71b-1a96216ae80f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"SdEtotL18N9", "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", 
     RowBox[{"SdEtotL18N9", "[", 
      RowBox[{"[", "2", "]"}], "]"}], ",", 
     RowBox[{"SdEtotL18N9", "[", 
      RowBox[{"[", "3", "]"}], "]"}], ",", 
     RowBox[{"SdEtotL18N9", "[", 
      RowBox[{"[", "4", "]"}], "]"}], ",", 
     RowBox[{"SdEtotL18N9", "[", 
      RowBox[{"[", "5", "]"}], "]"}], ",", 
     RowBox[{"SdEtotL18N9", "[", 
      RowBox[{"[", "6", "]"}], "]"}], ",", 
     RowBox[{"SdEtotL18N9", "[", 
      RowBox[{"[", "7", "]"}], "]"}], ",", 
     RowBox[{"SdEtotL18N9", "[", 
      RowBox[{"[", "8", "]"}], "]"}], ",", "S\[Beta]listL18N9"}], "}"}], ",", 
   RowBox[{"Joined", "\[Rule]", "True"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
   RowBox[{"PlotMarkers", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Automatic", ",", "Small"}], "}"}]}], ",", 
   RowBox[{"Frame", "\[Rule]", "True"}], ",", 
   RowBox[{"FrameLabel", "->", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{"\"\<\[Beta]\>\"", ",", "14", ",", "Bold"}], "]"}], ",", 
      RowBox[{"Style", "[", 
       RowBox[{"\"\<S\>\"", ",", "14", ",", "Bold"}], "]"}]}], "}"}]}], ",", 
   RowBox[{"FrameStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"Thick", ",", "Thick"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Thick", ",", "Thick"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"PlotLegends", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
     "\"\<dE=0.2\>\"", ",", "\"\<dE=0.4\>\"", ",", "\"\<dE=0.6\>\"", ",", 
      "\"\<dE=0.8\>\"", ",", "\"\<dE=1.0\>\"", ",", "\"\<dE=1.2\>\"", ",", 
      "\"\<dE=1.4\>\"", ",", "\"\<dE=1.6\>\"", ",", "\"\<Can\>\""}], 
     "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.952388751446057*^9, 3.95238875460085*^9}, {
   3.95238881923114*^9, 3.9523889661246033`*^9}, {3.9523892679572353`*^9, 
   3.9523892867087164`*^9}, {3.9523897246810236`*^9, 3.952389747924508*^9}, {
   3.9523897922239175`*^9, 3.9523898199551554`*^9}, {3.9523900664393673`*^9, 
   3.9523900941622972`*^9}, {3.952390157251133*^9, 3.9523901734996324`*^9}, {
   3.952514877288663*^9, 3.952514878282782*^9}, {3.9525150500239167`*^9, 
   3.9525150506288304`*^9}, {3.953857460736141*^9, 3.953857482542445*^9}, 
   3.9538577607829475`*^9, {3.9538664210538964`*^9, 3.9538664797191515`*^9}, 
   3.955443781291868*^9},
 CellLabel->
  "In[226]:=",ExpressionUUID->"fb3ae8d9-5992-44ec-97d4-90ff3b53b0bd"],

Cell[BoxData[
 TemplateBox[{
   GraphicsBox[{{}, {{{}, {}, {
        Hue[0.67, 0.6, 0.6], 
        Directive[
         PointSize[0.007333333333333334], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6]], 
        LineBox[CompressedData["
1:eJxTTMoPSmViYGDQBGIQDQUOio7pnaX/BBzSwOCf/SX7SSzidwUdzp4BgT/2
0e77uX5tEHIwBoPf9psLij9HVQg7zJoJAj/t469vjbtcIeIAMe6H/eNGIY2C
ZFGoed/sbx/fcut6sZgD2LgzX+yPHlx840CSONS8z/bHSiZW5HtIQM37aJ+9
tEqqTEcSat4H+8MXd31n45GC6n9j/zJHzCL/mZTDDLD6l/a2W8/xLlsmDbXv
mf2z5g2938JlHIzA5j+2fyMWuZHprwzUvAf2d08+9b3eKQvVf9N+4/w5ZWsY
5RwMwOov2//7tdrbIlkOKn/SXuzQqoLzy+UcJoD5O+1tug/NEb0p5wALwAly
8Z+uv5NzWACR3y+j8eOp+AsY/+T+rGlNwQaX5BwsIObv/6ykeXHWfJj8zf2N
0xubFRNg5j3Y71bPc4aTT87BBOL+/Rs98o1mrZZ1yID4b/+Wq5MYnK1lHeZA
/L8/X5RF4tpeGYcLkPDZb8m4If+cHcy/H/a3sAQuvLBPGha+++WTGn9PtZWG
mv95/8ps0X8rVko5nIPEz/7/XK1J8+SloPZ923/YRyQ+dBEsPn7s1/9vuPk1
syQs/vc/+LWDYW29BNS83/vnCNqzXfwpDjXvz/6CjlkfCwvFoeb922/hoMzk
8EkMFn4HjMTnJ8a0iTkAAPGrIpU=
         "]]}, {
        Hue[0.9060679774997897, 0.6, 0.6], 
        Directive[
         PointSize[0.007333333333333334], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6]], 
        LineBox[CompressedData["
1:eJxTTMoPSmViYGDQBGIQDQUOQtzie57tEXZIA4N/9u1VRyp+zBFxOHsGBP7Y
h95k7eyoFnUwBoPf9ltjqhLCc8QcZs0EgZ/2ckfu/bjkK+4AMe6H/fWrtae6
bCSg5n2zl+SfYrXAUtIBbNyZL/ZK5S+WXDeSgpr32d7mwNKENH5pqHkf7Sf0
X/AV+SoNNe+D/XXLN6ceXJeB6n9jf2vH5i1/Vsk6zACrf2lfrVqhXJwrB7Xv
mb2k8rmj7PLyDkZg8x/bG604vTH3kDzUvAf21WcPbDysoQDVf9P+Qve7KNZk
BQcDsPrL9t/uvX5jNhkmf9Je8euP1a+2KThMAPN32s+XSva5c07BARaA3ltr
+VpuKDgsgMjvX7v9tdKHazD+yf01C951sJ5ScLCAmL//kMvk2Rc2weRv7peW
ePxi4iSYeQ/2GzV/33cqQ8HBBOL+/ZdChSrmmis4ZED8tz8+1LHpLoOCwxyI
//dzaltrLuuQd7gACZ/9OX+OGbGzwvz7YT+v4BbWaW1ysPDdP/H8Qh1bJjmo
+Z/3M5jU8jwul3U4B4mf/Ycv1M598kwGat+3/af7SyXrE2Rg8bt/4YbrBlVX
YPH1c/+PuPWpFzykoeb93l/DwxoatE8Kat6f/ccDVlyqs5OCmvdvP2ehr8DT
g5Kw8DuwLOJlhrm9pAMA3HElng==
         "]]}, {
        Hue[0.1421359549995791, 0.6, 0.6], 
        Directive[
         PointSize[0.007333333333333334], 
         RGBColor[0.560181, 0.691569, 0.194885], 
         AbsoluteThickness[1.6]], 
        LineBox[CompressedData["
1:eJxTTMoPSmViYGDQBGIQDQUOjxuFNAqSRR3SwOCf/c7TkdvCI8Uczp4BgT/2
D7VTD3HriDsYg8Fve+/lXRHcfBIOs2aCwE/7mmPr7nF9knCAGPfDfsNPoT6l
t5JQ877ZT3xekNL4UMoBbNyZL/Z/yx/UFV+Vhpr32X5e1/lZHntkoOZ9tL/c
dDu6ZrYs1LwP9v3Rszv7S+Wg+t/Y33OReM3gLe8wA6z+pX14zP1XV9gUoPY9
s287t97yYLyCgxHY/Mf2L5WK0g9sUICa98De9pTaxZgfClD9N+2fXw586mmk
6GAAVn/Z3ulOyOH8REWo/En7W8zfjJtbFR0mgPk77TU9NSL3zFF0gAVgM99e
d+Xlig4LIPL7LyWYrglZCuOf3B/8nE1PbqaigwXE/P0y8/xfazTC5G/ub3mg
0S2eCDPvwX6Rlmube8wVHUwg7t//Pe/O1S9sig4ZEP/tL/re/O7YeQWHORD/
75eWePxi4iQFhwuQ8Nkfc70sxDQY5t8P+4OM/t7YLqwAC9/9Yidzs/MXykPN
/7x/v0bEy4eS8g7nIPGz/+gMFZeGPjmofd/2b5w/p2wNoxwsfve/lHrFqVcp
C4v//TWdKmadH2Sg5v3eL7U8ePrXDBmoeX/2R16Q5F/6Shpq3r/9/N92eXzI
loaF34Gpvpdt5H9LOQAAe7Mkbw==
         "]]}, {
        Hue[0.37820393249936934`, 0.6, 0.6], 
        Directive[
         PointSize[0.007333333333333334], 
         RGBColor[0.922526, 0.385626, 0.209179], 
         AbsoluteThickness[1.6]], 
        LineBox[CompressedData["
1:eJxTTMoPSmViYGDQBGIQDQUOPCvNA/fMF3NIA4N/9tP68wpWtYo7nD0DAn/s
P6gfl2PNlHAwBoPf9qoyGdGLAiUdZs0EgZ/2685XBlqZSzlAjPthz2d9Q2Gm
qjTUvG/2j6PKXEIkZBzAxp35Yn/Qo3rGMgZZqHmf7WWyfwYsfSkLNe+jvSmP
iGHgKTmoeR/seRO07YOWyUP1v7GXXf25K9FKwWEGWP1L+8fm9ycwz1aA2vfM
fsp+++WVnxUcjMDmP7a3fq+0o99FEWreA/vy0uNvLbsUofpv2lcH3V/4+oii
gwFY/WV7tdn9zds/w+RP2n/s+BurIa7kMAHM32mv+Vm9WUFPyQEWgEbxS9Xt
LZQcFkDk9+ut+2wwywzGP7k/uOOjzQ5NJQcLiPn7p0p0/FcXhsnf3P/u696P
PZ/g7tvPyLc/ruCkooMJxP37Z/7o3ek6U9EhA+K//VITbvHtSlJ0mAPx/36Z
d842XWqKDhcg4bN/zRLLBc9fKMDCbz87Hw/LuWUKsPDd/0Gj7qF7qgLU/M/7
6yWvSPErKTicg8TP/kMh5g0uO+Wh9n3bv/dP5tkbBvKw+N2/u3hjqsNKOVj8
769Kv7PttoIc1Lzf+0P1RI5XLJCFmvdn/8K/h6p3yclCzfu3P+TxOr2Xi2Vg
4XdAUeGNSY+hjAMAQ2YcWw==
         "]]}, {
        Hue[0.6142719099991583, 0.6, 0.6], 
        Directive[
         PointSize[0.007333333333333334], 
         RGBColor[0.528488, 0.470624, 0.701351], 
         AbsoluteThickness[1.6]], 
        LineBox[CompressedData["
1:eJxTTMoPSmViYGDQBGIQDQUOlu5XHDatF3dIA4N/9s2iCvUzOyQczp4BgT/2
Xh/ENrakSjoYg8Fv+5jEhHUPfKQcZs0EgZ/2s69x/1xmKu0AMe6H/TNdPouN
cjJQ877ZTzpxz3Auh6wD2LgzX+y5/d+F+X6ThZr32d7yfJx96S05qHkf7W//
ufCzfYc81LwP9mrmDgXX3RWg+t/Yh7amtuevU3CYAVb/0n6ya0zAbD5FqH3P
7I/aCC3Yn6boYAQ2/7H9tUzJiYHbFKHmPbDnto4ri/mtCNV/016Q52fURlMl
BwOw+sv2G3jq7wemKEHlT9qrlqZ+Tm1XcpgA5u+0z2Nyus02T8kBFoC2p18m
6a1QclgAkd9fEf30v/8yGP/k/p3VdQF7Zyo5WEDM3y9386upZjNM/ub+NVv/
fkxJgpn3YL/OjGqvMCslBxOI+/dXTN2WJsil5JAB8d9+e96rU2deVnSYA/H/
/tn3WDpXzFR0uAAJn/2z92552h0N8++H/fLfDA1eSinCwnf/5vcfTxjcVICa
/3l/4K28Tq5pCg7nIPGz/4LbUo2jQQpQ+77tt1s+510anwIsfvcvU7wRaDZd
Hhb/+3+XHE35JSQPNe/3/poTLysSpspBzfuzX+T2I8GZEnJQ8/7tv+1vf3PW
PFlY+B1o8TyTH6Ut6wAA79EhMg==
         "]]}, {
        Hue[0.8503398874989481, 0.6, 0.6], 
        Directive[
         PointSize[0.007333333333333334], 
         RGBColor[0.772079, 0.431554, 0.102387], 
         AbsoluteThickness[1.6]], 
        LineBox[CompressedData["
1:eJxTTMoPSmViYGDQBGIQDQUOzaIK9TM7JBzSwOCf/aQF93/dz5J0OHsGBP7Y
Z8vkm8ywlnIwBoPf9tFVaaYv1KUdZs0EgZ/27v3SU7dyyDhAjPth38IboVDz
WQZq3jf7v4zF72OuyTqAjTvzxT7PSKJhw145qHmf7Rf/F9nbM18eat5He/Fv
P1dNsFeAmvfBXln2+VH1lQpQ/W/sGzx2dPjyKTrMAKt/af/Ie/HG1lxFqH3P
7J9xM/AsPKroYAQ2/7F91APtKebCSlDzHtgvehWXtDRcCar/pr3iw2npCyYq
ORiA1V+2f5pipCZ+ACZ/0p79q/Ds3w+VHCaA+Tvt/yiXb/D8ATOPgaH517MZ
HUzKDgsg8vtLj+W/fcsA45/c72XqdNL5i5KDBcT8/bsXy26ce1cJKn9zf6yY
uenyvXD37V/BkaZtNVXJwQTi/v1uf599Zk9TcsiA+G//vCXKs2YZKDnMgfh/
/z3fY6/3f1N0uAAJn/2O8bcOse1ShIXffqOcsvJLlYqw8N2fPDXdg8VCEWr+
5/0H+BJ3vfmq4HAOEj/7RS24pvpsVoDa923/7na3DamFsPj4sZ8j9W7sIgMF
WPzvd1t98GvuXXmoeb/3h/fV3ZZMkIea92d/04lovchXclDz/u2P8Hb71Vks
Bwu/AxvnzylbwyjnAACHiSEn
         "]]}, {
        Hue[0.08640786499873876, 0.6, 0.6], 
        Directive[
         PointSize[0.007333333333333334], 
         RGBColor[0.363898, 0.618501, 0.782349], 
         AbsoluteThickness[1.6]], 
        LineBox[CompressedData["
1:eJxTTMoPSmViYGDQBGIQDQUOFbn9FqXBkg5pYPDPnomz2aJTQ8rh7BkQ+GMv
KhurFcwk7WAMBr/tb4Q/OHn8ubTDrJkg8NNeYm1wnc4pGQeIcT/sf87+vlJ5
pSzUvG/2Hh6v9nH0yDmAjTvzxd4pb1W3S6481LzP9iXmK9pvqylAzftof+nk
rV0qUxWg5n2w1/6h9fHKXwWo/jf2cpIJUpMTFB1mgNW/tD//2+PRxH2KUPue
2T89upvtjIiSgxHY/Mf2T0SeGSglKUHNe2Cfu0Rtqt9SJaj+m/ZJjb43K+8p
ORiA1V+2Z93XfseWRxkqf9Ke0zvn+EddZYcJYP5O+4oQiag3zsoOsAC8OlO5
/Y6vssMCiPz+MIXeIwk+MP7J/Z+shB+/tFd2sICYv79puUqDjyZM/ub+gvvB
tzZwwsx7sF/pr8DhTQ+VHEwg7t//8NO1qec2KTlkQPy3/73imqXT65Qc5kD8
v/+x9jTtba5KDhcg4bPfUavrfRAnzL8f9ut0zXq98JQiLHz3i/98pZvXqQg1
//P+Bblqqsweig7nIPGzv437ickBNkWofd/2c/E8Uj56DBYfP/aHOgt87G+D
xdfP/a4/DCw2uitAzfu9v2uV8ZMELgWoeX/2T0g4knV6njzUvH/7RTQtv7Zo
ycPC74DdDNeQpgNyDgC4NB41
         "]]}, {
        Hue[0.3224758424985268, 0.6, 0.6], 
        Directive[
         PointSize[0.007333333333333334], 
         RGBColor[1, 0.75, 0], 
         AbsoluteThickness[1.6]], 
        LineBox[CompressedData["
1:eJxTTMoPSmViYGDQBGIQDQUOZ6U+vJoiIOWQBgb/7H3YjVlP35VyOHsGBP7Y
exQl7b24VdrBGAx+2195zX9ccrqMw6yZIPDT/nDVtfBTebIOEON+2D/4WjHj
vo8c1Lxv9pOE7rAs0pF3ABt35os993HWECVWBah5n+2/t/3uzypRgJr30f53
jl1x330FqHkf7OX01p9/46YI1f/G/iw/X/fiFYoOM8DqX9rPi3sS8IxFCWrf
M/vd6blbo6KUHIzA5j+2158bfoNzmRLUvAf2faxHdmu+UILqv2lvo9m8a7WC
soMBWP1le/muE5JXfJWh8iftSyKT7V/kKTtMAPN32p97biMV2qLsAAvAsykq
7cF9yg4LIPL767oOnNzUA+Of3C91e/WFggZlBwuI+ft3uJZ9k8yCyd/cv+xw
X+5tL5h5D/Yf//pHRUZZ2cEE4v794gvv1Jh8VXLIgPhvv7+l1iztQ0oOcyD+
39/386C6SZeSwwVI+Ox/HHiwuNkP5t8P++16583xFFCChe/+vMKjG/UuKkLN
/7x/p+4RC9aJig7nIPGz33eGEqtEgCLUvm/7P2qd3qAoqAiL3/0nWL4mdF2G
xdfP/Zt6E3a/nKoANe/3/n8PF0c9jlKAmvdn//7vOpOOKihAzfu3X2pa5r9F
F+Vh4XfgRizHSd90eQcAd3Mjug==
         "]]}, {
        Hue[0.5585438199983166, 0.6, 0.6], 
        Directive[
         PointSize[0.007333333333333334], 
         RGBColor[0.647624, 0.37816, 0.614037], 
         AbsoluteThickness[1.6]], 
        LineBox[CompressedData["
1:eJxTTMoPSmViYGDQBGIQDQUOs4Xbti6ZJe2QBgb/7J9N2rrq8iIZh7NnQOCP
/X2OOZei18s6GIPBb/vXboKSKvvlHGbNBIGf9msjLs+4e0HeAWLcD/tcg7l/
6wsVoOZ9sz9rbjz18U8FB7BxZ77Yuyxpq5jZoAg177P9lvt3Z7awKEHN+2iv
/uvPjtwWJah5H+y3sZWIcvxXgup/Y5/pe83jR5Gywwyw+pf2Wm3/w+7eU4ba
98x+jn/KqWhHFQcjsPmP7edtE8/TmqkCNe+BfZjp53fyT1Wg+m/ai0ywy3VQ
UXUwAKu/bH9+jt+9k6GqUPmT9sGC1WJ2laoOE8D8nfaRov/LMvtUHWAB+PIa
e0fqVFWHBRD5/bFNBsbT+2D8k/vv1imeWVGl6mABMX//mo9b2hqiYPI39+s+
Xhtgog8z78F+n/fSJn9+qjiYQNy/P79scrbKHhWHDIj/9gdrn9JnKFdxmAPx
//56uRyue9oqDhcg4bP/+E1Wo3+3lWHht7/ra5t2d4cyLHz3cxxcvGGKkTLU
/M/7j3HWr+G5reRwDhI/+8WYHjMda1KC2vdt/8X16SdKtGDx8WN/kZ/whPWX
FGHxv99y7/TKj9WKUPN+7w8Xur1tjpoi1Lw/+1991fD9e0kBat6//VliFk+8
GxVg4Xdgz8NLjRsMFRwAN+slYw==
         "]]}}, {{
        Directive[
         PointSize[0.007333333333333334], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
             GraphicsBox[{
               EdgeForm[], 
               DiskBox[{0, 0}]}], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.007333333333333334], 
                 RGBColor[0.368417, 0.506779, 0.709798], 
                 AbsoluteThickness[1.6]]}, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}, Automatic, 
          Offset[7]], CompressedData["
1:eJxTTMoPSmVmYGDQBGJGIGZigAMHRcf0ztJ/Ag5pYPDP/pL9JBbxu4IOZ8+A
wB/7aPf9XL82CDkYg8Fv+80FxZ+jKoQdZs0EgZ/28de3xl2uEHGAGPfD/nGj
kEZBsijUvG/2t49vuXW9WMwBbNyZL/ZHDy6+cSBJHGreZ/tjJRMr8j0koOZ9
tM9eWiVVpiMJNe+D/eGLu76z8UhB9b+xf5kjZpH/TMphBlj9S3vbred4ly2T
htr3zP5Z84beb+EyDkZg8x/bvxGL3Mj0VwZq3gP7uyef+l7vlIXqv2m/cf6c
sjWMcg4GYPWX7f/9Wu1tkSwHlT9pL3ZoVcH55XIOE8D8nfY23YfmiN6Uc4AF
4AS5+E/X38k5LIDI75fR+PFU/AWMf3J/1rSmYINLcg4WEPP3f1bSvDhrPkz+
5v7G6Y3Nigkw8x7sd6vnOcPJJ+dgAnH//o0e+UazVss6ZED8t3/L1UkMztay
DnMg/t+fL8oicW2vjMMFSPjst2TckH/ODubfD/tbWAIXXtgnDQvf/fJJjb+n
2kpDzf+8f2W26L8VK6UczkHiZ/9/rtakefJSUPu+7T/sIxIfuggWHz/26/83
3PyaWRIW//sf/NrBsLZeAmre7/1zBO3ZLv4Uh5r3Z39Bx6yPhYXiUPP+7bdw
UGZy+CQGC78DRuLzE2PaxBwA/jcilw==
         "]]}, {
        Directive[
         PointSize[0.007333333333333334], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
             GraphicsBox[{
               EdgeForm[], 
               PolygonBox[{{-1, -1}, {1, -1}, {1, 1}, {-1, 1}}]}], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.007333333333333334], 
                 RGBColor[0.880722, 0.611041, 0.142051], 
                 AbsoluteThickness[1.6]]}, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}, Automatic, 
          Offset[7]], CompressedData["
1:eJxTTMoPSmVmYGDQBGJGIGZigAMHIW7xPc/2CDukgcE/+/aqIxU/5og4nD0D
An/sQ2+ydnZUizoYg8Fv+60xVQnhOWIOs2aCwE97uSP3flzyFXeAGPfD/vrV
2lNdNhJQ877ZS/JPsVpgKekANu7MF3ul8hdLrhtJQc37bG9zYGlCGr801LyP
9hP6L/iKfJWGmvfB/rrlm1MPrstA9b+xv7Vj85Y/q2QdZoDVv7SvVq1QLs6V
g9r3zF5S+dxRdnl5ByOw+Y/tjVac3ph7SB5q3gP76rMHNh7WUIDqv2l/oftd
FGuygoMBWP1l+2/3Xr8xmwyTP2mv+PXH6lfbFBwmgPk77edLJfvcOafgAAtA
7621fC03FBwWQOT3r93+WunDNRj/5P6aBe86WE8pOFhAzN9/yGXy7AubYPI3
90tLPH4xcRLMvAf7jZq/7zuVoeBgAnH//kuhQhVzzRUcMiD+2x8f6th0l0HB
YQ7E//s5ta01l3XIO1yAhM/+nD/HjNhZYf79sJ9XcAvrtDY5WPjun3h+oY4t
kxzU/M/7GUxqeR6Xyzqcg8TP/sMXauc+eSYDte/b/tP9pZL1CTKw+N2/cMN1
g6orsPj6uf9H3PrUCx7SUPN+76/hYQ0N2icFNe/P/uMBKy7V2UlBzfu3n7PQ
V+DpQUlY+B1YFvEyw9xe0gEA6P0loA==
         "]]}, {
        Directive[
         PointSize[0.007333333333333334], 
         RGBColor[0.560181, 0.691569, 0.194885], 
         AbsoluteThickness[1.6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
             GraphicsBox[{
               EdgeForm[], 
               PolygonBox[{{0, 1}, {1, 0}, {0, -1}, {-1, 0}}]}], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.007333333333333334], 
                 RGBColor[0.560181, 0.691569, 0.194885], 
                 AbsoluteThickness[1.6]]}, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}, Automatic, 
          Offset[7]], CompressedData["
1:eJxTTMoPSmVmYGDQBGJGIGZigAOHx41CGgXJog5pYPDPfufpyG3hkWIOZ8+A
wB/7h9qph7h1xB2MweC3vffyrghuPgmHWTNB4Kd9zbF197g+SThAjPthv+Gn
UJ/SW0moed/sJz4vSGl8KOUANu7MF/u/5Q/qiq9KQ837bD+v6/wsjz0yUPM+
2l9uuh1dM1sWat4H+/7o2Z39pXJQ/W/s77lIvGbwlneYAVb/0j485v6rK2wK
UPue2bedW295MF7BwQhs/mP7l0pF6Qc2KEDNe2Bve0rtYswPBaj+m/bPLwc+
9TRSdDAAq79s73Qn5HB+oiJU/qT9LeZvxs2tig4TwPyd9pqeGpF75ig6wAKw
mW+vu/JyRYcFEPn9lxJM14QshfFP7g9+zqYnN1PRwQJi/n6Zef6vNRph8jf3
tzzQ6BZPhJn3YL9Iy7XNPeaKDiYQ9+//nnfn6hc2RYcMiP/2F31vfnfsvILD
HIj/90tLPH4xcZKCwwVI+OyPuV4WYhoM8++H/UFGf29sF1aAhe9+sZO52fkL
5aHmf96/XyPi5UNJeYdzkPjZf3SGiktDnxzUvm/7N86fU7aGUQ4Wv/tfSr3i
1KuUhcX//ppOFbPODzJQ837vl1oePP1rhgzUvD/7Iy9I8i99JQ01799+/m+7
PD5kS8PC78BU38s28r+lHACIPyRx
         "]]}, {
        Directive[
         PointSize[0.007333333333333334], 
         RGBColor[0.922526, 0.385626, 0.209179], 
         AbsoluteThickness[1.6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
             GraphicsBox[{
               EdgeForm[], 
               PolygonBox[
                
                NCache[{{0, 1}, {-1, 1 - 3^Rational[1, 2]}, {
                  1, 1 - 3^Rational[1, 2]}}, {{0, 
                  1}, {-1, -0.7320508075688772}, {
                  1, -0.7320508075688772}}]]}], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.007333333333333334], 
                 RGBColor[0.922526, 0.385626, 0.209179], 
                 AbsoluteThickness[1.6]]}, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}, Automatic, 
          Offset[7]], CompressedData["
1:eJxTTMoPSmVmYGDQBGJGIGZigAMHnpXmgXvmizmkgcE/+2n9eQWrWsUdzp4B
gT/2H9SPy7FmSjgYg8Fve1WZjOhFgZIOs2aCwE/7decrA63MpRwgxv2w57O+
oTBTVRpq3jf7x1FlLiESMg5g4858sT/oUT1jGYMs1LzP9jLZPwOWvpSFmvfR
3pRHxDDwlBzUvA/2vAna9kHL5KH639jLrv7clWil4DADrP6l/WPz+xOYZytA
7XtmP2W//fLKzwoORmDzH9tbv1fa0e+iCDXvgX156fG3ll2KUP037auD7i98
fUTRwQCs/rK92uz+5u2fYfIn7T92/I3VEFdymADm77TX/KzerKCn5AALQKP4
per2FkoOCyDy+/XWfTaYZQbjn9wf3PHRZoemkoMFxPz9UyU6/qsLw+Rv7n/3
de/Hnk9w9+1n5NsfV3BS0cEE4v79M3/07nSdqeiQAfHffqkJt/h2JSk6zIH4
f7/MO2ebLjVFhwuQ8Nm/ZonlgucvFGDht5+dj4fl3DIFWPju/6BR99A9VQFq
/uf99ZJXpPiVFBzOQeJn/6EQ8waXnfJQ+77t3/sn8+wNA3lY/O7fXbwx1WGl
HCz+91el39l2W0EOat7v/aF6IscrFshCzfuzf+HfQ9W75GSh5v3bH/J4nd7L
xTKw8DugqPDGpMdQxgEAT/IcXQ==
         "]]}, {
        Directive[
         PointSize[0.007333333333333334], 
         RGBColor[0.528488, 0.470624, 0.701351], 
         AbsoluteThickness[1.6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
             GraphicsBox[{
               EdgeForm[], 
               PolygonBox[
                
                NCache[{{0, -1}, {-1, -1 + 3^Rational[1, 2]}, {
                  1, -1 + 3^Rational[1, 2]}}, {{
                  0, -1}, {-1, 0.7320508075688772}, {
                  1, 0.7320508075688772}}]]}], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.007333333333333334], 
                 RGBColor[0.528488, 0.470624, 0.701351], 
                 AbsoluteThickness[1.6]]}, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}, Automatic, 
          Offset[7]], CompressedData["
1:eJxTTMoPSmVmYGDQBGJGIGZigAMHS/crDpvWizukgcE/+2ZRhfqZHRIOZ8+A
wB97rw9iG1tSJR2MweC3fUxiwroHPlIOs2aCwE/72de4fy4zlXaAGPfD/pku
n8VGORmoed/sJ524ZziXQ9YBbNyZL/bc/u/CfL/JQs37bG95Ps6+9JYc1LyP
9rf/XPjZvkMeat4HezVzh4Lr7gpQ/W/sQ1tT2/PXKTjMAKt/aT/ZNSZgNp8i
1L5n9kdthBbsT1N0MAKb/9j+WqbkxMBtilDzHthzW8eVxfxWhOq/aS/I8zNq
o6mSgwFY/WX7DTz19wNTlKDyJ+1VS1M/p7YrOUwA83fa5zE53Wabp+QAC0Db
0y+T9FYoOSyAyO+viH76338ZjH9y/87quoC9M5UcLCDm75e7+dVUsxkmf3P/
mq1/P6Ykwcx7sF9nRrVXmJWSgwnE/fsrpm5LE+RScsiA+G+/Pe/VqTMvKzrM
gfh//+x7LJ0rZio6XICEz/7Ze7c87Y6G+ffDfvlvhgYvpRRh4bt/8/uPJwxu
KkDN/7w/8FZeJ9c0BYdzkPjZf8FtqcbRIAWofd/22y2f8y6NTwEWv/uXKd4I
NJsuD4v//b9Ljqb8EpKHmvd7f82JlxUJU+Wg5v3ZL3L7keBMCTmoef/23/a3
vzlrniws/A60eJ7Jj9KWdQAA/F0hNA==
         "]]}, {
        Directive[
         PointSize[0.007333333333333334], 
         RGBColor[0.772079, 0.431554, 0.102387], 
         AbsoluteThickness[1.6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
             GraphicsBox[
              CircleBox[{0, 0}]], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.007333333333333334], 
                 RGBColor[0.772079, 0.431554, 0.102387], 
                 AbsoluteThickness[1.6]]}, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}, Automatic, 
          Offset[7]], CompressedData["
1:eJxTTMoPSmVmYGDQBGJGIGZigAOHZlGF+pkdEg5pYPDPftKC+7/uZ0k6nD0D
An/ss2XyTWZYSzkYg8Fv++iqNNMX6tIOs2aCwE97937pqVs5ZBwgxv2wb+GN
UKj5LAM175v9X8bi9zHXZB3Axp35Yp9nJNGwYa8c1LzP9ov/i+ztmS8PNe+j
vfi3n6sm2CtAzftgryz7/Kj6SgWo/jf2DR47Onz5FB1mgNW/tH/kvXhja64i
1L5n9s+4GXgWHlV0MAKb/9g+6oH2FHNhJah5D+wXvYpLWhquBNV/017x4bT0
BROVHAzA6i/bP00xUhM/AJM/ac/+VXj274dKDhPA/J32f5TLN3j+gJnHwND8
69mMDiZlhwUQ+f2lx/LfvmWA8U/u9zJ1Oun8RcnBAmL+/t2LZTfOvasElb+5
P1bM3HT5Xrj79q/gSNO2mqrkYAJx/363v88+s6cpOWRA/Ld/3hLlWbMMlBzm
QPy//57vsdf7vyk6XICEz37H+FuH2HYpwsJvv1FOWfmlSkVY+O5PnpruwWKh
CDX/8/4DfIm73nxVcDgHiZ/9ohZcU302K0Dt+7Z/d7vbhtRCWHz82M+Rejd2
kYECLP73u60++DX3rjzUvN/7w/vqbksmyEPN+7O/6US0XuQrOah5//ZHeLv9
6iyWg4XfgY3z55StYZRzAACUFSEp
         "]]}, {
        Directive[
         PointSize[0.007333333333333334], 
         RGBColor[0.363898, 0.618501, 0.782349], 
         AbsoluteThickness[1.6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
             GraphicsBox[{
               EdgeForm[
                Thickness[Medium]], 
               FaceForm[], 
               LineBox[{{-1, -1}, {1, -1}, {1, 1}, {-1, 1}, {-1, -1}}]}], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.007333333333333334], 
                 RGBColor[0.363898, 0.618501, 0.782349], 
                 AbsoluteThickness[1.6]]}, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}, Automatic, 
          Offset[7]], CompressedData["
1:eJxTTMoPSmVmYGDQBGJGIGZigAOHitx+i9JgSYc0MPhnz8TZbNGpIeVw9gwI
/LEXlY3VCmaSdjAGg9/2N8IfnDz+XNph1kwQ+GkvsTa4TueUjAPEuB/2P2d/
X6m8UhZq3jd7D49X+zh65BzAxp35Yu+Ut6rbJVceat5n+xLzFe231RSg5n20
v3Ty1i6VqQpQ8z7Ya//Q+njlrwJU/xt7OckEqckJig4zwOpf2p//7fFo4j5F
qH3P7J8e3c12RkTJwQhs/mP7JyLPDJSSlKDmPbDPXaI21W+pElT/TfukRt+b
lfeUHAzA6i/bs+5rv2PLowyVP2nP6Z1z/KOussMEMH+nfUWIRNQbZ2UHWABe
nancfsdX2WEBRH5/mELvkQQfGP/k/k9Wwo9f2is7WEDM39+0XKXBRxMmf3N/
wf3gWxs4YeY92K/0V+DwpodKDiYQ9+9/+Ona1HOblBwyIP7b/15xzdLpdUoO
cyD+3/9Ye5r2NlclhwuQ8NnvqNX1PogT5t8P+3W6Zr1eeEoRFr77xX++0s3r
VISa/3n/glw1VWYPRYdzkPjZ38b9xOQAmyLUvm/7uXgeKR89BouPH/tDnQU+
9rfB4uvnftcfBhYb3RWg5v3e37XK+EkClwLUvD/7JyQcyTo9Tx5q3r/9IpqW
X1u05GHhd8BuhmtI0wE5BwDEwB43
         "]]}, {
        Directive[
         PointSize[0.007333333333333334], 
         RGBColor[1, 0.75, 0], 
         AbsoluteThickness[1.6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
             GraphicsBox[{
               EdgeForm[
                Thickness[Medium]], 
               FaceForm[], 
               LineBox[{{0, 1}, {1, 0}, {0, -1}, {-1, 0}, {0, 1}}]}], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.007333333333333334], 
                 RGBColor[1, 0.75, 0], 
                 AbsoluteThickness[1.6]]}, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}, Automatic, 
          Offset[7]], CompressedData["
1:eJxTTMoPSmVmYGDQBGJGIGZigAOHs1IfXk0RkHJIA4N/9j7sxqyn70o5nD0D
An/sPYqS9l7cKu1gDAa/7a+85j8uOV3GYdZMEPhpf7jqWvipPFkHiHE/7B98
rZhx30cOat43+0lCd1gW6cg7gI0788We+zhriBKrAtS8z/bf2373Z5UoQM37
aP87x664774C1LwP9nJ668+/cVOE6n9jf5afr3vxCkWHGWD1L+3nxT0JeMai
BLXvmf3u9NytUVFKDkZg8x/b688Nv8G5TAlq3gP7PtYjuzVfKEH137S30Wze
tVpB2cEArP6yvXzXCckrvspQ+ZP2JZHJ9i/ylB0mgPk77c89t5EKbVF2gAXg
2RSV9uA+ZYcFEPn9dV0HTm7qgfFP7pe6vfpCQYOygwXE/P07XMu+SWbB5G/u
X3a4L/e2F8y8B/uPf/2jIqOs7GACcf9+8YV3aky+KjlkQPy3399Sa5b2ISWH
ORD/7+/7eVDdpEvJ4QIkfPY/DjxY3OwH8++H/Xa98+Z4CijBwnd/XuHRjXoX
FaHmf96/U/eIBetERYdzkPjZ7ztDiVUiQBFq37f9H7VOb1AUVITF7/4TLF8T
ui7D4uvn/k29CbtfTlWAmvd7/7+Hi6MeRylAzfuzf/93nUlHFRSg5v3bLzUt
89+ii/Kw8DtwI5bjpG+6vAMAg/8jvA==
         "]]}, {
        Directive[
         PointSize[0.007333333333333334], 
         RGBColor[0.647624, 0.37816, 0.614037], 
         AbsoluteThickness[1.6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
             GraphicsBox[{
               EdgeForm[
                Thickness[Medium]], 
               FaceForm[], 
               LineBox[
                
                NCache[{{0, 1}, {-1, 1 - 3^Rational[1, 2]}, {
                  1, 1 - 3^Rational[1, 2]}, {0, 1}}, {{0, 
                  1}, {-1, -0.7320508075688772}, {1, -0.7320508075688772}, {0,
                   1}}]]}], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.007333333333333334], 
                 RGBColor[0.647624, 0.37816, 0.614037], 
                 AbsoluteThickness[1.6]]}, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}, Automatic, 
          Offset[7]], CompressedData["
1:eJxTTMoPSmVmYGDQBGJGIGZigAOH2cJtW5fMknZIA4N/9s8mbV11eZGMw9kz
IPDH/j7HnEvR62UdjMHgt/1rN0FJlf1yDrNmgsBP+7URl2fcvSDvADHuh32u
wdy/9YUKUPO+2Z81N576+KeCA9i4M1/sXZa0VcxsUISa99l+y/27M1tYlKDm
fbRX//VnR26LEtS8D/bb2EpEOf4rQfW/sc/0vebxo0jZYQZY/Ut7rbb/YXfv
KUPte2Y/xz/lVLSjioMR2PzH9vO2iedpzVSBmvfAPsz08zv5pypQ/TftRSbY
5TqoqDoYgNVftj8/x+/eyVBVqPxJ+2DBajG7SlWHCWD+TvtI0f9lmX2qDrAA
fHmNvSN1qqrDAoj8/tgmA+PpfTD+yf136xTPrKhSdbCAmL9/zcctbQ1RMPmb
+3Ufrw0w0YeZ92C/z3tpkz8/VRxMIO7fn182OVtlj4pDBsR/+4O1T+kzlKs4
zIH4f3+9XA7XPW0VhwuQ8Nl//Car0b/byrDw29/1tU27u0MZFr77OQ4u3jDF
SBlq/uf9xzjr1/DcVnI4B4mf/WJMj5mONSlB7fu2/+L69BMlWrD4+LG/yE94
wvpLirD432+5d3rlx2pFqHm/94cL3d42R00Rat6f/a++avj+vaQANe/f/iwx
iyfejQqw8Duw5+Glxg2GCg4ARHclZQ==
         "]]}}}, {{}, {}}}, {
    DisplayFunction -> Identity, DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
     AxesLabel -> {None, None}, AxesOrigin -> {0, 0}, DisplayFunction :> 
     Identity, Frame -> {{True, True}, {True, True}}, FrameLabel -> {{
        FormBox[
         StyleBox["\"S\"", 14, Bold, StripOnInput -> False], TraditionalForm],
         None}, {
        FormBox[
         StyleBox["\"\[Beta]\"", 14, Bold, StripOnInput -> False], 
         TraditionalForm], None}}, FrameStyle -> {{
        Thickness[Large], 
        Thickness[Large]}, {
        Thickness[Large], 
        Thickness[Large]}}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], 
     Method -> {
      "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
       "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           Identity[
            Part[#, 1]], 
           Identity[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           Identity[
            Part[#, 1]], 
           Identity[
            Part[#, 2]]}& )}}, 
     PlotRange -> {{-2., 2.}, {0, 10.791790247876138`}}, PlotRangeClipping -> 
     True, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.02], 
        Scaled[0.05]}}, Ticks -> {Automatic, Automatic}}], 
   FormBox[
    FormBox[
     TemplateBox[{
      "\"dE=0.2\"", "\"dE=0.4\"", "\"dE=0.6\"", "\"dE=0.8\"", "\"dE=1.0\"", 
       "\"dE=1.2\"", "\"dE=1.4\"", "\"dE=1.6\"", "\"Can\""}, "PointLegend", 
      DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 7}, {20, 7}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[], 
                    DiskBox[{0, 0}]}, {DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, ImageSize -> {20, 7}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.032857142857142835`] -> 
                    Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 7}, {20, 7}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[{{-1, -1}, {1, -1}, {1, 1}, {-1, 1}}]}, {
                    DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, ImageSize -> {20, 7}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.032857142857142835`] -> 
                    Baseline)], #2}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 7}, {20, 7}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[{{0, 1}, {1, 0}, {0, -1}, {-1, 0}}]}, {
                    DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, ImageSize -> {20, 7}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.032857142857142835`] -> 
                    Baseline)], #3}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 7}, {20, 7}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[
                    
                    NCache[{{0, 1}, {-1, 1 - 3^Rational[1, 2]}, {
                    1, 1 - 3^Rational[1, 2]}}, {{0, 
                    1}, {-1, -0.7320508075688772}, {
                    1, -0.7320508075688772}}]]}, {
                    DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, ImageSize -> {20, 7}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.032857142857142835`] -> 
                    Baseline)], #4}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.528488, 0.470624, 0.701351], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 7}, {20, 7}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.528488, 0.470624, 0.701351], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[
                    
                    NCache[{{0, -1}, {-1, -1 + 3^Rational[1, 2]}, {
                    1, -1 + 3^Rational[1, 2]}}, {{
                    0, -1}, {-1, 0.7320508075688772}, {
                    1, 0.7320508075688772}}]]}, {
                    DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.528488, 0.470624, 0.701351], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, ImageSize -> {20, 7}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.032857142857142835`] -> 
                    Baseline)], #5}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.772079, 0.431554, 0.102387], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 7}, {20, 7}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.772079, 0.431554, 0.102387], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[
                    CircleBox[{0, 0}], {DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.772079, 0.431554, 0.102387], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, ImageSize -> {20, 7}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.032857142857142835`] -> 
                    Baseline)], #6}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.363898, 0.618501, 0.782349], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 7}, {20, 7}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.363898, 0.618501, 0.782349], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[
                    Thickness[Medium]], 
                    FaceForm[], 
                    
                    LineBox[{{-1, -1}, {1, -1}, {1, 1}, {-1, 
                    1}, {-1, -1}}]}, {DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.363898, 0.618501, 0.782349], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, ImageSize -> {20, 7}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.032857142857142835`] -> 
                    Baseline)], #7}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[1, 0.75, 0], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 7}, {20, 7}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[1, 0.75, 0], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[
                    Thickness[Medium]], 
                    FaceForm[], 
                    LineBox[{{0, 1}, {1, 0}, {0, -1}, {-1, 0}, {0, 1}}]}, {
                    DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[1, 0.75, 0], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, ImageSize -> {20, 7}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.032857142857142835`] -> 
                    Baseline)], #8}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.647624, 0.37816, 0.614037], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 7}, {20, 7}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.647624, 0.37816, 0.614037], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[
                    Thickness[Medium]], 
                    FaceForm[], 
                    LineBox[
                    
                    NCache[{{0, 1}, {-1, 1 - 3^Rational[1, 2]}, {
                    1, 1 - 3^Rational[1, 2]}, {0, 1}}, {{0, 
                    1}, {-1, -0.7320508075688772}, {1, -0.7320508075688772}, {
                    0, 1}}]]}, {DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.647624, 0.37816, 0.614037], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, ImageSize -> {20, 7}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.032857142857142835`] -> 
                    Baseline)], #9}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"PointLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.007333333333333334`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.368417, 0.506779, 0.709798]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.007333333333333334`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.880722, 0.611041, 0.142051]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.007333333333333334`", "]"}], 
                   ",", 
                   TemplateBox[<|
                    "color" -> RGBColor[0.560181, 0.691569, 0.194885]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.007333333333333334`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.922526, 0.385626, 0.209179]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.007333333333333334`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.528488, 0.470624, 0.701351]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.007333333333333334`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.772079, 0.431554, 0.102387]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.007333333333333334`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.363898, 0.618501, 0.782349]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.007333333333333334`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|"color" -> RGBColor[1, 0.75, 0]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.007333333333333334`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.647624, 0.37816, 0.614037]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}]}],
              "}"}], ",", 
           RowBox[{"{", 
             
             RowBox[{#, ",", #2, ",", #3, ",", #4, ",", #5, ",", #6, ",", #7, 
               ",", #8, ",", #9}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{
                    EdgeForm[], 
                    DiskBox[{0, 0}]}], ",", 
                    RowBox[{"Offset", "[", "7", "]"}]}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[{{-1, -1}, {1, -1}, {1, 1}, {-1, 1}}]}], ",", 
                    RowBox[{"Offset", "[", "7", "]"}]}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[{{0, 1}, {1, 0}, {0, -1}, {-1, 0}}]}], ",", 
                    RowBox[{"Offset", "[", "7", "]"}]}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[
                    
                    NCache[{{0, 1}, {-1, 1 - 3^Rational[1, 2]}, {
                    1, 1 - 3^Rational[1, 2]}}, {{0, 
                    1}, {-1, -0.7320508075688772}, {
                    1, -0.7320508075688772}}]]}], ",", 
                    RowBox[{"Offset", "[", "7", "]"}]}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[
                    
                    NCache[{{0, -1}, {-1, -1 + 3^Rational[1, 2]}, {
                    1, -1 + 3^Rational[1, 2]}}, {{
                    0, -1}, {-1, 0.7320508075688772}, {
                    1, 0.7320508075688772}}]]}], ",", 
                    RowBox[{"Offset", "[", "7", "]"}]}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[
                    CircleBox[{0, 0}]], ",", 
                    RowBox[{"Offset", "[", "7", "]"}]}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{
                    EdgeForm[
                    Thickness[Medium]], 
                    FaceForm[], 
                    LineBox[{{-1, -1}, {1, -1}, {1, 1}, {-1, 1}, {-1, -1}}]}],
                     ",", 
                    RowBox[{"Offset", "[", "7", "]"}]}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{
                    EdgeForm[
                    Thickness[Medium]], 
                    FaceForm[], 
                    LineBox[{{0, 1}, {1, 0}, {0, -1}, {-1, 0}, {0, 1}}]}], 
                    ",", 
                    RowBox[{"Offset", "[", "7", "]"}]}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{
                    EdgeForm[
                    Thickness[Medium]], 
                    FaceForm[], 
                    LineBox[
                    
                    NCache[{{0, 1}, {-1, 1 - 3^Rational[1, 2]}, {
                    1, 1 - 3^Rational[1, 2]}, {0, 1}}, {{0, 
                    1}, {-1, -0.7320508075688772}, {1, -0.7320508075688772}, {
                    0, 1}}]]}], ",", 
                    RowBox[{"Offset", "[", "7", "]"}]}], "}"}]}], "}"}]}], 
           ",", 
           RowBox[{"Joined", "\[Rule]", 
             RowBox[{"{", 
               
               RowBox[{
                "True", ",", "True", ",", "True", ",", "True", ",", "True", 
                 ",", "True", ",", "True", ",", "True", ",", "True"}], 
               "}"}]}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{
  3.9523901971656322`*^9, 3.9523903651407638`*^9, 3.9525148790938945`*^9, 
   3.9525150512275143`*^9, {3.953857743202552*^9, 3.9538577618074965`*^9}, {
   3.9538664276651797`*^9, 3.9538664804027247`*^9}, 3.955443782616123*^9},
 CellLabel->
  "Out[226]=",ExpressionUUID->"1f85b82d-500a-433d-8e99-20b60d2d43da"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"fraclisttotL18N9", "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", 
     RowBox[{"fraclisttotL18N9", "[", 
      RowBox[{"[", "2", "]"}], "]"}], ",", 
     RowBox[{"fraclisttotL18N9", "[", 
      RowBox[{"[", "3", "]"}], "]"}], ",", 
     RowBox[{"fraclisttotL18N9", "[", 
      RowBox[{"[", "4", "]"}], "]"}], ",", 
     RowBox[{"fraclisttotL18N9", "[", 
      RowBox[{"[", "5", "]"}], "]"}], ",", 
     RowBox[{"fraclisttotL18N9", "[", 
      RowBox[{"[", "6", "]"}], "]"}], ",", 
     RowBox[{"fraclisttotL18N9", "[", 
      RowBox[{"[", "7", "]"}], "]"}], ",", 
     RowBox[{"fraclisttotL18N9", "[", 
      RowBox[{"[", "8", "]"}], "]"}]}], "}"}], ",", 
   RowBox[{"Joined", "\[Rule]", "True"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{"\"\<\[Beta]\>\"", ",", "14", ",", "Bold"}], "]"}], ",", 
      RowBox[{"Style", "[", 
       RowBox[{
       "\"\<\!\(\*SubscriptBox[\(S\), \(can\)]\)/\!\(\*SubscriptBox[\(S\), \(\
\[Mu]\)]\)\>\"", ",", "14", ",", "Bold"}], "]"}]}], "}"}]}], ",", 
   RowBox[{"AxesStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Thick", ",", "Thick"}], "}"}]}], ",", 
   RowBox[{"PlotMarkers", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Automatic", ",", "Tiny"}], "}"}]}], ",", 
   RowBox[{"PlotLegends", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
     "\"\<dE=0.2\>\"", ",", "\"\<dE=0.4\>\"", ",", "\"\<dE=0.6\>\"", ",", 
      "\"\<dE=0.8\>\"", ",", "\"\<dE=1.0\>\"", ",", "\"\<dE=1.2\>\"", ",", 
      "\"\<dE=1.4\>\"", ",", "\"\<dE=1.6\>\""}], "}"}]}], ",", 
   RowBox[{"Ticks", "->", " ", 
    RowBox[{"{", 
     RowBox[{"Automatic", ",", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"i", ",", "i"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "0", ",", "1.7", ",", "0.1"}], "}"}]}], "]"}]}], 
     "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.952389010800806*^9, 3.952389057131258*^9}, 
   3.9523891454455957`*^9, {3.9523892089475155`*^9, 3.95238923727349*^9}, 
   3.9523892763977356`*^9, 3.95238932498505*^9, {3.952389356889676*^9, 
   3.9523893648494425`*^9}, {3.952389760132186*^9, 3.952389772662611*^9}, {
   3.952389827191455*^9, 3.9523898515268764`*^9}, {3.9523899644402623`*^9, 
   3.9523899657074633`*^9}, {3.9523900391989284`*^9, 
   3.9523900474139557`*^9}, {3.952390178529172*^9, 3.9523901931643453`*^9}, {
   3.952390344437107*^9, 3.952390351846661*^9}, {3.952391329117885*^9, 
   3.9523913720953646`*^9}, {3.9523919648934298`*^9, 3.952391987552185*^9}, {
   3.9523920487326584`*^9, 3.952392048959968*^9}, {3.95251483927829*^9, 
   3.9525148413827977`*^9}, {3.9538575965957794`*^9, 3.9538576127689505`*^9}, 
   3.9538577689174767`*^9, 3.9554437949310255`*^9},
 CellLabel->
  "In[227]:=",ExpressionUUID->"f6371c5e-eaf0-4d8c-8eed-cfa70527b3fe"],

Cell[BoxData[
 TemplateBox[{
   GraphicsBox[{{}, {{{}, {}, {
        Hue[0.67, 0.6, 0.6], 
        Directive[
         PointSize[0.007333333333333334], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6]], 
        LineBox[CompressedData["
1:eJxTTMoPSmViYGDQBGIQDQUOD5Yb5wb8/WmfBgb/7P0q2+5wLPtpf/YMCPyx
j7rulqua+dPeGAx+23+trxZwd/lpP2smCPy015q4a8Xquz/sIcb9sJ9VE8Xw
Z+YPqHnf7NfrtVQ+MfxhDzbuzBd7V5ezDjyfv0PN+2x/72vVkZh936HmfbS/
xLPm0aPO71DzPtgv4ekNqgz7DtX/xl5YVGPyC6Xv9jPA6l/al4vv1vv47xvU
vmf2z9YV+Xrc+2ZvBDb/sX2A4fZypr3foOY9sGfvyZj5eNE3qP6b9l1ZX5rP
d3+zNwCrv2zfm37008xymPxJe8b6VpfwrG/2E8D8nfZ2KbIC9TEw8xgYjINO
c/4L/ma/ACK/3/jNospLgTD+yf2zNn7e8dfnm70FxPz9O3lW9VoGwORv7t/c
tJvLNhDuvv0WF9oqO0K/2ZtA3L9/z6l3Ge+A9mVA/Ld/ql1stX76N/s5EP/v
jzp1vs+n9Jv9BUj47DcX3xl6vh5m3of9y2Xizke1f4OF7/5dCw6vt++Fmf95
v1VpgHvAwm/25yDxs99eXOjXoTUw+77tf+S/rSp0Lcy8H/vT3gq0rzwDM+/n
fnv22YvzrsHM+71ftV5JiucJzLw/+5ecLSzg/w4z799+pvYA5nwWWPwyHIhb
eLN0GuN3ewDDdkH0
         "]]}, {
        Hue[0.9060679774997897, 0.6, 0.6], 
        Directive[
         PointSize[0.007333333333333334], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6]], 
        LineBox[CompressedData["
1:eJxTTMoPSmViYGDQBGIQDQUOXQxP3yYlfLNPA4N/9ik85/pMrb7Znz0DAn/s
F7BN430n/c3eGAx+25tMnLE658NX+1kzQeCnvbFXwFKRG1/tIcb9sHde0hD1
bOtXqHnf7JOrj7BIdn61Bxt35ov9Wrdzc48nfIWa99l+9z4bjk4/mHkf7fWu
PDB+Zggz74O976kN/5yEYfrf2M9Z9+ZvxK8v9jPA6l/a5/qkdO1/+gVq3zP7
xwzOF45f/mJvBDb/sX3gY7csyYNfoOY9sFfRyruVuQGm/6b9wze16+qXfLE3
AKu/bJ/cPOej9wyY/En7jssNE+36vthPAPN32j/8oyAh2wozj4GBbcHUlj/1
X+wXQOT3C55sPFZQDeOf3N8dyadqUvHF3gJi/n4LC9Vz10ph8jf3r2HbsflG
Mdx9+wtcZt1iK/libwJx/37OzKrjHED1GRD/7ffacu7NEyB/DsT/+xdwM/Wa
Ac2/AAmf/Q7vdcpX18DM+7B/5SfOJzxVX2Dhu//9UzORjRUw8z/vr91xZcOB
yi/25yDxsz+q4IXJnjqYfd/2v3X/UWkKN+/H/l8vuMKi6mDm/dzf+yQworUR
Zt7v/Xrsk6/MboWZ92d/b9Wh+zObYeb929+t5hQY0QgPvwO3F/fVTWn7Yg8A
DoBGFA==
         "]]}, {
        Hue[0.1421359549995791, 0.6, 0.6], 
        Directive[
         PointSize[0.007333333333333334], 
         RGBColor[0.560181, 0.691569, 0.194885], 
         AbsoluteThickness[1.6]], 
        LineBox[CompressedData["
1:eJxTTMoPSmViYGDQBGIQDQUOaqu4s0KWfbFPA4N/9uVGXlGODV/sz54BgT/2
BwJmfHKs/2JvDAa/7Y/ERGwrLf5iP2smCPy0P+xxMkM644s9xLgf9sLHl6os
84aZ983e9uhhlibTL/Zg4858sS+u13F2loeZ99m+Mt/yWpsAzLyP9pqaD6yb
mWHmfbC/a7lUgf3rZ6j+N/Zme656lz3+bD8DrP6l/f9c068p1z5D7XtmH/Lu
LeOLU5/tjcDmP7Z/yPhhKfv+z1DzHtjPubxAJ2gzTP9NexOd1JcbV3+2NwCr
v2yfeU770vvFMPmT9p13n829P/uz/QQwf6c9Pwf7MfupMPMYGHqva4ZwTfhs
vwAiv/9FtFns/W4Y/+R+sb3qHwPaP9tbQMzf75/KvHFZC0z+5v60Jafvn22A
u2//4dB7R9PrPtubQNy/P2jyvD9vqj/bZ0D8t/9a/PEtQlWf7edA/L+/x+MI
V0XlZ/sLkPDZ/2vaA6OjZTDzPuwPuPJeclrBZ1j47i9R+jz3ZzbM/M/7GdoZ
xCakfbY/B4mf/fdW7myYkwSz79t+cfbtj9LjYeb92F9w6enby5Ew837uP7vn
2Tf3UJh5v/cbe1k05AbCzPuz/9is9LzfHjDz/u3f98Ut65ATPPwObJ6/0vSh
yWd7AMi/RoE=
         "]]}, {
        Hue[0.37820393249936934`, 0.6, 0.6], 
        Directive[
         PointSize[0.007333333333333334], 
         RGBColor[0.922526, 0.385626, 0.209179], 
         AbsoluteThickness[1.6]], 
        LineBox[CompressedData["
1:eJxTTMoPSmViYGDQBGIQDQUOAnLFaotaP9ungcE/+6e8GZ6NVZ/tz54BgT/2
e9dxHZEo/WxvDAa/7de7b2sTzftsP2smCPy0j1or2vwr67M9xLgf9ouWFW3m
ToKZ982+PGP+t7ehn+3Bxp35Yq9sYqu91h9m3mf7+nWvtie6wcz7aP/0Sgz7
GjuYeR/srW5LJN42gel/Y8/fMcmBQfez/Qyw+pf2615+5IxXhdn3zD7OdVZc
jtxneyOw+Y/tjVpOJDKKwcx7YF+ZOa2qlh+m/6Z9GONkv3jOz/YGYPWX7Wun
/tN6xgyTP2nv4/jlDcO/T/YTwPyd9qwx5+cv/vHJHhaATeJckTZfPtkvgMjv
t63rv/L9PYx/cn8aV9b8668/2VtAzN+/ujRI5P8zmPzN/TfPVh/Y8whm3oP9
WqeKhVrufbI3gbh/P/u8bf7vb36yz4D4b7/W5sYlRVc/2c+B+H//w5/3rxVd
/GR/ARI++y/Va5SWnYKZ92F/mv2Fb/eOfIKF7/6TctJX/u6Gmf95/4dwYUW7
zZ/sz0HiZ7/LlqlHuNfA7Pu2n788cKPUYph5P/YHT2n+9XomzLyf+2edPvf9
/0SYeb/3T3j1a6FfG8y8P/uNc9dafK6Bmfdvf1LT1t1fCuDhd+D8gwun0xM/
2QMAvb9H3w==
         "]]}, {
        Hue[0.6142719099991583, 0.6, 0.6], 
        Directive[
         PointSize[0.007333333333333334], 
         RGBColor[0.528488, 0.470624, 0.701351], 
         AbsoluteThickness[1.6]], 
        LineBox[CompressedData["
1:eJxTTMoPSmViYGDQBGIQDQUOuusr6muWfrJPA4N/9obRsflv1nyyP3sGBP7Y
P7VXn7R08yd7YzD4bR939sjuii2f7GfNBIGf9vMyClUzt36yhxj3w14qL6wi
YhvMvG/2jv1iH54D5cHGnfli37ZuoXfkRph5n+1NrB9P/rAeZt5H+1fK8Xpq
62DmfbD/eOfkL5PVMP1v7BfKH1w3ffkn+xlg9S/tLxqlesxfDLPvmf3MQ42X
js7/ZG8ENv+x/arqU+dzZsPMe2B//OvkZROnw/TftJcp2LOiavInewOw+sv2
aXf2nK7qh8mftO9Y8uXBl65P9hPA/J3253NvLZvTBjOPgWFb4cSLLU2f7BdA
5PcnXCq/0lEH45/cv/qFn/iTyk/2FhDz999ce+3qwhKY/M396euSv17Ph7tv
//XZM92WZn6yN4G4f3+S/Lon/Cmf7DMg/ts/83hUrVHcJ/s5EP/vP3OC1yQ2
7JP9BUj47HdqfXshyg8efvt3VeworXCFh+/+9RNfl0pbw8z/vJ9XRt2iyuCT
/TlI/OxXmHPH6aUKzL5v+51XpedrSsHjd7/yDnvzc7zw+N9v84bX148RZt7v
/S2Tr2Z///gRat6f/UXbWbJLHn+Emvdv//XDMvX3r3yEhd+BfROPXvx3+KM9
ANKBTio=
         "]]}, {
        Hue[0.8503398874989481, 0.6, 0.6], 
        Directive[
         PointSize[0.007333333333333334], 
         RGBColor[0.772079, 0.431554, 0.102387], 
         AbsoluteThickness[1.6]], 
        LineBox[CompressedData["
1:eJxTTMoPSmViYGDQBGIQDQUOZwPZDi5k+GSfBgb/7POU7/1cxfbJ/uwZEPhj
n597MZRd+pO9MRj8tk++mL5uluwn+1kzQeCnvcOtvgn9Gp/sIcb9sI+0yJQ5
rwMz75v9VHVmp0cmn+zBxp35Yp/MvsRP2gJm3mf7XdXH11dYw8z7aG83N3f5
H2uYeR/sX2jEymvZwfS/sZ8xgVd9L5A/A6z+pX330eUcMnYw+57Z73mqfyLc
5pO9Edj8x/ain/j2n4Kb98B+qxWbHLsVTP9Ne47nkgVN5p/sDcDqL9uz833I
X2wCkz9p/1dJbiuD0Sf7CWD+TvvFOwW3lOnBzGNgWGX6j6db65P9Aoj8/j+7
wtdGqMH4J/dPXvFDeJniJ3sLiPn7t2m92q4iA5O/uf9YavB0ATG4+/bXFWzt
m8b/yd4E4v79Vk0/9ZQ5PtlnQPy33zRfP9oDGF9zIP7f31pdHRL2/aP9BUj4
7L9tOiH55JuPsPDb/6A+QNv20UdY+O4PmZ0tt/XaR6j5n/c/LVl1ZOnJj/bn
IPGz3ytkSRnnno9Q+77tv+bCkqC7Fmbej/3zjOoTVefCzPu5P9vMq/hlH8y8
3/tnrj+2mqUOZt6f/XqVzeliWTDz/u1fJ3tHWT8CZh7Dge0OV75IuX60BwA8
fDRx
         "]]}, {
        Hue[0.08640786499873876, 0.6, 0.6], 
        Directive[
         PointSize[0.007333333333333334], 
         RGBColor[0.363898, 0.618501, 0.782349], 
         AbsoluteThickness[1.6]], 
        LineBox[CompressedData["
1:eJxTTMoPSmViYGDQBGIQDQUOH54u0Mwv+GifBgb/7K2TaoN+NH+0P3sGBP7Y
r5lTY3l+6kd7YzD4bX/m4Ucj7oUf7WfNBIGf9tYhLcs61320hxj3w35VWmlC
/V6Yed/sZRxf7Z914qM92LgzX+zFJ34pDLwEM++zPZvkmrfaN2HmfbSfq7cy
49FdmHkf7GXCk6c7PIbpf2N/XfnuwegXH+1ngNW/tLc5med38hXMvmf2X8q4
l9e/+WhvBDb/sb3T7OBdLW9h5j2wP/Nq9z6ZdzD9N+2F07YwBQLlDcDqL9ub
+livv/UaJn/Snp3nXuyHlx/tJ4D5O+3lOO+Eiz6HmcfAYPL+8+PlQPctgMjv
3xDPl5h8H8Y/uT9db/a3lFsf7S0g5u9/ISvEPPcKTP7m/nWNi/5dPgt33/7P
R7teFRz7aG8Ccf/+9abfAiX3fbTPgPhvf+nnKR/it3y0nwPx//5F22qPbFr5
0f4CJHz2z/n7aO2vufDw29+XHlTHNBEevvsP7rtT/qQZZv7n/fHN+yapl360
PweJn/3S6k4+sqkw+77tP8gelmUZDI/f/SxGUU79jvD43//7W/KFT3ow837v
v6wa+LpZGmben/0R3//O3coGM+/ffqu770yjPn2Ahd+BO3qeFu9vfrAHAKyc
Ttc=
         "]]}, {
        Hue[0.3224758424985268, 0.6, 0.6], 
        Directive[
         PointSize[0.007333333333333334], 
         RGBColor[1, 0.75, 0], 
         AbsoluteThickness[1.6]], 
        LineBox[CompressedData["
1:eJxTTMoPSmViYGDQBGIQDQUOutJTZj79+ME+DQz+2e+vWrr9DO9H+7NnQOCP
vfuGurZnyh/tjcHgt31XWWv+B5OP9rNmgsBPe9XiyrtLvD/aQ4z7Yb9DNjB7
UexHqHnf7G+cWpb5N+ejPdi4M1/so0NUO/5Wwcz7bB8V0RHB3Qoz76P9krp/
QuL9MPM+2Bc8+Bc1eTpM/xt7zY9CHu7zP9rPAKt/ab9t7ZXTt5bA7Htm/77a
IWjiio/2RmDzH9uLnHv4zWYNzLwH9l+YKk5tXQfTf9M+45r/Kbf1H+0NwOov
2wdP7Zf8Dpc/ab/TT1mbD8ifAObvtP/rMyOJAW4eA0PeA7nE9UD7FkDk90//
m3Nt6hIY/+R+jRzz+iCgey0g5u/vjvFhkpwJk7+5/7/DivINE+Hu2y9446DP
+s6P9iYQ9++XLDjO+bX+o30GxH/7jwX7vZte8tF+DsT/+6seuusWZXy0vwAJ
n/0SM4zjUqPh4bd/5YVnM1x94eG7v+PmY9NoW5j5n/fP+e3jP1Pno/05SPzs
/35cJT9HGmbft/0fgmyf7mGHx+/+tQFn6ud++gCL//3Mmy/3vbj7AWre7/2S
7hctfY9/gJr3Z7+c0owZZzd8gJr3b7+9BdukiJkfYOF34OISu9K8hg/2ADeC
RlA=
         "]]}}, {{
        Directive[
         PointSize[0.007333333333333334], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
             GraphicsBox[{
               EdgeForm[], 
               DiskBox[{0, 0}]}], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.007333333333333334], 
                 RGBColor[0.368417, 0.506779, 0.709798], 
                 AbsoluteThickness[1.6]]}, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}, Automatic, 
          Offset[4]], CompressedData["
1:eJxTTMoPSmVmYGDQBGJGIGZigAOHB8uNcwP+/rRPA4N/9n6VbXc4lv20P3sG
BP7YR113y1XN/GlvDAa/7b/WVwu4u/y0nzUTBH7aa03ctWL13R/2EON+2M+q
iWL4M/MH1Lxv9uv1WiqfGP6wBxt35ou9q8tZB57P36Hmfba/97XqSMy+71Dz
Ptpf4lnz6FHnd6h5H+yX8PQGVYZ9h+p/Yy8sqjH5hdJ3+xlg9S/ty8V36338
9w1q3zP7Z+uKfD3ufbM3Apv/2D7AcHs5095vUPMe2LP3ZMx8vOgbVP9N+66s
L83nu7/ZG4DVX7bvTT/6aWY5TP6kPWN9q0t41jf7CWD+Tnu7FFmB+hiYeQwM
xkGnOf8Ff7NfAJHfb/xmUeWlQBj/5P5ZGz/v+Ovzzd4CYv7+nTyrei0DYPI3
929u2s1lGwh3336LC22VHaHf7E0g7t+/59S7jHdA+zIg/ts/1S62Wj/9m/0c
iP/3R5063+dT+s3+AiR89puL7ww9Xw8z78P+5TJx56Pav8HCd/+uBYfX2/fC
zP+836o0wD1g4Tf7c5D42W8vLvTr0BqYfd/2P/LfVhW6Fmbej/1pbwXaV56B
mfdzvz377MV512Dm/d6vWq8kxfMEZt6f/UvOFhbwf4eZ928/U3sAcz4LLH4Z
DsQtvFk6jfG7PQDQAkH2
         "]]}, {
        Directive[
         PointSize[0.007333333333333334], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
             GraphicsBox[{
               EdgeForm[], 
               PolygonBox[{{-1, -1}, {1, -1}, {1, 1}, {-1, 1}}]}], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.007333333333333334], 
                 RGBColor[0.880722, 0.611041, 0.142051], 
                 AbsoluteThickness[1.6]]}, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}, Automatic, 
          Offset[4]], CompressedData["
1:eJxTTMoPSmVmYGDQBGJGIGZigAOHLoanb5MSvtmngcE/+xSec32mVt/sz54B
gT/2C9im8b6T/mZvDAa/7U0mzlid8+Gr/ayZIPDT3tgrYKnIja/2EON+2Dsv
aYh6tvUr1Lxv9snVR1gkO7/ag40788V+rdu5uccTvkLN+2y/e58NR6cfzLyP
9npXHhg/M4SZ98He99SGf07CMP1v7Oese/M34tcX+xlg9S/tc31SuvY//QK1
75n9YwbnC8cvf7E3Apv/2D7wsVuW5MEvUPMe2Kto5d3K3ADTf9P+4ZvadfVL
vtgbgNVftk9unvPRewZM/qR9x+WGiXZ9X+wngPk77R/+UZCQbYWZx8DAtmBq
y5/6L/YLIPL7BU82HiuohvFP7u+O5FM1qfhibwExf7+Fheq5a6Uw+Zv717Dt
2HyjGO6+/QUus26xlXyxN4G4fz9nZtVxDqD6DIj/9nttOffmCZA/B+L//Qu4
mXrNgOZfgITPfof3OuWra2Dmfdi/8hPnE56qL7Dw3f/+qZnIxgqY+Z/31+64
suFA5Rf7c5D42R9V8MJkTx3Mvm/737r/qDSFm/dj/68XXGFRdTDzfu7vfRIY
0doIM+/3fj32yVdmt8LM+7O/t+rQ/ZnNMPP+7e9WcwqMaISH34Hbi/vqprR9
sQcAGwxGFg==
         "]]}, {
        Directive[
         PointSize[0.007333333333333334], 
         RGBColor[0.560181, 0.691569, 0.194885], 
         AbsoluteThickness[1.6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
             GraphicsBox[{
               EdgeForm[], 
               PolygonBox[{{0, 1}, {1, 0}, {0, -1}, {-1, 0}}]}], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.007333333333333334], 
                 RGBColor[0.560181, 0.691569, 0.194885], 
                 AbsoluteThickness[1.6]]}, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}, Automatic, 
          Offset[4]], CompressedData["
1:eJxTTMoPSmVmYGDQBGJGIGZigAMHtVXcWSHLvtingcE/+3IjryjHhi/2Z8+A
wB/7AwEzPjnWf7E3BoPf9kdiIraVFn+xnzUTBH7aH/Y4mSGd8cUeYtwPe+Hj
S1WWecPM+2Zve/QwS5PpF3uwcWe+2BfX6zg7y8PM+2xfmW95rU0AZt5He03N
B9bNzDDzPtjftVyqwP71M1T/G3uzPVe9yx5/tp8BVv/S/n+u6deUa5+h9j2z
D3n3lvHFqc/2RmDzH9s/ZPywlH3/Z6h5D+znXF6gE7QZpv+mvYlO6suNqz/b
G4DVX7bPPKd96f1imPxJ+867z+ben/3ZfgKYv9Oen4P9mP1UmHkMDL3XNUO4
Jny2XwCR3/8i2iz2fjeMf3K/2F71jwHtn+0tIObv909l3risBSZ/c3/aktP3
zzbA3bf/cOi9o+l1n+1NIO7fHzR53p831Z/tMyD+238t/vgWoarP9nMg/t/f
43GEq6Lys/0FSPjs/zXtgdHRMph5H/YHXHkvOa3gMyx895cofZ77Mxtm/uf9
DO0MYhPSPtufg8TP/nsrdzbMSYLZ922/OPv2R+nxMPN+7C+49PTt5UiYeT/3
n93z7Jt7KMy83/uNvSwacgNh5v3Zf2xWet5vD5h5//bv++KWdcgJHn4HNs9f
afrQ5LM9ANVLRoM=
         "]]}, {
        Directive[
         PointSize[0.007333333333333334], 
         RGBColor[0.922526, 0.385626, 0.209179], 
         AbsoluteThickness[1.6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
             GraphicsBox[{
               EdgeForm[], 
               PolygonBox[
                
                NCache[{{0, 1}, {-1, 1 - 3^Rational[1, 2]}, {
                  1, 1 - 3^Rational[1, 2]}}, {{0, 
                  1}, {-1, -0.7320508075688772}, {
                  1, -0.7320508075688772}}]]}], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.007333333333333334], 
                 RGBColor[0.922526, 0.385626, 0.209179], 
                 AbsoluteThickness[1.6]]}, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}, Automatic, 
          Offset[4]], CompressedData["
1:eJxTTMoPSmVmYGDQBGJGIGZigAMHAblitUWtn+3TwOCf/VPeDM/Gqs/2Z8+A
wB/7veu4jkiUfrY3BoPf9uvdt7WJ5n22nzUTBH7aR60Vbf6V9dkeYtwP+0XL
ijZzJ8HM+2ZfnjH/29vQz/Zg4858sVc2sdVe6w8z77N9/bpX2xPdYOZ9tH96
JYZ9jR3MvA/2VrclEm+bwPS/sefvmOTAoPvZfgZY/Uv7dS8/csarwux7Zh/n
OisuR+6zvRHY/Mf2Ri0nEhnFYOY9sK/MnFZVyw/Tf9M+jHGyXzznZ3sDsPrL
9rVT/2k9Y4bJn7T3cfzyhuHfJ/sJYP5Oe9aY8/MX//hkDwvAJnGuSJsvn+wX
QOT329b1X/n+HsY/uT+NK2v+9def7C0g5u9fXRok8v8ZTP7m/ptnqw/seQQz
78F+rVPFQi33PtmbQNy/n33eNv/3Nz/ZZ0D8t19rc+OSoquf7OdA/L//4c/7
14oufrK/AAmf/ZfqNUrLTsHM+7A/zf7Ct3tHPsHCd/9JOekrf3fDzP+8/0O4
sKLd5k/25yDxs99ly9Qj3Gtg9n3bz18euFFqMcy8H/uDpzT/ej0TZt7P/bNO
n/v+fyLMvN/7J7z6tdCvDWben/3GuWstPtfAzPu3P6lp6+4vBfDwO3D+wYXT
6Ymf7AHKS0fh
         "]]}, {
        Directive[
         PointSize[0.007333333333333334], 
         RGBColor[0.528488, 0.470624, 0.701351], 
         AbsoluteThickness[1.6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
             GraphicsBox[{
               EdgeForm[], 
               PolygonBox[
                
                NCache[{{0, -1}, {-1, -1 + 3^Rational[1, 2]}, {
                  1, -1 + 3^Rational[1, 2]}}, {{
                  0, -1}, {-1, 0.7320508075688772}, {
                  1, 0.7320508075688772}}]]}], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.007333333333333334], 
                 RGBColor[0.528488, 0.470624, 0.701351], 
                 AbsoluteThickness[1.6]]}, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}, Automatic, 
          Offset[4]], CompressedData["
1:eJxTTMoPSmVmYGDQBGJGIGZigAMH3fUV9TVLP9mngcE/e8Po2Pw3az7Znz0D
An/sn9qrT1q6+ZO9MRj8to87e2R3xZZP9rNmgsBP+3kZhaqZWz/ZQ4z7YS+V
F1YRsQ1m3jd7x36xD8+B8mDjznyxb1u30DtyI8y8z/Ym1o8nf1gPM++j/Svl
eD21dTDzPth/vHPyl8lqmP439gvlD66bvvyT/Qyw+pf2F41SPeYvhtn3zH7m
ocZLR+d/sjcCm//YflX1qfM5s2HmPbA//nXysonTYfpv2ssU7FlRNfmTvQFY
/WX7tDt7Tlf1w+RP2ncs+fLgS9cn+wlg/k7787m3ls1pg5nHwLCtcOLFlqZP
9gsg8vsTLpVf6aiD8U/uX/3CT/xJ5Sd7C4j5+2+uvXZ1YQlM/ub+9HXJX6/n
w923//rsmW5LMz/Zm0Dcvz9Jft0T/pRP9hkQ/+2feTyq1ijuk/0ciP/3nznB
axIb9sn+AiR89ju1vr0Q5QcPv/27KnaUVrjCw3f/+omvS6WtYeZ/3s8ro25R
ZfDJ/hwkfvYrzLnj9FIFZt+3/c6r0vM1peDxu195h735OV54/O+3ecPr68cI
M+/3/pbJV7O/f/wINe/P/qLtLNkljz9Czfu3//phmfr7Vz7Cwu/AvolHL/47
/NEeAN8NTiw=
         "]]}, {
        Directive[
         PointSize[0.007333333333333334], 
         RGBColor[0.772079, 0.431554, 0.102387], 
         AbsoluteThickness[1.6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
             GraphicsBox[
              CircleBox[{0, 0}]], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.007333333333333334], 
                 RGBColor[0.772079, 0.431554, 0.102387], 
                 AbsoluteThickness[1.6]]}, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}, Automatic, 
          Offset[4]], CompressedData["
1:eJxTTMoPSmVmYGDQBGJGIGZigAOHs4FsBxcyfLJPA4N/9nnK936uYvtkf/YM
CPyxz8+9GMou/cneGAx+2ydfTF83S/aT/ayZIPDT3uFW34R+jU/2EON+2Eda
ZMqc14GZ981+qjqz0yOTT/Zg4858sU9mX+InbQEz77P9rurj6yusYeZ9tLeb
m7v8jzXMvA/2LzRi5bXsYPrf2M+YwKu+F8ifAVb/0r776HIOGTuYfc/s9zzV
PxFu88neCGz+Y3vRT3z7T8HNe2C/1YpNjt0Kpv+mPcdzyYIm80/2BmD1l+3Z
+T7kLzaByZ+0/6skt5XB6JP9BDB/p/3inYJbyvRg5jEwrDL9x9Ot9cl+AUR+
/59d4Wsj1GD8k/snr/ghvEzxk70FxPz927RebVeRgcnf3H8sNXi6gBjcffvr
Crb2TeP/ZG8Ccf9+q6afesocn+wzIP7bb5qvH+0BjK85EP/vb62uDgn7/tH+
AiR89t82nZB88s1HWPjtf1AfoG376CMsfPeHzM6W23rtI9T8z/uflqw6svTk
R/tzkPjZ7xWypIxzz0eofd/2X3NhSdBdCzPvx/55RvWJqnNh5v3cn23mVfyy
D2be7/0z1x9bzVIHM+/Pfr3K5nSxLJh5//avk72jrB8BM4/hwHaHK1+kXD/a
AwBJCDRz
         "]]}, {
        Directive[
         PointSize[0.007333333333333334], 
         RGBColor[0.363898, 0.618501, 0.782349], 
         AbsoluteThickness[1.6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
             GraphicsBox[{
               EdgeForm[
                Thickness[Medium]], 
               FaceForm[], 
               LineBox[{{-1, -1}, {1, -1}, {1, 1}, {-1, 1}, {-1, -1}}]}], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.007333333333333334], 
                 RGBColor[0.363898, 0.618501, 0.782349], 
                 AbsoluteThickness[1.6]]}, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}, Automatic, 
          Offset[4]], CompressedData["
1:eJxTTMoPSmVmYGDQBGJGIGZigAOHD08XaOYXfLRPA4N/9tZJtUE/mj/anz0D
An/s18ypsTw/9aO9MRj8tj/z8KMR98KP9rNmgsBPe+uQlmWd6z7aQ4z7Yb8q
rTShfi/MvG/2Mo6v9s868dEebNyZL/biE78UBl6CmffZnk1yzVvtmzDzPtrP
1VuZ8eguzLwP9jLhydMdHsP0v7G/rnz3YPSLj/YzwOpf2tuczPM7+Qpm3zP7
L2Xcy+vffLQ3Apv/2N5pdvCulrcw8x7Yn3m1e5/MO5j+m/bCaVuYAoHyBmD1
l+1NfazX33oNkz9pz85zL/bDy4/2E8D8nfZynHfCRZ/DzGNgMHn/+fFyoPsW
QOT3b4jnS0y+D+Of3J+uN/tbyq2P9hYQ8/e/kBVinnsFJn9z/7rGRf8un4W7
b//no12vCo59tDeBuH//etNvgZL7PtpnQPy3v/TzlA/xWz7az4H4f/+ibbVH
Nq38aH8BEj775/x9tPbXXHj47e9LD6pjmggP3/0H990pf9IMM//z/vjmfZPU
Sz/an4PEz35pdScf2VSYfd/2H2QPy7IMhsfvfhajKKd+R3j87//9LfnCJz2Y
eb/3X1YNfN0sDTPvz/6I73/nbmWDmfdvv9Xdd6ZRnz7Awu/AHT1Pi/c3P9gD
ALkoTtk=
         "]]}, {
        Directive[
         PointSize[0.007333333333333334], 
         RGBColor[1, 0.75, 0], 
         AbsoluteThickness[1.6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
             GraphicsBox[{
               EdgeForm[
                Thickness[Medium]], 
               FaceForm[], 
               LineBox[{{0, 1}, {1, 0}, {0, -1}, {-1, 0}, {0, 1}}]}], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.007333333333333334], 
                 RGBColor[1, 0.75, 0], 
                 AbsoluteThickness[1.6]]}, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}, Automatic, 
          Offset[4]], CompressedData["
1:eJxTTMoPSmVmYGDQBGJGIGZigAMHXekpM59+/GCfBgb/7PdXLd1+hvej/dkz
IPDH3n1DXdsz5Y/2xmDw276rrDX/g8lH+1kzQeCnvWpx5d0l3h/tIcb9sN8h
G5i9KPYj1Lxv9jdOLcv8m/PRHmzcmS/20SGqHX+rYOZ9to+K6IjgboWZ99F+
Sd0/IfF+mHkf7Ase/IuaPB2m/4295kchD/f5H+1ngNW/tN+29srpW0tg9j2z
f1/tEDRxxUd7I7D5j+1Fzj38ZrMGZt4D+y9MFae2roPpv2mfcc3/lNv6j/YG
YPWX7YOn9kt+h8uftN/pp6zNB+RPAPN32v/1mZHEADePgSHvgVzieqB9CyDy
+6f/zbk2dQmMf3K/Ro55fRDQvRYQ8/d3x/gwSc6Eyd/c/99hRfmGiXD37Re8
cdBnfedHexOI+/dLFhzn/Fr/0T4D4r/9x4L93k0v+Wg/B+L//VUP3XWLMj7a
X4CEz36JGcZxqdHw8Nu/8sKzGa6+8PDd33HzsWm0Lcz8z/vn/Pbxn6nz0f4c
JH72fz+ukp8jDbPv2/4PQbZP97DD43f/2oAz9XM/fYDF/37mzZf7Xtz9ADXv
935J94uWvsc/QM37s19OacaMsxs+QM37t9/egm1SxMwPsPA7cHGJXWlewwd7
AEQORlI=
         "]]}}}, {{}, {}}}, {
    DisplayFunction -> Identity, DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
     AxesLabel -> {
       FormBox[
        StyleBox["\"\[Beta]\"", 14, Bold, StripOnInput -> False], 
        TraditionalForm], 
       FormBox[
        StyleBox[
        "\"\\!\\(\\*SubscriptBox[\\(S\\), \
\\(can\\)]\\)/\\!\\(\\*SubscriptBox[\\(S\\), \\(\[Mu]\\)]\\)\"", 14, Bold, 
         StripOnInput -> False], TraditionalForm]}, 
     AxesOrigin -> {0, 0.998411511060177}, AxesStyle -> {
       Thickness[Large], 
       Thickness[Large]}, DisplayFunction :> Identity, 
     Frame -> {{False, False}, {False, False}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], 
     Method -> {
      "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
       "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           Identity[
            Part[#, 1]], 
           Identity[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           Identity[
            Part[#, 1]], 
           Identity[
            Part[#, 2]]}& )}}, 
     PlotRange -> {{-2., 2.}, {0.998411511060177, 1.6243442788786453`}}, 
     PlotRangeClipping -> True, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.05], 
        Scaled[0.05]}}, Ticks -> {Automatic, {{0., 
         FormBox["0.`", TraditionalForm]}, {0.1, 
         FormBox["0.1`", TraditionalForm]}, {0.2, 
         FormBox["0.2`", TraditionalForm]}, {0.30000000000000004`, 
         FormBox["0.30000000000000004`", TraditionalForm]}, {0.4, 
         FormBox["0.4`", TraditionalForm]}, {0.5, 
         FormBox["0.5`", TraditionalForm]}, {0.6000000000000001, 
         FormBox["0.6000000000000001`", TraditionalForm]}, {
        0.7000000000000001, 
         FormBox["0.7000000000000001`", TraditionalForm]}, {0.8, 
         FormBox["0.8`", TraditionalForm]}, {0.9, 
         FormBox["0.9`", TraditionalForm]}, {1., 
         FormBox["1.`", TraditionalForm]}, {1.1, 
         FormBox["1.1`", TraditionalForm]}, {1.2000000000000002`, 
         FormBox["1.2000000000000002`", TraditionalForm]}, {1.3, 
         FormBox["1.3`", TraditionalForm]}, {1.4000000000000001`, 
         FormBox["1.4000000000000001`", TraditionalForm]}, {1.5, 
         FormBox["1.5`", TraditionalForm]}, {1.6, 
         FormBox["1.6`", TraditionalForm]}, {1.7000000000000002`, 
         FormBox["1.7000000000000002`", TraditionalForm]}}}}], 
   FormBox[
    FormBox[
     TemplateBox[{
      "\"dE=0.2\"", "\"dE=0.4\"", "\"dE=0.6\"", "\"dE=0.8\"", "\"dE=1.0\"", 
       "\"dE=1.2\"", "\"dE=1.4\"", "\"dE=1.6\""}, "PointLegend", 
      DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 4}, {20, 4}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[], 
                    DiskBox[{0, 0}]}, {DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, ImageSize -> {20, 4}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.365] -> Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 4}, {20, 4}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[{{-1, -1}, {1, -1}, {1, 1}, {-1, 1}}]}, {
                    DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, ImageSize -> {20, 4}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.365] -> Baseline)], #2}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 4}, {20, 4}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[{{0, 1}, {1, 0}, {0, -1}, {-1, 0}}]}, {
                    DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, ImageSize -> {20, 4}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.365] -> Baseline)], #3}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 4}, {20, 4}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[
                    
                    NCache[{{0, 1}, {-1, 1 - 3^Rational[1, 2]}, {
                    1, 1 - 3^Rational[1, 2]}}, {{0, 
                    1}, {-1, -0.7320508075688772}, {
                    1, -0.7320508075688772}}]]}, {
                    DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, ImageSize -> {20, 4}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.365] -> Baseline)], #4}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.528488, 0.470624, 0.701351], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 4}, {20, 4}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.528488, 0.470624, 0.701351], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[
                    
                    NCache[{{0, -1}, {-1, -1 + 3^Rational[1, 2]}, {
                    1, -1 + 3^Rational[1, 2]}}, {{
                    0, -1}, {-1, 0.7320508075688772}, {
                    1, 0.7320508075688772}}]]}, {
                    DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.528488, 0.470624, 0.701351], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, ImageSize -> {20, 4}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.365] -> Baseline)], #5}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.772079, 0.431554, 0.102387], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 4}, {20, 4}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.772079, 0.431554, 0.102387], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[
                    CircleBox[{0, 0}], {DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.772079, 0.431554, 0.102387], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, ImageSize -> {20, 4}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.365] -> Baseline)], #6}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.363898, 0.618501, 0.782349], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 4}, {20, 4}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.363898, 0.618501, 0.782349], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[
                    Thickness[Medium]], 
                    FaceForm[], 
                    
                    LineBox[{{-1, -1}, {1, -1}, {1, 1}, {-1, 
                    1}, {-1, -1}}]}, {DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.363898, 0.618501, 0.782349], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, ImageSize -> {20, 4}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.365] -> Baseline)], #7}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[1, 0.75, 0], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 4}, {20, 4}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[1, 0.75, 0], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[
                    Thickness[Medium]], 
                    FaceForm[], 
                    LineBox[{{0, 1}, {1, 0}, {0, -1}, {-1, 0}, {0, 1}}]}, {
                    DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[1, 0.75, 0], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, ImageSize -> {20, 4}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.365] -> Baseline)], #8}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"PointLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.007333333333333334`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.368417, 0.506779, 0.709798]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.007333333333333334`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.880722, 0.611041, 0.142051]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.007333333333333334`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.560181, 0.691569, 0.194885]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.007333333333333334`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.922526, 0.385626, 0.209179]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.007333333333333334`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.528488, 0.470624, 0.701351]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.007333333333333334`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.772079, 0.431554, 0.102387]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.007333333333333334`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.363898, 0.618501, 0.782349]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.007333333333333334`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|"color" -> RGBColor[1, 0.75, 0]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}]}],
              "}"}], ",", 
           RowBox[{"{", 
             
             RowBox[{#, ",", #2, ",", #3, ",", #4, ",", #5, ",", #6, ",", #7, 
               ",", #8}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{
                    EdgeForm[], 
                    DiskBox[{0, 0}]}], ",", 
                    RowBox[{"Offset", "[", "4", "]"}]}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[{{-1, -1}, {1, -1}, {1, 1}, {-1, 1}}]}], ",", 
                    RowBox[{"Offset", "[", "4", "]"}]}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[{{0, 1}, {1, 0}, {0, -1}, {-1, 0}}]}], ",", 
                    RowBox[{"Offset", "[", "4", "]"}]}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[
                    
                    NCache[{{0, 1}, {-1, 1 - 3^Rational[1, 2]}, {
                    1, 1 - 3^Rational[1, 2]}}, {{0, 
                    1}, {-1, -0.7320508075688772}, {
                    1, -0.7320508075688772}}]]}], ",", 
                    RowBox[{"Offset", "[", "4", "]"}]}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[
                    
                    NCache[{{0, -1}, {-1, -1 + 3^Rational[1, 2]}, {
                    1, -1 + 3^Rational[1, 2]}}, {{
                    0, -1}, {-1, 0.7320508075688772}, {
                    1, 0.7320508075688772}}]]}], ",", 
                    RowBox[{"Offset", "[", "4", "]"}]}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[
                    CircleBox[{0, 0}]], ",", 
                    RowBox[{"Offset", "[", "4", "]"}]}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{
                    EdgeForm[
                    Thickness[Medium]], 
                    FaceForm[], 
                    LineBox[{{-1, -1}, {1, -1}, {1, 1}, {-1, 1}, {-1, -1}}]}],
                     ",", 
                    RowBox[{"Offset", "[", "4", "]"}]}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{
                    EdgeForm[
                    Thickness[Medium]], 
                    FaceForm[], 
                    LineBox[{{0, 1}, {1, 0}, {0, -1}, {-1, 0}, {0, 1}}]}], 
                    ",", 
                    RowBox[{"Offset", "[", "4", "]"}]}], "}"}]}], "}"}]}], 
           ",", 
           RowBox[{"Joined", "\[Rule]", 
             RowBox[{"{", 
               
               RowBox[{
                "True", ",", "True", ",", "True", ",", "True", ",", "True", 
                 ",", "True", ",", "True", ",", "True"}], "}"}]}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{
  3.9523901938270493`*^9, 3.9523903524313526`*^9, {3.9523913537101345`*^9, 
   3.9523913729941483`*^9}, 3.9523919889417057`*^9, {3.952392049918295*^9, 
   3.9523920714883947`*^9}, 3.952514842249916*^9, 3.953857769880971*^9, 
   3.955443795746538*^9},
 CellLabel->
  "Out[227]=",ExpressionUUID->"b7f4dbc9-a669-44b2-aa91-e609f8ec7b67"]
}, Open  ]],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 3}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{
  Inherited, 5},ExpressionUUID->"80c599ef-6bd3-4e26-8384-e5217aba796c"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"Reproducing", " ", 
    RowBox[{"Reference", " ", "[", "12", "]"}], " ", "calculation", " ", "of",
     " ", "the", " ", "microcanonical", " ", "energy", " ", "window"}], ",", 
   " ", 
   RowBox[{
    RowBox[{"we", " ", "work", " ", "with", " ", "L"}], "=", "16"}], ",", " ", 
   RowBox[{"N", "=", "8"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.955444349005851*^9, 
  3.9554443889707375`*^9}},ExpressionUUID->"4e7c02a6-81e0-49b9-afe8-\
1d767ecebd3d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"kinetic", " ", "energy", " ", "operator"}], " ", "*)"}], 
  "\[IndentingNewLine]", " ", 
  RowBox[{
   RowBox[{"keL16", "=", 
    RowBox[{"Abs", "[", "innNNNL16", "]"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.9548914225279784`*^9, 3.954891433917568*^9}, {
  3.9554443791115413`*^9, 
  3.955444399231867*^9}},ExpressionUUID->"b3b84104-7750-49dc-b56b-\
61da7784dab5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"kelistL16", "=", 
   RowBox[{
    RowBox[{"Conjugate", "[", "evNNNSortL16", "]"}], ".", "keL16", ".", 
    RowBox[{"Transpose", "[", "evNNNSortL16", "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.954891027316699*^9, 3.954891036488479*^9}, {
  3.9548914399217396`*^9, 3.9548914464453664`*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"ea451093-bf34-45f0-9743-709f3cab9ed8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"keEVL16", "=", 
   RowBox[{"Diagonal", "[", "kelistL16", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.954891381174241*^9, 3.9548914136103363`*^9}, {
  3.9548914544968033`*^9, 3.954891458786996*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"88ead514-5917-40a5-ad9c-b6def83d86cb"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListPlot", "[", 
  RowBox[{"keEVL16", ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
   RowBox[{"PlotMarkers", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Automatic", ",", " ", "Small"}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.95489151685597*^9, 3.954891535913047*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"6ed44236-a360-450d-b9a9-0d78ed09cce2"],

Cell[BoxData[
 GraphicsBox[{{}, 
   {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
     NCache[
      Rational[1, 360], 0.002777777777777778]], AbsoluteThickness[1.6], 
    GeometricTransformationBox[InsetBox[
      FormBox[
       StyleBox[
        GraphicsBox[
         {EdgeForm[None], DiskBox[{0, 0}]}],
        StripOnInput->False,
        GraphicsBoxOptions->{DefaultBaseStyle->Directive[
          PointSize[
           Rational[1, 360]], 
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[1.6]]}],
       TraditionalForm], {0., 0.}, Automatic, Offset[7]], CompressedData["
1:eJw8WHlYzd/XjUJIhRBChsiUEKKwpAhRNBiK0qBonue6zXPde7tTN0MIRRFC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     "]]}, {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 12870}, {-4.866967983844109, 4.840055204652209}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.9548915371250696`*^9},
 CellLabel->"Out[22]=",ImageCache->GraphicsData["CompressedBitmap", "\<\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\
\>", "ImageResolution" -> \
120.],ExpressionUUID->"4c18f3a0-48fa-49d3-b218-72bd815b900e"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"keEVL16list", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"eeNNNSortL16", "[", 
        RowBox[{"[", "i", "]"}], "]"}], ",", 
       RowBox[{"keEVL16", "[", 
        RowBox[{"[", "i", "]"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "Nn"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9548916657243176`*^9, 3.954891688073639*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"4d94d534-406d-4c79-a3ee-03e95c5c8f01"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "6"}], "+", 
  RowBox[{"0.4", "*", "26"}]}]], "Input",
 CellChangeTimes->{{3.9548977359342585`*^9, 3.954897776794368*^9}},
 CellLabel->
  "In[237]:=",ExpressionUUID->"72743cc7-177a-4e29-a2c9-8b50f5659348"],

Cell[BoxData["4.4`"], "Output",
 CellChangeTimes->{{3.954897740903284*^9, 3.9548977772344356`*^9}},
 CellLabel->
  "Out[237]=",ExpressionUUID->"1dbd00e5-0e14-4bbc-ae19-a83f7130dd1c"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[CapitalDelta]", "=", "0.8"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"E0", "=", 
   RowBox[{"-", "6"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"keEVL16listmc", "=", 
   RowBox[{"Table", "[", 
    RowBox[{"0.", ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "24"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"j", "=", "1"}], ";", 
     RowBox[{"k", "=", "1"}], ";", 
     RowBox[{"While", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"E0", "-", 
         RowBox[{
          RowBox[{"keEVL16list", "[", 
           RowBox[{"[", "j", "]"}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], ">", "0"}], ",", 
       RowBox[{"j", "++"}]}], "]"}], ";", 
     RowBox[{"While", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"E0", "+", "\[CapitalDelta]", "-", 
         RowBox[{
          RowBox[{"keEVL16list", "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], ">", "0"}], ",", 
       RowBox[{"k", "++"}]}], "]"}], ";", 
     RowBox[{
      RowBox[{"keEVL16listmc", "[", 
       RowBox[{"[", "i", "]"}], "]"}], "=", 
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{"keEVL16list", "[", 
          RowBox[{"[", "l", "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"l", ",", "j", ",", "k"}], "}"}]}], "]"}], "/", 
       RowBox[{"(", 
        RowBox[{"k", "-", "j", "+", "1"}], ")"}]}]}], ";", 
     RowBox[{"E0", "=", 
      RowBox[{"E0", "+", "0.4"}]}], ";"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", "24"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.9548917214983006`*^9, 3.954891741640931*^9}, {
  3.9548976349312763`*^9, 3.954897634992646*^9}, {3.954897726574159*^9, 
  3.9548977272805195`*^9}, {3.954897782598811*^9, 3.9548978047972136`*^9}},
 CellLabel->
  "In[246]:=",ExpressionUUID->"3262e01f-6d47-42a6-806e-07b7ef3b69ab"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[CapitalDelta]", "=", "0.4"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"E0", "=", 
   RowBox[{"-", "6"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"keEVL16listmc2", "=", 
   RowBox[{"Table", "[", 
    RowBox[{"0.", ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "48"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"j", "=", "1"}], ";", 
     RowBox[{"k", "=", "1"}], ";", 
     RowBox[{"While", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"E0", "-", 
         RowBox[{
          RowBox[{"keEVL16list", "[", 
           RowBox[{"[", "j", "]"}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], ">", "0"}], ",", 
       RowBox[{"j", "++"}]}], "]"}], ";", 
     RowBox[{"While", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"E0", "+", "\[CapitalDelta]", "-", 
         RowBox[{
          RowBox[{"keEVL16list", "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], ">", "0"}], ",", 
       RowBox[{"k", "++"}]}], "]"}], ";", 
     RowBox[{
      RowBox[{"keEVL16listmc2", "[", 
       RowBox[{"[", "i", "]"}], "]"}], "=", 
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{"keEVL16list", "[", 
          RowBox[{"[", "l", "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"l", ",", "j", ",", "k"}], "}"}]}], "]"}], "/", 
       RowBox[{"(", 
        RowBox[{"k", "-", "j", "+", "1"}], ")"}]}]}], ";", 
     RowBox[{"E0", "=", 
      RowBox[{"E0", "+", "0.2"}]}], ";"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", "48"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.954891760703476*^9, 3.9548917850028286`*^9}, {
  3.954897646968135*^9, 3.9548977107171097`*^9}, {3.954897811956504*^9, 
  3.954897816537385*^9}},
 CellLabel->
  "In[250]:=",ExpressionUUID->"9489f728-3b9a-44d6-b7af-2026095c79a1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"keEVL16listmc", ",", "keEVL16listmc2"}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
   RowBox[{"PlotMarkers", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Graphics", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"Disk", "[", "]"}], "}"}], ",", 
        RowBox[{"ImageSize", "\[Rule]", "8"}]}], "]"}], ",", 
      RowBox[{"Graphics", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"Rectangle", "[", "]"}], "}"}], ",", 
        RowBox[{"ImageSize", "\[Rule]", "5"}]}], "]"}]}], "}"}]}], ",", 
   RowBox[{"Frame", "\[Rule]", "True"}], ",", 
   RowBox[{"FrameLabel", "->", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{
       "\"\<\!\(\*OverscriptBox[\(E\), \(_\)]\)\>\"", ",", "16", ",", 
        "Bold"}], "]"}], ",", 
      RowBox[{"Style", "[", 
       RowBox[{"\"\<<>\>\"", ",", "16", ",", "Bold"}], "]"}]}], "}"}]}], ",", 
   RowBox[{"FrameStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"Thick", ",", "Thick"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Thick", ",", "Thick"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"PlotLegends", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<dE = 0.8\>\"", ",", "\"\<dE = 0.4\>\""}], "}"}]}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.9548917894259543`*^9, 3.954891810839383*^9}, {
  3.954893913221301*^9, 3.9548939256527233`*^9}, {3.9548941589596443`*^9, 
  3.954894176261492*^9}, {3.9548944412869277`*^9, 3.954894480621757*^9}, {
  3.954898411681078*^9, 3.954898414672041*^9}, {3.954905261736616*^9, 
  3.9549052903959465`*^9}, {3.95490534358607*^9, 3.954905490250726*^9}},
 CellLabel->
  "In[284]:=",ExpressionUUID->"ee173dfa-30b6-48e2-8f1c-1c619f706c02"],

Cell[BoxData[
 TemplateBox[{
   GraphicsBox[{{}, {{
       RGBColor[0.368417, 0.506779, 0.709798], 
       PointSize[0.011000000000000001`], 
       AbsoluteThickness[1.6], 
       GeometricTransformationBox[
        InsetBox[
         FormBox[
          StyleBox[
           GraphicsBox[
            DiskBox[{0, 0}], ImageSize -> 8], StripOnInput -> False, 
           GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
               PointSize[0.011000000000000001`], 
               RGBColor[0.368417, 0.506779, 0.709798], 
               AbsoluteThickness[1.6]]}], TraditionalForm], {0., 
         0.}], CompressedData["
1:eJwBlQFq/iFib1JlAwAAABgAAAABAAAAAgAAAKSbsoG0yxXApmhuwUdHEsC2
o2RU4SsUwEBGVf85ohDAQ6j3S8DHEsDcAs3F0MgOwLVW3H0BPhHA5mZVrMwB
DMCCfgC5mj4PwIvDaLS0/AjAcUnBSPxIDMCeOtiJQFoGwGnO6PHdFgnAk4RL
nQyQA8Bw4Vn2nP8FwHexcQnw3QDAh9czSHfdAsCq8yBKEVv8v4hbHSFgbv+/
nX+N5Tv79r/uDFQn4Cj5v9HfTlzirvG/Rz1v/MDc8r9dyY1058jov837M81r
OOm/UwXKvVmr3L/o6wh2NEbZv4pya6jLCr+/hmTzqFJrab+1WEW5BhXKPyuN
3hWx7tg/54UgQNPo4D/3VcNlFfjoP8/dGg31Pus/NV6AmFHA8j/neMCuLsry
P0YmAQA5Bvk/XWIE+3v+9z908yByGzT/P+8atQLGKf0/qifahtetAkAj6D+y
IjEBQH88mD6gzQVASdeV1OzbA0B/hBpd3ucIQF0tq6MXbgZA6GBVHL6eC0Bp
Wkb6u4AJQD1Uxwo=
        "]]}, {
       RGBColor[0.880722, 0.611041, 0.142051], 
       PointSize[0.011000000000000001`], 
       AbsoluteThickness[1.6], 
       GeometricTransformationBox[
        InsetBox[
         FormBox[
          StyleBox[
           GraphicsBox[
            RectangleBox[{0, 0}], ImageSize -> 5], StripOnInput -> False, 
           GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
               PointSize[0.011000000000000001`], 
               RGBColor[0.880722, 0.611041, 0.142051], 
               AbsoluteThickness[1.6]]}], TraditionalForm], {0., 
         0.}], CompressedData["
1:eJwBFQPq/CFib1JlAwAAADAAAAABAAAAAgAAAHck7GxfuxbAQvdnAlgaE8BX
j9wqYNoVwKg5bj5wVBLAALI18axxFcCyuKgUKPsRwPNOAek0qRTAEeT7T0JC
EcA5h0brTdETwDUcZMnFRBDAjoPbDs4aE8Av+m644zoPwLlkpidHUBLAOZJN
SjnrDcBNdM0vPIERwKU24dSIfwzAdp9cP5SzEMCSlxtUEg0LwAowjjjGxg/A
z/Xek9NoCcDXagkC5TcOwBC6lhDzAAjAZmuBbkejDMDuVrD3/6oGwAoDkTi7
CwvAM1kXfORLBcDLN0Nn6HkJwD29r01R6QPATl2LrVHlB8CbIFvr/IECwLGN
lYRVTQbAig6vd6YaAcDavB7R7roEwM2S7vvvif+/DFNNRxscA8BDVRTJR8v8
vyaDQMiBhAHAUza2clYO+r+Bju2mYdn/vzq3mfMEWPe/t4xkTgSp/L+aLvS0
cJ70v6Sgu84Sf/m/ikM7M/fv8b+YC8n1skv2v8BMeDq5j+6//q3M0dMb87+1
OzXfazPpv3wB9MA92u+/McfE4mvY478RoFNpb4Dpv8prho6LI92/9EW9uLMj
4791eYouvI/Sv9EU9zHqjNm/muMCGhcVwL9tYzkWoo7Jv5YFlzDO7KQ/ocPB
ZmjcQb+Xb2kN83LKP7WL45WjU8k/KlEV+kmz1z8mOc026HHZPw7vyUGMGuE/
RMtUyskQ4z/9VfQsKlrmP8G7jUu0cOk/+uBoSU+w6z+r0Gcb3tDvPzavbJMb
dvA/kOUht6wX8z/kmgec3hPzP5UMH6b+RfY/DNdgLKes9T8V63ko2Xj5P/Pb
MIWGUfg/U7T1hF2d/D/BkGFTPwX7P1fE/5P6zf8/KF46Se6s/T/a4n0RknwB
QMNKbqpHJABAZqnG4dURA0CgtKvjuY8BQHGImeqJogRA3JNgFUjrAkAVwGUE
Az4GQHIn9HrsOgRA0qL9X6DRB0BnzIu1B3oFQKbY2XeVcAlAL1qTHTbUBkBa
2OOB0gsLQFhPljbdSwhAWzF/8wh9DECLY074SF8KQIHfgkI=
        "]]}}, {{}, {}}}, AspectRatio -> 
    NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
    AxesLabel -> {None, None}, AxesOrigin -> {0, 0}, DisplayFunction -> 
    Identity, Frame -> {{True, True}, {True, True}}, FrameLabel -> {{
       FormBox[
        StyleBox["\"<>\"", 16, Bold, StripOnInput -> False], TraditionalForm],
        None}, {
       FormBox[
        StyleBox[
        "\"\\!\\(\\*OverscriptBox[\\(E\\), \\(_\\)]\\)\"", 16, Bold, 
         StripOnInput -> False], TraditionalForm], None}}, FrameStyle -> {{
       Thickness[Large], 
       Thickness[Large]}, {
       Thickness[Large], 
       Thickness[Large]}}, 
    FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
    GridLines -> {None, None}, GridLinesStyle -> Directive[
      GrayLevel[0.5, 0.4]], ImageSize -> {342.6, Automatic}, 
    Method -> {
     "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
      "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
          Identity[
           Part[#, 1]], 
          Identity[
           Part[#, 2]]}& ), "CopiedValueFunction" -> ({
          Identity[
           Part[#, 1]], 
          Identity[
           Part[#, 2]]}& )}}, 
    PlotRange -> {{-5.682981206810942, 
     3.561052229231945}, {-4.775726354213306, 3.296525897876966}}, 
    PlotRangeClipping -> True, PlotRangePadding -> {{
       Scaled[0.02], 
       Scaled[0.02]}, {
       Scaled[0.05], 
       Scaled[0.05]}}, Ticks -> {Automatic, Automatic}], 
   FormBox[
    FormBox[
     TemplateBox[{"\"dE = 0.8\"", "\"dE = 0.4\""}, "PointLegend", 
      DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[{
                    DiskBox[{0, 0}]}, {DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]]}, ImageSize -> 8}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, ImageSize -> {20, 10},
                     PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                   GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[{
                    RectangleBox[{0, 0}]}, {DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]]}, ImageSize -> 5}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, ImageSize -> {20, 10},
                     PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"PointLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.011000000000000001`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.368417, 0.506779, 0.709798]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.011000000000000001`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.880722, 0.611041, 0.142051]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}]}],
              "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{
                    DiskBox[{0, 0}]}, ImageSize -> 8], ",", "Automatic"}], 
                   "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{
                    RectangleBox[{0, 0}]}, ImageSize -> 5], ",", 
                    "Automatic"}], "}"}]}], "}"}]}], ",", 
           RowBox[{"Joined", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{"False", ",", "False"}], "}"}]}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{
  3.9548918116223726`*^9, {3.9548939145426645`*^9, 3.954893925987896*^9}, 
   3.954894481505968*^9, 3.954897650450098*^9, 3.9548978194868097`*^9, 
   3.954898415310378*^9, {3.9549052774653373`*^9, 3.954905290925361*^9}, {
   3.954905417671365*^9, 3.9549054907891736`*^9}},
 CellLabel->
  "Out[284]=",ExpressionUUID->"13d91585-e646-41a1-8cef-325f93785426"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListLogLinearPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"evmcLL", ",", "evmcUU"}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
   RowBox[{"Joined", "\[Rule]", "True"}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Blue", ",", "Red"}], "}"}]}], ",", 
   RowBox[{"PlotMarkers", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<OpenMarkers\>\"", ",", " ", "Medium"}], "}"}]}], ",", 
   RowBox[{"Frame", "\[Rule]", "True"}], ",", 
   RowBox[{"FrameLabel", "->", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{"\"\<dE\>\"", ",", "14", ",", "Bold"}], "]"}], ",", 
      RowBox[{"Style", "[", 
       RowBox[{"\"\<<>\>\"", ",", "16", ",", "Bold"}], "]"}]}], "}"}]}], ",", 
   RowBox[{"FrameStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"Thick", ",", "Thick"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Thick", ",", "Thick"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"PlotLegends", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
     "\"\<\!\(\*SubscriptBox[\(E\), \(i\)]\) < \!\(\*OverscriptBox[\(E\), \(_\
\)]\)\>\"", ",", 
      "\"\<\!\(\*SubscriptBox[\(E\), \(i\)]\) > \!\(\*OverscriptBox[\(E\), \
\(_\)]\)\>\""}], "}"}]}], ",", 
   RowBox[{"Ticks", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "0.1", ",", "0.2", ",", "0.4", ",", "0.6", ",", "0.8", ",", "1.0"}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "1.0"}], ",", 
        RowBox[{"-", "0.5"}], ",", "0.0"}], "}"}]}], "}"}]}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.9548935442962446`*^9, 3.9548935502490444`*^9}, {
  3.9548935832051945`*^9, 3.954893597671295*^9}, {3.9548945772459607`*^9, 
  3.954894639560563*^9}, {3.9548979408476806`*^9, 3.9548979538645906`*^9}, {
  3.954898032334057*^9, 3.954898046534253*^9}, {3.954898145572731*^9, 
  3.9548981474632115`*^9}, {3.954898248212536*^9, 3.954898320871569*^9}, {
  3.954898402126754*^9, 3.954898402675881*^9}, {3.9548984997184553`*^9, 
  3.9548985117654705`*^9}, {3.9554444177266893`*^9, 
  3.95544442441369*^9}},ExpressionUUID->"76e6c9be-7cd0-4566-b4dc-\
6ab2f60081ea"],

Cell[BoxData[
 TemplateBox[{
   GraphicsBox[{{}, {{{}, {}, {
        RGBColor[0, 0, 1], 
        PointSize[0.012833333333333334`], 
        AbsoluteThickness[1.6], 
        LineBox[{{-2.3025850929940455`, -0.6895671234916395}, \
{-1.6094379124341003`, -0.7110312501103574}, {-0.916290731874155, \
-0.751607985140402}, {-0.5108256237659907, -0.7931771195805781}, \
{-0.2231435513142097, -0.8316529172020175}, {0., -0.8705886243056709}, {
         0.1823215567939546, -0.908613342746972}, {
         0.3364722366212129, -0.9467958811438376}, {
         0.47000362924573563`, -0.983157359479333}, {
         0.5877866649021191, -1.018860160799319}, {
         0.6931471805599453, -1.0529536878138352`}, {
         0.8754687373538999, -1.1198160199491647`}, {
         1.0986122886681098`, -1.2091060286032487`}, {
         1.3862943611198906`, -1.3321031904004967`}}]}, {
        RGBColor[1, 0, 0], 
        PointSize[0.012833333333333334`], 
        AbsoluteThickness[1.6], 
        LineBox[{{-2.3025850929940455`, -0.6409805052882211}, \
{-1.6094379124341003`, -0.6251725577163854}, {-0.916290731874155, \
-0.5834334552868007}, {-0.5108256237659907, -0.5397973741643896}, \
{-0.2231435513142097, -0.49754569603404264`}, {0., -0.4548456462824047}, {
         0.1823215567939546, -0.4120826774509647}, {
         0.3364722366212129, -0.36980901153980666`}, {
         0.47000362924573563`, -0.3273839597024559}, {
         0.5877866649021191, -0.2844669668105397}, {
         0.6931471805599453, -0.24158757858342345`}, {
         0.8754687373538999, -0.15753564141758408`}, {
         1.0986122886681098`, -0.03544116618255525}, {1.3862943611198906`, 
         0.15383130834663664`}}]}}, {{
        RGBColor[0, 0, 1], 
        PointSize[0.012833333333333334`], 
        AbsoluteThickness[1.6], 
        GeometricTransformationBox[
         InsetBox[
          FormBox[
           StyleBox[
            GraphicsBox[{{
               GrayLevel[1], 
               DiskBox[{0, 0}, 
                Offset[{3., 3.}, {0., 0.}]]}, {
               AbsoluteThickness[1.5], 
               Dashing[{}], 
               CircleBox[{0, 0}, 
                Offset[{3., 3.}, {0., 0.}]]}}], StripOnInput -> False, 
            GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                PointSize[0.012833333333333334`], 
                AbsoluteThickness[1.6], 
                RGBColor[0, 0, 1]]}], TraditionalForm], {0., 0.}, Automatic, 
          Scaled[
          9.75]], {{{-2.3025850929940455`, -0.6895671234916395}}, \
{{-1.6094379124341003`, -0.7110312501103574}}, {{-0.916290731874155, \
-0.751607985140402}}, {{-0.5108256237659907, -0.7931771195805781}}, \
{{-0.2231435513142097, -0.8316529172020175}}, {{0., -0.8705886243056709}}, {{
         0.1823215567939546, -0.908613342746972}}, {{
         0.3364722366212129, -0.9467958811438376}}, {{
         0.47000362924573563`, -0.983157359479333}}, {{
         0.5877866649021191, -1.018860160799319}}, {{
         0.6931471805599453, -1.0529536878138352`}}, {{
         0.8754687373538999, -1.1198160199491647`}}, {{
         1.0986122886681098`, -1.2091060286032487`}}, {{
         1.3862943611198906`, -1.3321031904004967`}}}]}, {
        RGBColor[1, 0, 0], 
        PointSize[0.012833333333333334`], 
        AbsoluteThickness[1.6], 
        GeometricTransformationBox[
         InsetBox[
          FormBox[
           StyleBox[
            GraphicsBox[{{
               GrayLevel[1], 
               PolygonBox[
                NCache[{
                  Offset[{0, 4}], 
                  Offset[{(-2) 3^Rational[1, 2], -2}], 
                  Offset[{2 3^Rational[1, 2], -2}]}, {
                  Offset[{0, 4}], 
                  Offset[{-3.4641016151377544`, -2}], 
                  Offset[{3.4641016151377544`, -2}]}]]}, {
               AbsoluteThickness[1.5], 
               Dashing[{}], 
               JoinedCurveBox[
                NCache[
                 Line[{
                   Offset[{0, 4}], 
                   Offset[{(-2) 3^Rational[1, 2], -2}], 
                   Offset[{2 3^Rational[1, 2], -2}], 
                   Offset[{0, 4}]}], 
                 Line[{
                   Offset[{0, 4}], 
                   Offset[{-3.4641016151377544`, -2}], 
                   Offset[{3.4641016151377544`, -2}], 
                   Offset[{0, 4}]}]], CurveClosed -> True]}}], StripOnInput -> 
            False, GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                PointSize[0.012833333333333334`], 
                AbsoluteThickness[1.6], 
                RGBColor[1, 0, 0]]}], TraditionalForm], {0., 0.}, Automatic, 
          Scaled[
          9.75]], {{{-2.3025850929940455`, -0.6409805052882211}}, \
{{-1.6094379124341003`, -0.6251725577163854}}, {{-0.916290731874155, \
-0.5834334552868007}}, {{-0.5108256237659907, -0.5397973741643896}}, \
{{-0.2231435513142097, -0.49754569603404264`}}, {{
         0., -0.4548456462824047}}, {{
         0.1823215567939546, -0.4120826774509647}}, {{
         0.3364722366212129, -0.36980901153980666`}}, {{
         0.47000362924573563`, -0.3273839597024559}}, {{
         0.5877866649021191, -0.2844669668105397}}, {{
         0.6931471805599453, -0.24158757858342345`}}, {{
         0.8754687373538999, -0.15753564141758408`}}, {{
         1.0986122886681098`, -0.03544116618255525}}, {{1.3862943611198906`, 
         0.15383130834663664`}}}]}}}, {{}, {}}}, AspectRatio -> 
    NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
    AxesLabel -> {None, None}, AxesOrigin -> {-2.4578894797340807`, 0}, 
    DisplayFunction -> Identity, Frame -> {{True, True}, {True, True}}, 
    FrameLabel -> {{
       FormBox[
        StyleBox["\"<>\"", 16, Bold, StripOnInput -> False], TraditionalForm],
        None}, {
       FormBox[
        StyleBox["\"dE\"", 14, Bold, StripOnInput -> False], TraditionalForm],
        None}}, FrameStyle -> {{
       Thickness[Large], 
       Thickness[Large]}, {
       Thickness[Large], 
       Thickness[Large]}}, FrameTicks -> 
    FrontEndValueCache[{{Automatic, Automatic}, {
        Charting`ScaledTicks[{Log, Exp}, {Log, Exp}, "Nice", WorkingPrecision -> 
         15.954589770191003`, RotateLabel -> 0], 
        Charting`ScaledFrameTicks[{Log, Exp}]}}, {{
       Automatic, Automatic}, {{{-2.3025850929940455`, 
          FormBox[
           TagBox[
            InterpretationBox[
             StyleBox["\"0.1\"", ShowStringCharacters -> False], 
             0.1`15.954589770191003, AutoDelete -> True], NumberForm[#, {
              DirectedInfinity[1], 1}]& ], TraditionalForm], {0.01, 
          0.}}, {-0.6931471805599453, 
          FormBox[
           TagBox[
            InterpretationBox[
             StyleBox["\"0.5\"", ShowStringCharacters -> False], 
             0.5`15.954589770191003, AutoDelete -> True], NumberForm[#, {
              DirectedInfinity[1], 1}]& ], TraditionalForm], {0.01, 0.}}, {0., 
          FormBox["1", TraditionalForm], {0.01, 0.}}, {-3.2188758248682006`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-3.101092789211817, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-2.995732273553991, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-2.8134107167600364`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-2.659260036932778, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-2.5257286443082556`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-2.4079456086518722`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-1.6094379124341003`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-1.2039728043259361`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-0.916290731874155, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-0.5108256237659907, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-0.35667494393873245`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-0.2231435513142097, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-0.10536051565782628`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
         0.6931471805599453, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
         1.0986122886681098`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
         1.3862943611198906`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
         1.6094379124341003`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
         1.791759469228055, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
         1.9459101490553132`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
         2.0794415416798357`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
         2.1972245773362196`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
         2.302585092994046, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}}, {{-2.3025850929940455`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.01, 
          0.}}, {-0.6931471805599453, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.01, 0.}}, {0., 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.01, 
          0.}}, {-3.2188758248682006`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-3.101092789211817, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-2.995732273553991, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-2.8134107167600364`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-2.659260036932778, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-2.5257286443082556`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-2.4079456086518722`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-1.6094379124341003`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-1.2039728043259361`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-0.916290731874155, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-0.5108256237659907, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-0.35667494393873245`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-0.2231435513142097, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-0.10536051565782628`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
         0.6931471805599453, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
         1.0986122886681098`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
         1.3862943611198906`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
         1.6094379124341003`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
         1.791759469228055, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
         1.9459101490553132`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
         2.0794415416798357`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
         2.1972245773362196`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
         2.302585092994046, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}}}}],
     GridLines -> {None, None}, GridLinesStyle -> Directive[
      GrayLevel[0.5, 0.4]], ImageSize -> {164.39999999999998`, Automatic}, 
    Method -> {
     "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
      "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
          Exp[
           Part[#, 1]], 
          Identity[
           Part[#, 2]]}& ), "CopiedValueFunction" -> ({
          Exp[
           Part[#, 1]], 
          Identity[
           Part[#, 2]]}& )}}, 
    PlotRange -> {{-2.4578894797340807`, 
     1.3862943611198906`}, {-1.3321031904004967`, 0.15383130834663664`}}, 
    PlotRangeClipping -> True, PlotRangePadding -> {{
       Scaled[0.02], 
       Scaled[0.02]}, {
       Scaled[0.05], 
       Scaled[0.05]}}, Ticks -> {{{-2.3025850929940455`, 
        FormBox[
         TagBox["0.1`", HoldForm], TraditionalForm]}, {-1.6094379124341003`, 
        FormBox[
         TagBox["0.2`", HoldForm], TraditionalForm]}, {-0.916290731874155, 
        FormBox[
         TagBox["0.4`", HoldForm], TraditionalForm]}, {-0.5108256237659907, 
        FormBox[
         TagBox["0.6`", HoldForm], TraditionalForm]}, {-0.2231435513142097, 
        FormBox[
         TagBox["0.8`", HoldForm], TraditionalForm]}, {0., 
        FormBox[
         TagBox["1.`", HoldForm], TraditionalForm]}}, {{-1., 
        FormBox[
         RowBox[{"-", "1.`"}], TraditionalForm]}, {-0.5, 
        FormBox[
         RowBox[{"-", "0.5`"}], TraditionalForm]}, {0., 
        FormBox["0.`", TraditionalForm]}}}], 
   FormBox[
    FormBox[
     TemplateBox[{
      "\"\\!\\(\\*SubscriptBox[\\(E\\), \\(i\\)]\\) < \\!\\(\\*OverscriptBox[\
\\(E\\), \\(_\\)]\\)\"", 
       "\"\\!\\(\\*SubscriptBox[\\(E\\), \\(i\\)]\\) > \
\\!\\(\\*OverscriptBox[\\(E\\), \\(_\\)]\\)\""}, "PointLegend", 
      DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 0, 1]], {
                    LineBox[{{0, 9.75}, {20, 9.75}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 0, 1]], {
                    InsetBox[
                    GraphicsBox[{{
                    GrayLevel[1], 
                    DiskBox[{0, 0}, 
                    Offset[{3, 3}]]}, 
                    AbsoluteThickness[1.5], 
                    Dashing[{}], 
                    CircleBox[{0, 0}, 
                    Offset[{3, 3}]]}, {DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 0, 1]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 9.75}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.09205128205128206] -> 
                    Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0, 0]], {
                    LineBox[{{0, 9.75}, {20, 9.75}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0, 0]], {
                    InsetBox[
                    GraphicsBox[{{
                    GrayLevel[1], 
                    PolygonBox[
                    NCache[{
                    Offset[{0, 4}], 
                    Offset[{(-2) 3^Rational[1, 2], -2}], 
                    Offset[{2 3^Rational[1, 2], -2}]}, {
                    Offset[{0, 4}], 
                    Offset[{-3.4641016151377544`, -2}], 
                    Offset[{3.4641016151377544`, -2}]}]]}, 
                    AbsoluteThickness[1.5], 
                    Dashing[{}], 
                    JoinedCurveBox[
                    NCache[
                    Line[{
                    Offset[{0, 4}], 
                    Offset[{(-2) 3^Rational[1, 2], -2}], 
                    Offset[{2 3^Rational[1, 2], -2}], 
                    Offset[{0, 4}]}], 
                    Line[{
                    Offset[{0, 4}], 
                    Offset[{-3.4641016151377544`, -2}], 
                    Offset[{3.4641016151377544`, -2}], 
                    Offset[{0, 4}]}]], CurveClosed -> True]}, {
                    DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0, 0]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 9.75}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.09205128205128206] -> 
                    Baseline)], #2}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"PointLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.012833333333333334`", "]"}], 
                   ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   
                   TemplateBox[<|"color" -> RGBColor[0, 0, 1]|>, 
                    "RGBColorSwatchTemplate"]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.012833333333333334`", "]"}], 
                   ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   
                   TemplateBox[<|"color" -> RGBColor[1, 0, 0]|>, 
                    "RGBColorSwatchTemplate"]}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{{
                    GrayLevel[1], 
                    DiskBox[{0, 0}, 
                    Offset[{3, 3}]]}, 
                    AbsoluteThickness[1.5], 
                    Dashing[{}], 
                    CircleBox[{0, 0}, 
                    Offset[{3, 3}]]}], ",", "9.75`"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{{
                    GrayLevel[1], 
                    PolygonBox[
                    NCache[{
                    Offset[{0, 4}], 
                    Offset[{(-2) 3^Rational[1, 2], -2}], 
                    Offset[{2 3^Rational[1, 2], -2}]}, {
                    Offset[{0, 4}], 
                    Offset[{-3.4641016151377544`, -2}], 
                    Offset[{3.4641016151377544`, -2}]}]]}, 
                    AbsoluteThickness[1.5], 
                    Dashing[{}], 
                    JoinedCurveBox[
                    NCache[
                    Line[{
                    Offset[{0, 4}], 
                    Offset[{(-2) 3^Rational[1, 2], -2}], 
                    Offset[{2 3^Rational[1, 2], -2}], 
                    Offset[{0, 4}]}], 
                    Line[{
                    Offset[{0, 4}], 
                    Offset[{-3.4641016151377544`, -2}], 
                    Offset[{3.4641016151377544`, -2}], 
                    Offset[{0, 4}]}]], CurveClosed -> True]}], ",", "9.75`"}],
                    "}"}]}], "}"}]}], ",", 
           RowBox[{"Joined", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{"True", ",", "True"}], "}"}]}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{
  3.9548935508494196`*^9, {3.9548935852191596`*^9, 3.954893598198182*^9}, 
   3.954893737172392*^9, 3.9548946578523655`*^9, 3.954897954651381*^9, {
   3.9548980375861635`*^9, 3.9548980469287033`*^9}, 3.9548981485019674`*^9, 
   3.954898321971809*^9, 3.9548984031674023`*^9, 3.954898501902014*^9, 
   3.954898875912295*^9},
 CellLabel->
  "Out[269]=",ExpressionUUID->"c80d5308-7dfc-4584-a5fe-7d2dad2cf677"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"evmcLL", ",", "evmcUU"}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
   RowBox[{"Joined", "\[Rule]", "True"}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Blue", ",", "Red"}], "}"}]}], ",", 
   RowBox[{"PlotMarkers", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<OpenMarkers\>\"", ",", " ", "Medium"}], "}"}]}], ",", 
   RowBox[{"Frame", "\[Rule]", "True"}], ",", 
   RowBox[{"FrameLabel", "->", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{"\"\<dE\>\"", ",", "16", ",", "Bold"}], "]"}], ",", 
      RowBox[{"Style", "[", 
       RowBox[{"\"\<<>\>\"", ",", "16", ",", "Bold"}], "]"}]}], "}"}]}], ",", 
   RowBox[{"FrameStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"Thick", ",", "Thick"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Thick", ",", "Thick"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"PlotLegends", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
     "\"\<\!\(\*SubscriptBox[\(E\), \(i\)]\) < \!\(\*OverscriptBox[\(E\), \(_\
\)]\)\>\"", ",", 
      "\"\<\!\(\*SubscriptBox[\(E\), \(i\)]\) > \!\(\*OverscriptBox[\(E\), \
\(_\)]\)\>\""}], "}"}]}], ",", 
   RowBox[{"Ticks", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "0.1", ",", "0.2", ",", "0.4", ",", "0.6", ",", "0.8", ",", "1.0"}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "1.0"}], ",", 
        RowBox[{"-", "0.5"}], ",", "0.0"}], "}"}]}], "}"}]}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.95489340280795*^9, 3.9548934186312103`*^9}, {
   3.9548946677626143`*^9, 3.95489467224121*^9}, {3.9548981373924594`*^9, 
   3.9548981393936667`*^9}, {3.954898397771281*^9, 3.9548983983451285`*^9}, 
   3.9549039389633503`*^9, {3.9549039827090607`*^9, 3.9549039832240105`*^9}},
 CellLabel->
  "In[271]:=",ExpressionUUID->"379f359b-408d-45ae-abdb-36fad052c4e2"],

Cell[BoxData[
 TemplateBox[{
   GraphicsBox[{{}, {{{}, {}, {
        RGBColor[0, 0, 1], 
        PointSize[0.012833333333333334`], 
        AbsoluteThickness[1.6], 
        LineBox[{{0.1, -0.6895671234916395}, {0.2, -0.7110312501103574}, {
         0.4, -0.751607985140402}, {0.6, -0.7931771195805781}, {
         0.8, -0.8316529172020175}, {1., -0.8705886243056709}, {
         1.2, -0.908613342746972}, {1.4, -0.9467958811438376}, {
         1.6, -0.983157359479333}, {1.8, -1.018860160799319}, {
         2., -1.0529536878138352`}, {2.4, -1.1198160199491647`}, {
         3., -1.2091060286032487`}, {4., -1.3321031904004967`}}]}, {
        RGBColor[1, 0, 0], 
        PointSize[0.012833333333333334`], 
        AbsoluteThickness[1.6], 
        LineBox[{{0.1, -0.6409805052882211}, {0.2, -0.6251725577163854}, {
         0.4, -0.5834334552868007}, {0.6, -0.5397973741643896}, {
         0.8, -0.49754569603404264`}, {1., -0.4548456462824047}, {
         1.2, -0.4120826774509647}, {1.4, -0.36980901153980666`}, {
         1.6, -0.3273839597024559}, {1.8, -0.2844669668105397}, {
         2., -0.24158757858342345`}, {2.4, -0.15753564141758408`}, {
         3., -0.03544116618255525}, {4., 0.15383130834663664`}}]}}, {{
        RGBColor[0, 0, 1], 
        PointSize[0.012833333333333334`], 
        AbsoluteThickness[1.6], 
        GeometricTransformationBox[
         InsetBox[
          FormBox[
           StyleBox[
            GraphicsBox[{{
               GrayLevel[1], 
               DiskBox[{0, 0}, 
                Offset[{3., 3.}, {0., 0.}]]}, {
               AbsoluteThickness[1.5], 
               Dashing[{}], 
               CircleBox[{0, 0}, 
                Offset[{3., 3.}, {0., 0.}]]}}], StripOnInput -> False, 
            GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                PointSize[0.012833333333333334`], 
                AbsoluteThickness[1.6], 
                RGBColor[0, 0, 1]]}], TraditionalForm], {0., 0.}, Automatic, 
          Scaled[9.75]], {{{0.1, -0.6895671234916395}}, {{
         0.2, -0.7110312501103574}}, {{0.4, -0.751607985140402}}, {{
         0.6, -0.7931771195805781}}, {{0.8, -0.8316529172020175}}, {{
         1., -0.8705886243056709}}, {{1.2, -0.908613342746972}}, {{
         1.4, -0.9467958811438376}}, {{1.6, -0.983157359479333}}, {{
         1.8, -1.018860160799319}}, {{2., -1.0529536878138352`}}, {{
         2.4, -1.1198160199491647`}}, {{3., -1.2091060286032487`}}, {{
         4., -1.3321031904004967`}}}]}, {
        RGBColor[1, 0, 0], 
        PointSize[0.012833333333333334`], 
        AbsoluteThickness[1.6], 
        GeometricTransformationBox[
         InsetBox[
          FormBox[
           StyleBox[
            GraphicsBox[{{
               GrayLevel[1], 
               PolygonBox[
                NCache[{
                  Offset[{0, 4}], 
                  Offset[{(-2) 3^Rational[1, 2], -2}], 
                  Offset[{2 3^Rational[1, 2], -2}]}, {
                  Offset[{0, 4}], 
                  Offset[{-3.4641016151377544`, -2}], 
                  Offset[{3.4641016151377544`, -2}]}]]}, {
               AbsoluteThickness[1.5], 
               Dashing[{}], 
               JoinedCurveBox[
                NCache[
                 Line[{
                   Offset[{0, 4}], 
                   Offset[{(-2) 3^Rational[1, 2], -2}], 
                   Offset[{2 3^Rational[1, 2], -2}], 
                   Offset[{0, 4}]}], 
                 Line[{
                   Offset[{0, 4}], 
                   Offset[{-3.4641016151377544`, -2}], 
                   Offset[{3.4641016151377544`, -2}], 
                   Offset[{0, 4}]}]], CurveClosed -> True]}}], StripOnInput -> 
            False, GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                PointSize[0.012833333333333334`], 
                AbsoluteThickness[1.6], 
                RGBColor[1, 0, 0]]}], TraditionalForm], {0., 0.}, Automatic, 
          Scaled[9.75]], {{{0.1, -0.6409805052882211}}, {{
         0.2, -0.6251725577163854}}, {{0.4, -0.5834334552868007}}, {{
         0.6, -0.5397973741643896}}, {{0.8, -0.49754569603404264`}}, {{
         1., -0.4548456462824047}}, {{1.2, -0.4120826774509647}}, {{
         1.4, -0.36980901153980666`}}, {{1.6, -0.3273839597024559}}, {{
         1.8, -0.2844669668105397}}, {{2., -0.24158757858342345`}}, {{
         2.4, -0.15753564141758408`}}, {{3., -0.03544116618255525}}, {{4., 
         0.15383130834663664`}}}]}}}, {{}, {}}}, AspectRatio -> 
    NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
    AxesLabel -> {None, None}, AxesOrigin -> {0.018750000000000044`, 0}, 
    DisplayFunction -> Identity, Frame -> {{True, True}, {True, True}}, 
    FrameLabel -> {{
       FormBox[
        StyleBox["\"<>\"", 16, Bold, StripOnInput -> False], TraditionalForm],
        None}, {
       FormBox[
        StyleBox["\"dE\"", 16, Bold, StripOnInput -> False], TraditionalForm],
        None}}, FrameStyle -> {{
       Thickness[Large], 
       Thickness[Large]}, {
       Thickness[Large], 
       Thickness[Large]}}, 
    FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
    GridLines -> {None, None}, GridLinesStyle -> Directive[
      GrayLevel[0.5, 0.4]], ImageSize -> {351., Automatic}, 
    Method -> {
     "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
      "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
          Identity[
           Part[#, 1]], 
          Identity[
           Part[#, 2]]}& ), "CopiedValueFunction" -> ({
          Identity[
           Part[#, 1]], 
          Identity[
           Part[#, 2]]}& )}}, 
    PlotRange -> {{0.018750000000000044`, 4.}, {-1.3321031904004967`, 
     0.15383130834663664`}}, PlotRangeClipping -> True, PlotRangePadding -> {{
       Scaled[0.02], 
       Scaled[0.02]}, {
       Scaled[0.05], 
       Scaled[0.05]}}, Ticks -> {{{0.1, 
        FormBox["0.1`", TraditionalForm]}, {0.2, 
        FormBox["0.2`", TraditionalForm]}, {0.4, 
        FormBox["0.4`", TraditionalForm]}, {0.6, 
        FormBox["0.6`", TraditionalForm]}, {0.8, 
        FormBox["0.8`", TraditionalForm]}, {1., 
        FormBox["1.`", TraditionalForm]}}, {{-1., 
        FormBox[
         RowBox[{"-", "1.`"}], TraditionalForm]}, {-0.5, 
        FormBox[
         RowBox[{"-", "0.5`"}], TraditionalForm]}, {0., 
        FormBox["0.`", TraditionalForm]}}}], 
   FormBox[
    FormBox[
     TemplateBox[{
      "\"\\!\\(\\*SubscriptBox[\\(E\\), \\(i\\)]\\) < \\!\\(\\*OverscriptBox[\
\\(E\\), \\(_\\)]\\)\"", 
       "\"\\!\\(\\*SubscriptBox[\\(E\\), \\(i\\)]\\) > \
\\!\\(\\*OverscriptBox[\\(E\\), \\(_\\)]\\)\""}, "PointLegend", 
      DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 0, 1]], {
                    LineBox[{{0, 9.75}, {20, 9.75}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 0, 1]], {
                    InsetBox[
                    GraphicsBox[{{
                    GrayLevel[1], 
                    DiskBox[{0, 0}, 
                    Offset[{3, 3}]]}, 
                    AbsoluteThickness[1.5], 
                    Dashing[{}], 
                    CircleBox[{0, 0}, 
                    Offset[{3, 3}]]}, {DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 0, 1]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 9.75}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.09205128205128206] -> 
                    Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0, 0]], {
                    LineBox[{{0, 9.75}, {20, 9.75}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0, 0]], {
                    InsetBox[
                    GraphicsBox[{{
                    GrayLevel[1], 
                    PolygonBox[
                    NCache[{
                    Offset[{0, 4}], 
                    Offset[{(-2) 3^Rational[1, 2], -2}], 
                    Offset[{2 3^Rational[1, 2], -2}]}, {
                    Offset[{0, 4}], 
                    Offset[{-3.4641016151377544`, -2}], 
                    Offset[{3.4641016151377544`, -2}]}]]}, 
                    AbsoluteThickness[1.5], 
                    Dashing[{}], 
                    JoinedCurveBox[
                    NCache[
                    Line[{
                    Offset[{0, 4}], 
                    Offset[{(-2) 3^Rational[1, 2], -2}], 
                    Offset[{2 3^Rational[1, 2], -2}], 
                    Offset[{0, 4}]}], 
                    Line[{
                    Offset[{0, 4}], 
                    Offset[{-3.4641016151377544`, -2}], 
                    Offset[{3.4641016151377544`, -2}], 
                    Offset[{0, 4}]}]], CurveClosed -> True]}, {
                    DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0, 0]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 9.75}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.09205128205128206] -> 
                    Baseline)], #2}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"PointLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.012833333333333334`", "]"}], 
                   ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   
                   TemplateBox[<|"color" -> RGBColor[0, 0, 1]|>, 
                    "RGBColorSwatchTemplate"]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.012833333333333334`", "]"}], 
                   ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   
                   TemplateBox[<|"color" -> RGBColor[1, 0, 0]|>, 
                    "RGBColorSwatchTemplate"]}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{{
                    GrayLevel[1], 
                    DiskBox[{0, 0}, 
                    Offset[{3, 3}]]}, 
                    AbsoluteThickness[1.5], 
                    Dashing[{}], 
                    CircleBox[{0, 0}, 
                    Offset[{3, 3}]]}], ",", "9.75`"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{{
                    GrayLevel[1], 
                    PolygonBox[
                    NCache[{
                    Offset[{0, 4}], 
                    Offset[{(-2) 3^Rational[1, 2], -2}], 
                    Offset[{2 3^Rational[1, 2], -2}]}, {
                    Offset[{0, 4}], 
                    Offset[{-3.4641016151377544`, -2}], 
                    Offset[{3.4641016151377544`, -2}]}]]}, 
                    AbsoluteThickness[1.5], 
                    Dashing[{}], 
                    JoinedCurveBox[
                    NCache[
                    Line[{
                    Offset[{0, 4}], 
                    Offset[{(-2) 3^Rational[1, 2], -2}], 
                    Offset[{2 3^Rational[1, 2], -2}], 
                    Offset[{0, 4}]}], 
                    Line[{
                    Offset[{0, 4}], 
                    Offset[{-3.4641016151377544`, -2}], 
                    Offset[{3.4641016151377544`, -2}], 
                    Offset[{0, 4}]}]], CurveClosed -> True]}], ",", "9.75`"}],
                    "}"}]}], "}"}]}], ",", 
           RowBox[{"Joined", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{"True", ",", "True"}], "}"}]}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{{3.954893411708231*^9, 3.9548934189773273`*^9}, 
   3.954893734569126*^9, 3.9548946728473854`*^9, 3.954898140138959*^9, {
   3.954898388340288*^9, 3.954898399098751*^9}, 3.954903940629444*^9, 
   3.9549039865304394`*^9},
 CellLabel->
  "Out[271]=",ExpressionUUID->"5629f4a9-4f77-46ab-a0eb-513b444188b6"]
}, Open  ]],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 3}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{
  Inherited, 5},ExpressionUUID->"dc141c26-5400-4c75-936b-ef8c62f55e78"]
},
WindowSize->{1141.2, 568.8},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"13.0 for Microsoft Windows (64-bit) (February 4, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"8e9e063f-ec4d-47f4-9f29-b0ba972e02ad"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 1685, 37, 67, "Input",ExpressionUUID->"8c105598-d970-4e51-9d2f-9d7f1f195437"],
Cell[CellGroupData[{
Cell[2268, 61, 877, 22, 53, "Input",ExpressionUUID->"1291658d-8a8c-4093-ad8a-5e531aafd5a5"],
Cell[3148, 85, 20970, 342, 216, "Output",ExpressionUUID->"234dade2-a5b5-4a43-9745-b6a14cb97a71"]
}, Open  ]],
Cell[24133, 430, 329, 10, 8, "Text",ExpressionUUID->"1295f7d0-9460-4066-aaab-04cd4e10a66b"],
Cell[24465, 442, 372, 10, 28, "Input",ExpressionUUID->"a5c33262-ebbe-4cf3-9f05-f6dd40ce70f6"],
Cell[24840, 454, 338, 7, 28, "Input",ExpressionUUID->"c99bc8b3-3045-4bd2-b75a-e3bb54e69df5"],
Cell[CellGroupData[{
Cell[25203, 465, 295, 6, 28, "Input",ExpressionUUID->"eb7a69be-f03e-4707-92f3-535fbe9a6877"],
Cell[25501, 473, 888, 14, 32, "Output",ExpressionUUID->"da7d3dbe-d5e7-4289-a3b8-a05f7d94053b"]
}, Open  ]],
Cell[26404, 490, 2003, 51, 95, "Input",ExpressionUUID->"700b41b0-43aa-418f-ab5d-cbce2e95d2a9"],
Cell[CellGroupData[{
Cell[28432, 545, 185, 3, 28, "Input",ExpressionUUID->"f12b8857-9143-45f9-979c-20932690d182"],
Cell[28620, 550, 5468, 153, 128, "Output",ExpressionUUID->"1d263657-59d1-497c-a809-4d60f4922917"]
}, Open  ]],
Cell[34103, 706, 2208, 61, 115, "Input",ExpressionUUID->"2f386305-64f1-4d78-bc4f-709f8fdc19ee"],
Cell[CellGroupData[{
Cell[36336, 771, 401, 9, 28, "Input",ExpressionUUID->"b7f3ed63-e986-41c1-95ac-418de6931a08"],
Cell[36740, 782, 3924, 83, 242, "Output",ExpressionUUID->"63e18d75-accd-4085-a5cd-5705b91d3414"]
}, Open  ]],
Cell[40679, 868, 1039, 22, 48, "Input",ExpressionUUID->"0fe4423c-b696-4ab1-bfef-490f4a03f450"],
Cell[41721, 892, 5535, 123, 295, "Input",ExpressionUUID->"2b341e23-3e24-43ed-b532-c2b0f9729544"],
Cell[CellGroupData[{
Cell[47281, 1019, 1420, 35, 48, "Input",ExpressionUUID->"070843d5-765f-44c8-83f3-013e32471722"],
Cell[48704, 1056, 25447, 491, 249, "Output",ExpressionUUID->"192885dd-59be-499d-a28b-ea171d818ccc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[74188, 1552, 1453, 35, 48, "Input",ExpressionUUID->"af8c5436-b737-4216-9b3f-db1981c67d4c"],
Cell[75644, 1589, 23174, 453, 249, "Output",ExpressionUUID->"d6343196-5dbc-4fdc-8793-b1e84d975b9e"]
}, Open  ]],
Cell[98833, 2045, 830, 16, 67, "Input",ExpressionUUID->"a28b718c-092b-4d29-93ef-68f17d7f176d"],
Cell[99666, 2063, 424, 10, 67, "Input",ExpressionUUID->"d6571d91-fbf8-4659-a253-ee83b9f3d8dd"],
Cell[100093, 2075, 329, 10, 10, "Text",ExpressionUUID->"570afb9e-b32a-41fd-a905-c93c0aad5755"],
Cell[CellGroupData[{
Cell[100447, 2089, 2420, 56, 86, "Input",ExpressionUUID->"9d1c7b5b-615f-481c-9de9-73dc2f7affc2"],
Cell[102870, 2147, 50063, 1124, 261, "Output",ExpressionUUID->"677445c5-ae16-4440-ba0e-580d1f848d8b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[152970, 3276, 2485, 55, 87, "Input",ExpressionUUID->"0a569015-5620-4705-8ce3-367203096615"],
Cell[155458, 3333, 44681, 1005, 259, "Output",ExpressionUUID->"39e8d91a-2023-4468-98af-998c457d4c37"]
}, Open  ]],
Cell[200154, 4341, 331, 10, 5, "Text",ExpressionUUID->"19873aa9-eb82-451d-91d7-1900e6d3ba9e"],
Cell[CellGroupData[{
Cell[200510, 4355, 2306, 55, 86, "Input",ExpressionUUID->"38eb3995-8ee3-48bb-9821-7dfe5e1df327"],
Cell[202819, 4412, 50063, 1124, 261, "Output",ExpressionUUID->"2163a93a-350b-435a-a929-e88e13d56b3e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[252919, 5541, 2402, 53, 87, "Input",ExpressionUUID->"8a0f0599-3087-4b6f-af83-a0523b01582e"],
Cell[255324, 5596, 44428, 1002, 259, "Output",ExpressionUUID->"6261f8a8-3064-486c-9c00-91c3289a6d28"]
}, Open  ]],
Cell[299767, 6601, 331, 10, 5, "Text",ExpressionUUID->"a9d9a748-eb8a-401f-a71b-1a96216ae80f"],
Cell[CellGroupData[{
Cell[300123, 6615, 2537, 58, 86, "Input",ExpressionUUID->"fb3ae8d9-5992-44ec-97d4-90ff3b53b0bd"],
Cell[302663, 6675, 50512, 1134, 257, "Output",ExpressionUUID->"1f85b82d-500a-433d-8e99-20b60d2d43da"]
}, Open  ]],
Cell[CellGroupData[{
Cell[353212, 7814, 2979, 67, 106, "Input",ExpressionUUID->"f6371c5e-eaf0-4d8c-8eed-cfa70527b3fe"],
Cell[356194, 7883, 45446, 1021, 259, "Output",ExpressionUUID->"b7f4dbc9-a669-44b2-aa91-e609f8ec7b67"]
}, Open  ]],
Cell[401655, 8907, 329, 10, 10, "Text",ExpressionUUID->"80c599ef-6bd3-4e26-8384-e5217aba796c"],
Cell[401987, 8919, 516, 12, 28, "Input",ExpressionUUID->"4e7c02a6-81e0-49b9-afe8-1d767ecebd3d"],
Cell[402506, 8933, 427, 11, 48, "Input",ExpressionUUID->"b3b84104-7750-49dc-b56b-61da7784dab5"],
Cell[402936, 8946, 409, 8, 28, "Input",ExpressionUUID->"ea451093-bf34-45f0-9743-709f3cab9ed8"],
Cell[403348, 8956, 315, 6, 28, "Input",ExpressionUUID->"88ead514-5917-40a5-ad9c-b6def83d86cb"],
Cell[CellGroupData[{
Cell[403688, 8966, 392, 8, 28, "Input",ExpressionUUID->"6ed44236-a360-450d-b9a9-0d78ed09cce2"],
Cell[404083, 8976, 191264, 3158, 235, 173731, 2869, "CachedBoxData", "BoxData", "Output",ExpressionUUID->"4c18f3a0-48fa-49d3-b218-72bd815b900e"]
}, Open  ]],
Cell[595362, 12137, 540, 14, 28, "Input",ExpressionUUID->"4d94d534-406d-4c79-a3ee-03e95c5c8f01"],
Cell[CellGroupData[{
Cell[595927, 12155, 244, 6, 28, "Input",ExpressionUUID->"72743cc7-177a-4e29-a2c9-8b50f5659348"],
Cell[596174, 12163, 182, 3, 32, "Output",ExpressionUUID->"1dbd00e5-0e14-4bbc-ae19-a83f7130dd1c"]
}, Open  ]],
Cell[596371, 12169, 2025, 57, 181, "Input",ExpressionUUID->"3262e01f-6d47-42a6-806e-07b7ef3b69ab"],
Cell[598399, 12228, 1977, 57, 181, "Input",ExpressionUUID->"9489f728-3b9a-44d6-b7af-2026095c79a1"],
Cell[CellGroupData[{
Cell[600401, 12289, 1825, 46, 94, "Input",ExpressionUUID->"ee173dfa-30b6-48e2-8f1c-1c619f706c02"],
Cell[602229, 12337, 11295, 252, 249, "Output",ExpressionUUID->"13d91585-e646-41a1-8cef-325f93785426"]
}, Open  ]],
Cell[CellGroupData[{
Cell[613561, 12594, 2213, 55, 72, "Input",ExpressionUUID->"76e6c9be-7cd0-4566-b4dc-6ab2f60081ea"],
Cell[615777, 12651, 24755, 564, 130, "Output",ExpressionUUID->"c80d5308-7dfc-4584-a5fe-7d2dad2cf677"]
}, Open  ]],
Cell[CellGroupData[{
Cell[640569, 13220, 2008, 52, 72, "Input",ExpressionUUID->"379f359b-408d-45ae-abdb-36fad052c4e2"],
Cell[642580, 13274, 16313, 371, 246, "Output",ExpressionUUID->"5629f4a9-4f77-46ab-a0eb-513b444188b6"]
}, Open  ]],
Cell[658908, 13648, 329, 10, 10, "Text",ExpressionUUID->"dc141c26-5400-4c75-936b-ef8c62f55e78"]
}
]
*)



==> anc/ETH_monotonicity_analysis.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    319868,       7545]
NotebookOptionsPosition[    314575,       7469]
NotebookOutlinePosition[    314979,       7485]
CellTagsIndexPosition[    314936,       7482]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"Import", " ", "f", 
     RowBox[{"(", 
      OverscriptBox["E", "_"], ")"}], " ", "of", " ", "the", " ", "different",
      " ", "operators", " ", "calculated", " ", "in", " ", "XXZ_calculations",
      " ", "notebook", " ", "for", " ", "\[Omega]"}], "=", 
    RowBox[{"0.1", " ", "to", " ", "2.5"}]}], ",", " ", 
   RowBox[{
   "here", " ", "considered", " ", "only", " ", "the", " ", "spin", " ", 
    "current", " ", "operator"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.9554375266540403`*^9, 3.95543762427264*^9}, {
  3.9554378446913037`*^9, 
  3.9554378573252788`*^9}},ExpressionUUID->"75f7688f-bbf3-41b2-ba6b-\
cb2e1c9ef85d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"innNNNraveOnmEbL18", "=", 
   RowBox[{
   "Import", "[", 
    "\"\<E:\\\\Mathematica deltaE \
data\\\\XXZL18N9full\\\\innNNNraveOnmEb_NEW2_omega01to25_domega00005_\
chaoticXXZL18N9.wdx\>\"", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.954415035126911*^9, 3.95441504105972*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"61803c7c-0d3b-4ab3-8d0b-fa895db922b6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"innNNNraveOnmEbL16", "=", 
   RowBox[{
   "Import", "[", 
    "\"\<E:\\\\Mathematica deltaE \
data\\\\XXZL16N8full\\\\innNNNraveOnmEb_NEW_omega01to25_domega0005_\
chaoticXXZL16N8.wdx\>\"", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9536758871983614`*^9, 3.9536758976838584`*^9}, {
  3.9542335641601353`*^9, 3.954233564455246*^9}, {3.954381084952362*^9, 
  3.9543810941462955`*^9}, {3.954415010637447*^9, 3.954415011012267*^9}, {
  3.9544155582569304`*^9, 3.9544155891200805`*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"1f4e4460-0fbc-4544-945a-a38ca61f32be"],

Cell[BoxData[
 RowBox[{
  RowBox[{"innNNNraveOnmEbL14", "=", 
   RowBox[{
   "Import", "[", 
    "\"\<E:\\\\Mathematica deltaE \
data\\\\XXZL14N7full\\\\innNNNraveOnmEb_NEW_omega01to25_domega001_\
chaoticXXZL14N7.wdx\>\"", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.954415611007591*^9, 3.954415623573208*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"82294d73-a1cf-4af2-a75a-8e8347d88329"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"n", "=", "25"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"ListPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"innNNNraveOnmEbL14", "[", 
      RowBox[{"[", "n", "]"}], "]"}], ",", 
     RowBox[{"innNNNraveOnmEbL16", "[", 
      RowBox[{"[", "n", "]"}], "]"}], ",", 
     RowBox[{"innNNNraveOnmEbL18", "[", 
      RowBox[{"[", "n", "]"}], "]"}]}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
   RowBox[{"Joined", "\[Rule]", "True"}], ",", 
   RowBox[{"PlotMarkers", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Automatic", ",", " ", "Small"}], "}"}]}], ",", 
   RowBox[{"Frame", "\[Rule]", "True"}], ",", 
   RowBox[{"FrameLabel", "->", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{"\"\<\[Omega] = 2.5\>\"", ",", "20", ",", "Bold"}], "]"}], ",", 
      RowBox[{"Style", "[", 
       RowBox[{
       "\"\<f(\!\(\*OverscriptBox[\(E\), \(_\)]\))\>\"", ",", "14", ",", 
        "Bold"}], "]"}]}], "}"}]}], ",", 
   RowBox[{"FrameStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"Thick", ",", "Thick"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Thick", ",", "Thick"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"PlotLegends", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
     "\"\<L = 14, N = 7\>\"", ",", "\"\<L = 16, N = 8\>\"", ",", 
      "\"\<L = 18, N = 9\>\""}], "}"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.9544626572868595`*^9, 3.9544627021707745`*^9}, {
  3.95446280499413*^9, 3.954462805877465*^9}, {3.9544628904491377`*^9, 
  3.954462968769983*^9}, {3.954463017400901*^9, 3.954463032111147*^9}, {
  3.9544631641499853`*^9, 3.9544631656888995`*^9}, {3.954463300991287*^9, 
  3.9544633078498073`*^9}, {3.9554287032975507`*^9, 3.955428713843129*^9}, {
  3.9554376491474886`*^9, 3.955437657246272*^9}},
 CellLabel->
  "In[665]:=",ExpressionUUID->"4f9cc937-5aea-4b62-9701-26612768839b"],

Cell[BoxData[
 TemplateBox[{
   GraphicsBox[{{}, {{{}, {}, {
        Hue[0.67, 0.6, 0.6], 
        Directive[
         PointSize[0.011000000000000001`], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6]], 
        LineBox[CompressedData["
1:eJwBoQFe/iFib1JlAgAAABkAAAACAAAA32kVwS0FCsA++qkgFoOwP5mXkVag
AgjA7OzFyCoMsT9rxjFYOs0GwEQsLbPnO7M/82yndtyEBcCQWLn6ja22P2PC
f2gUEQTAo5DbN5m2tz89pvYGBlcCwE/wf6IRN7g/lFjLferYAMCr/UwuSL69
P8BnPFqlnv6/I+u1+XqrwD8xkMsdrLL7vzuNCa8mTsI/CjgdiD+5+L+/1tTu
1pjDPzx/0nmEvPW/zqZz28spxD9NBjuQTofyv2m8qWnQhMU/1uSw/JUc7780
c6D/p0nGPzJYti4OAum/daL9PmsRxz8sijmfeuniv/R1UhUbCsc/UqeihtFL
2b8Kq1lcFZ7GPxY9D6Jymcq/kaobr/Oaxj+8w8IBo52Qv7NckX7QTsY/VVtD
bBYPxj+cyWBOQjDGP1gbc17dH9c/1kHLaVQSxT+NXChwJ4nhP5sDxX//hcQ/
wCc8bjGo5z+vfjuYXufCP5vjOUx0se0/jNnOzaDkwD9eDhEEZ/bxP123Zdaw
nL8/7eLUBcIf9T/xMvgRW2q7PyJdzOs=
         "]]}, {
        Hue[0.9060679774997897, 0.6, 0.6], 
        Directive[
         PointSize[0.011000000000000001`], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6]], 
        LineBox[CompressedData["
1:eJwBIQLe/SFib1JlAgAAACEAAAACAAAA7w3cH7QEEMDddrEl+/aiP9UbGJvV
Og7AcC/onGuDqj9FKMNhd9QMwFz78ZD3kbA/oQrV3uZqC8AKZBdaaIGzPw/Q
G7VX4QnAET6cklrNtT/BPzYAmkIIwCgnevSIL7g/qUS+IlOZBsDbt0BCsoC8
P+W+VN48GQXAc2dh7sPGvz8i33zyy64DwCTJh92GysE/p6869ycvAsBzI4F8
E6jDP4wi1sOWmADA+MdsOfp2xT+0RGL1Chj+v+rthuDop8c/LTguY7MG+79r
9ZQFfr7JP/7+WVixAvi/MvPxJbWgyz92wIG+LOz0v0509jrmx8w/URpULN/T
8b82rvvjkQvOPxOADEfid+2/Y0OLw2NAzz+tIWhXo1znv9e5ypE8ANA/2/CI
Ak8/4b+aZx4UVUDQP0spBt7/Jda/TBQCrVcv0D/6/7//HuXDvzWy0OD+2s8/
zZiFZ9fFoz/DaoLGX4fPP5e9pJ8yas0/z/siXCPYzj92G5HKDwLbP5nTwTtn
+s0/fW+JBOuE4z8WC59bEsfMP35SKwRsqOk/jqD/qFP8yj+SGr650azvP8Aj
bKFQ6cg/HRPZPlDh8j/fsqvkAsTGP3o6+OeV4/U/R+7r0QOKxD/Jv0NYqv/4
P1qAMaaibsI/rXQ05HYF/D9BGu+17aDAP/ru4aANA/8/SERjVlgsvT8DsPWW
380AQLE60Tvf+Lg/0KIXCQ==
         "]]}, {
        Hue[0.1421359549995791, 0.6, 0.6], 
        Directive[
         PointSize[0.011000000000000001`], 
         RGBColor[0.560181, 0.691569, 0.194885], 
         AbsoluteThickness[1.6]], 
        LineBox[CompressedData["
1:eJwBYQKe/SFib1JlAgAAACUAAAACAAAAW8AslGTlEsChpyq4C2ebPwv4vlL9
2hHAzxbQ8PHMmj9fkdjwQiERwOcDpRBzZ5s/xAch+nyfEMDidijv/p+gPzRR
HRMutA/A9mAZGmRUpD8TW7/avPUNwINtl6kBmKc/Ek1alT57DMDFLmT4DL+r
P9snCbdsAwvANpwrH/vkrz9T/Safv4UJwJXANKuFkrE/zPZoV1vqB8BRRbAF
GDOzP3ytyIrfYQbALeN/YpaftD/U8r6PhMwEwOO6Dsvos7Y/qINFVtpEA8Be
hgh6xW25P/W4Zu1KwgHAsmfLV02yuz9EDUbGCDsAwA5yid+9O74/utGChyZd
/b8tVEIiuEHAP5mxMj6/O/q/oX/5e+5IwT9MUZ/OOSv3v2+CRjtiN8I/2Ymx
PEEU9L+ph/yTuPnCP+A6zNM5AfG/xr+Ez5Vowz9l5hetTtfrv1X9O2CFzsM/
L32p5reh5b+ZU889mwfEP481FH+T5d6/hDa/9o4gxD/L5xt+CJfSv9ru9uWf
IsQ/MJU3s8g3ub+r36jdX9/DP+B6HwNdG7g/Fq9/S4Grwz8knWDrAFzSPzCU
3392M8M/SbvQ6ASy3j+fXXoW063CP7tevQXKf+U/VM9v5CvswT8fOVV+P6Pr
PwqIRHg9DME/GappryHh8D+aumoRtjLAPw64BwyN6/M/6ZGFDF4Ivj/G9GGw
a/D2P3OzEZIS3rs/luVbXHn8+T8c1Hzv5ze5P9U1h7vZE/0/5g6hGmpttj/e
MhYgmw4AQOaoGnqt27M/tzdwHySQAUD+N9NT0T2xP/19LFo=
         "]]}}, {{
        Directive[
         PointSize[0.011000000000000001`], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
             GraphicsBox[{
               EdgeForm[], 
               DiskBox[{0, 0}]}], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.011000000000000001`], 
                 RGBColor[0.368417, 0.506779, 0.709798], 
                 AbsoluteThickness[1.6]]}, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}, Automatic, 
          Offset[7]], CompressedData["
1:eJwBpQFa/iFib1JlAwAAABkAAAABAAAAAgAAAN9pFcEtBQrAPvqpIBaDsD+Z
l5FWoAIIwOzsxcgqDLE/a8YxWDrNBsBELC2z5zuzP/Nsp3bchAXAkFi5+o2t
tj9jwn9oFBEEwKOQ2zeZtrc/Pab2BgZXAsBP8H+iETe4P5RYy33q2ADAq/1M
Lki+vT/AZzxapZ7+vyPrtfl6q8A/MZDLHayy+787jQmvJk7CPwo4HYg/ufi/
v9bU7taYwz88f9J5hLz1v86mc9vLKcQ/TQY7kE6H8r9pvKlp0ITFP9bksPyV
HO+/NHOg/6dJxj8yWLYuDgLpv3Wi/T5rEcc/LIo5n3rp4r/0dVIVGwrHP1Kn
oobRS9m/CqtZXBWexj8WPQ+icpnKv5GqG6/zmsY/vMPCAaOdkL+zXJF+0E7G
P1VbQ2wWD8Y/nMlgTkIwxj9YG3Ne3R/XP9ZBy2lUEsU/jVwocCeJ4T+bA8V/
/4XEP8AnPG4xqOc/r347mF7nwj+b4zlMdLHtP4zZzs2g5MA/Xg4RBGf28T9d
t2XWsJy/P+3i1AXCH/U/8TL4EVtquz8sqczt
         "]]}, {
        Directive[
         PointSize[0.011000000000000001`], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
             GraphicsBox[{
               EdgeForm[], 
               PolygonBox[{{-1, -1}, {1, -1}, {1, 1}, {-1, 1}}]}], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.011000000000000001`], 
                 RGBColor[0.880722, 0.611041, 0.142051], 
                 AbsoluteThickness[1.6]]}, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}, Automatic, 
          Offset[7]], CompressedData["
1:eJwBJQLa/SFib1JlAwAAACEAAAABAAAAAgAAAO8N3B+0BBDA3XaxJfv2oj/V
Gxib1ToOwHAv6Jxrg6o/RSjDYXfUDMBc+/GQ95GwP6EK1d7magvACmQXWmiB
sz8P0Bu1V+EJwBE+nJJazbU/wT82AJpCCMAoJ3r0iC+4P6lEviJTmQbA27dA
QrKAvD/lvlTePBkFwHNnYe7Dxr8/It988suuA8AkyYfdhsrBP6evOvcnLwLA
cyOBfBOowz+MItbDlpgAwPjHbDn6dsU/tERi9QoY/r/q7Ybg6KfHPy04LmOz
Bvu/a/WUBX6+yT/+/llYsQL4vzLz8SW1oMs/dsCBvizs9L9OdPY65sfMP1Ea
VCzf0/G/Nq7745ELzj8TgAxH4nftv2NDi8NjQM8/rSFoV6Nc57/XucqRPADQ
P9vwiAJPP+G/mmceFFVA0D9LKQbe/yXWv0wUAq1XL9A/+v+//x7lw781stDg
/trPP82YhWfXxaM/w2qCxl+Hzz+XvaSfMmrNP8/7Ilwj2M4/dhuRyg8C2z+Z
08E7Z/rNP31viQTrhOM/FgufWxLHzD9+UisEbKjpP46g/6hT/Mo/khq+udGs
7z/AI2yhUOnIPx0T2T5Q4fI/37Kr5ALExj96OvjnleP1P0fu69EDisQ/yb9D
WKr/+D9agDGmom7CP610NOR2Bfw/QRrvte2gwD/67uGgDQP/P0hEY1ZYLL0/
A7D1lt/NAECxOtE73/i4P9wOFws=
         "]]}, {
        Directive[
         PointSize[0.011000000000000001`], 
         RGBColor[0.560181, 0.691569, 0.194885], 
         AbsoluteThickness[1.6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
             GraphicsBox[{
               EdgeForm[], 
               PolygonBox[{{0, 1}, {1, 0}, {0, -1}, {-1, 0}}]}], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.011000000000000001`], 
                 RGBColor[0.560181, 0.691569, 0.194885], 
                 AbsoluteThickness[1.6]]}, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}, Automatic, 
          Offset[7]], CompressedData["
1:eJwBZQKa/SFib1JlAwAAACUAAAABAAAAAgAAAFvALJRk5RLAoacquAtnmz8L
+L5S/doRwM8W0PDxzJo/X5HY8EIhEcDnA6UQc2ebP8QHIfp8nxDA4nYo7/6f
oD80UR0TLrQPwPZgGRpkVKQ/E1u/2rz1DcCDbZepAZinPxJNWpU+ewzAxS5k
+Ay/qz/bJwm3bAMLwDacKx/75K8/U/0mn7+FCcCVwDSrhZKxP8z2aFdb6gfA
UUWwBRgzsz98rciK32EGwC3jf2KWn7Q/1PK+j4TMBMDjug7L6LO2P6iDRVba
RAPAXoYIesVtuT/1uGbtSsIBwLJny1dNsrs/RA1Gxgg7AMAOconfvTu+P7rR
gocmXf2/LVRCIrhBwD+ZsTI+vzv6v6F/+XvuSME/TFGfzjkr979vgkY7YjfC
P9mJsTxBFPS/qYf8k7j5wj/gOszTOQHxv8a/hM+VaMM/ZeYXrU7X679V/Ttg
hc7DPy99qea3oeW/mVPPPZsHxD+PNRR/k+Xev4Q2v/aOIMQ/y+cbfgiX0r/a
7vblnyLEPzCVN7PIN7m/q9+o3V/fwz/geh8DXRu4Pxavf0uBq8M/JJ1g6wBc
0j8wlN9/djPDP0m70OgEst4/n116FtOtwj+7Xr0Fyn/lP1TPb+Qr7ME/HzlV
fj+j6z8KiER4PQzBPxmqaa8h4fA/mrpqEbYywD8OuAcMjevzP+mRhQxeCL4/
xvRhsGvw9j9zsxGSEt67P5blW1x5/Pk/HNR87+c3uT/VNYe72RP9P+YOoRpq
bbY/3jIWIJsOAEDmqBp6rduzP7c3cB8kkAFA/jfTU9E9sT8JiCxc
         "]]}}}, {{}, {}}}, {
    DisplayFunction -> Identity, DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
     AxesLabel -> {None, None}, AxesOrigin -> {0, 0}, DisplayFunction :> 
     Identity, Frame -> {{True, True}, {True, True}}, FrameLabel -> {{
        FormBox[
         StyleBox[
         "\"f(\\!\\(\\*OverscriptBox[\\(E\\), \\(_\\)]\\))\"", 14, Bold, 
          StripOnInput -> False], TraditionalForm], None}, {
        FormBox[
         StyleBox["\"\[Omega] = 2.5\"", 20, Bold, StripOnInput -> False], 
         TraditionalForm], None}}, FrameStyle -> {{
        Thickness[Large], 
        Thickness[Large]}, {
        Thickness[Large], 
        Thickness[Large]}}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], 
     Method -> {
      "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
       "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           Identity[
            Part[#, 1]], 
           Identity[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           Identity[
            Part[#, 1]], 
           Identity[
            Part[#, 2]]}& )}}, 
     PlotRange -> {{-4.724016490203293, 2.195381398784743}, {
       0, 0.25392653431628676`}}, PlotRangeClipping -> True, 
     PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.02], 
        Scaled[0.05]}}, Ticks -> {Automatic, Automatic}}], 
   FormBox[
    FormBox[
     TemplateBox[{
      "\"L = 14, N = 7\"", "\"L = 16, N = 8\"", "\"L = 18, N = 9\""}, 
      "PointLegend", DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 7}, {20, 7}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[], 
                    DiskBox[{0, 0}]}, {DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, ImageSize -> {20, 7}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.032857142857142835`] -> 
                    Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 7}, {20, 7}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[{{-1, -1}, {1, -1}, {1, 1}, {-1, 1}}]}, {
                    DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, ImageSize -> {20, 7}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.032857142857142835`] -> 
                    Baseline)], #2}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 7}, {20, 7}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[{{0, 1}, {1, 0}, {0, -1}, {-1, 0}}]}, {
                    DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, ImageSize -> {20, 7}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.032857142857142835`] -> 
                    Baseline)], #3}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"PointLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.011000000000000001`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.368417, 0.506779, 0.709798]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.011000000000000001`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.880722, 0.611041, 0.142051]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.011000000000000001`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.560181, 0.691569, 0.194885]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}]}],
              "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{
                    EdgeForm[], 
                    DiskBox[{0, 0}]}], ",", 
                    RowBox[{"Offset", "[", "7", "]"}]}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[{{-1, -1}, {1, -1}, {1, 1}, {-1, 1}}]}], ",", 
                    RowBox[{"Offset", "[", "7", "]"}]}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[{{0, 1}, {1, 0}, {0, -1}, {-1, 0}}]}], ",", 
                    RowBox[{"Offset", "[", "7", "]"}]}], "}"}]}], "}"}]}], 
           ",", 
           RowBox[{"Joined", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{"True", ",", "True", ",", "True"}], "}"}]}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{
  3.9544626892331467`*^9, {3.954462945756189*^9, 3.9544629694392276`*^9}, {
   3.954463024628138*^9, 3.954463032967518*^9}, 3.954463168031587*^9, 
   3.954463308673644*^9, 3.9554287149934454`*^9, 3.955437657963318*^9, 
   3.967593094502255*^9, 3.967598548079823*^9},
 CellLabel->
  "Out[666]=",ExpressionUUID->"0b1f722c-1158-4a06-81a1-458fd8e761d4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"innNNNraveOnmEbL18", "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", 
     RowBox[{"innNNNraveOnmEbL18", "[", 
      RowBox[{"[", "5", "]"}], "]"}], ",", 
     RowBox[{"innNNNraveOnmEbL18", "[", 
      RowBox[{"[", "10", "]"}], "]"}], ",", 
     RowBox[{"innNNNraveOnmEbL18", "[", 
      RowBox[{"[", "15", "]"}], "]"}], ",", 
     RowBox[{"innNNNraveOnmEbL18", "[", 
      RowBox[{"[", "20", "]"}], "]"}], ",", 
     RowBox[{"innNNNraveOnmEbL18", "[", 
      RowBox[{"[", "25", "]"}], "]"}]}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
   RowBox[{"Joined", "\[Rule]", "True"}], ",", 
   RowBox[{"PlotMarkers", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Automatic", ",", " ", "Small"}], "}"}]}], ",", 
   RowBox[{"Frame", "\[Rule]", "True"}], ",", 
   RowBox[{"FrameLabel", "->", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{
       "\"\<\!\(\*OverscriptBox[\(E\), \(_\)]\)\>\"", ",", "14", ",", 
        "Bold"}], "]"}], ",", 
      RowBox[{"Style", "[", 
       RowBox[{
       "\"\<f(\!\(\*OverscriptBox[\(E\), \(_\)]\))\>\"", ",", "14", ",", 
        "Bold"}], "]"}]}], "}"}]}], ",", 
   RowBox[{"FrameStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"Thick", ",", "Thick"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Thick", ",", "Thick"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"PlotLegends", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
     "\"\<\[Omega]=0.1\>\"", ",", "\"\<\[Omega]=0.5\>\"", ",", 
      "\"\<\[Omega]=1.0\>\"", ",", "\"\<\[Omega]=1.5\>\"", ",", 
      "\"\<\[Omega]=2.0\>\"", ",", "\"\<\[Omega]=2.5\>\""}], "}"}]}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.9554389334003363`*^9, 3.9554389453413153`*^9}},
 CellLabel->
  "In[667]:=",ExpressionUUID->"4280c082-bb84-4b3a-a634-63e060734c25"],

Cell[BoxData[
 TemplateBox[{
   GraphicsBox[{{}, {{{}, {}, {
        Hue[0.67, 0.6, 0.6], 
        Directive[
         PointSize[0.007333333333333334], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6]], 
        LineBox[CompressedData["
1:eJwB4QIe/SFib1JlAgAAAC0AAAACAAAARnW9PhG7FMDzoeGqv87PP/n8Z+LE
ChTAc+nSQI9czz/EmKfUGzQTwG6ZoFvgVtQ/XadS+F5QEsCZKFFmYo/WPwW6
oeuRnRHAzyUrvkdC3D9ahskhKccQwIQIEQL/3OU/2JwdhOYMEMC0edeCeTjs
P+xj8RkIfw7Amxi0DLoW8T+TCXAkrwUNwMnZC/YgR/U/Aw9er0x7C8Cggzqx
ZVL3P/SDwQRu/QnAaFQ7EzPl+j9Yq/tc/GgIwGMpdTllJv8/pQ71W/bbBsBO
iq+6IUEBQKuD5tvMUQXAVNjttcWxA0CnUet7BsoDwCX0MAVGxgVAAf4NFAQ/
AsDy5S3VCtoHQIcwSl7grwDAPVtZ+2YBCkCer/YpmUP+v6hcO1jzDwxAsQSk
bk8s+7+wvUVVMhAOQMfvm6uFGPi//N0TEX/eD0AJcRryGQD1v+m7ZKSb4xBA
vLcykczm8b+SPa+GirIRQL6ZLQBcm+2/g8999uV2EkC/LlMapW3nv5AX98j0
LRNAQAhMyERC4b9o8YcmlLQTQPVnlBVLLta/Y5HBo8IZFEDcj8QJAYrDvw8U
JLssSxRAvLDOW8nkpD+8waDQjkIUQN0JvcZ97s0/tk5WkLAqFEDDf8jpDVLb
P7hsdrh1DhRAeMWyeU/Y4z8pnBPIFc8TQGRbf41wA+o/GQLXJAWKE0DKJSGJ
WxPwP83BckWj2xJANApm6I0k8z8illF5XfgRQJQZ1FYIM/Y/CkxoCFUEEUC8
oxjr4UX5PxeiFhV+ew9A0OuEWFVf/D8EENLuw3oNQFrgsyJYb/8/jvkCBYRo
C0AoekPAIj4BQH6EeV4BHglAJLsRN3a7AkCZejN6k+kGQDJTHNLKQARAjbv2
zgiHBEBfn4929rwFQNm80bmd4gFAK6egYX1LB0CfvZmZVHX/P1/FKQ+WzghA
TF47Y8vN+j98YF5L/FMKQH0QisDN+fU/4sJPNg==
         "]]}, {
        Hue[0.9060679774997897, 0.6, 0.6], 
        Directive[
         PointSize[0.007333333333333334], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6]], 
        LineBox[CompressedData["
1:eJwB4QIe/SFib1JlAgAAAC0AAAACAAAA5oAwTqnIE8BdYp8U6cm5P0obh+KS
yxLAXxujksmU1D8e2DvfkCMSwEH8wvObodk/bJcNSuhOEcDheS4bQBLiP4g2
+tNwhxDAkgyPiat85T8e2HG8uI4PwLx/6Xakiuc/2bd5mGkYDsDI5AOC7Pjr
P259/xVKjAzA0IkjDS/X7T/nwR18+QILwBwwaceSCvE/fdEBoVd7CcDt6FGc
BmHzP8hSG2zf6wfAANp/OIdH9T/i3JsBx2AGwAwGT+OpAPg/v/1MBPTSBMA5
mIGPSFj6P7kB3PQ3SwPAcy2PrhnL/D+UHWj64sABwHvH4yKEK/8/SArr1Ac3
AMAi9Sw5nskAQN72vHn/UP2/uc48ivHLAUAJ0L3uYzf6v2U4K4ssjQJAqpb1
BGMe979M4Nk9N2UDQEzm3QewC/S/dTZlwEMEBEDkm7n9HPDwvyt6h3RZvgRA
lfdXndmu67/nvmYPX1oFQJ2BWfyFfeW/EnTeRHbCBUBCk7UGcqbev7XQoEoB
+QVADjsPfr9E0r9fbm8ofggGQK50Pn6Mmbe/TjgGhMsBBkByS6M4ONm5P6iu
SPSivQVA7++uMDnV0j/3d7vhBIYFQCJLCdFAL98/y36rfmQOBUCrVQB5ncLl
P6NPuCKhZgRA9zaqqaHp6z8Go/4xDa0DQNTTTTSWBfE/06/NOhmRAkDkr7EG
fBn0P463bOArRwFAYujGXDwt9z/t1NHNjQsAQOFc33gMP/o/RNUZ2wOn/T81
iFV5AU79PyOWGq1QE/s/Yp1LsvItAEAZ50k3MKT4P1dBQGKMsQFAQN1t3+fm
9T/96jk7zzADQOcz0+VIx/I/b7/4V1KwBECyuqq9JAfwP/PWbOLjOAZAQL1O
+za+6j+5jzED/s0HQDx+iL1qsuU/fB2z5AJQCUCl9HJUEgbhP5MM/xFE2wpA
nZfLjb2b2j+c6OULODYMQB08pdZ7adI/i1ZfqA==
         "]]}, {
        Hue[0.1421359549995791, 0.6, 0.6], 
        Directive[
         PointSize[0.007333333333333334], 
         RGBColor[0.560181, 0.691569, 0.194885], 
         AbsoluteThickness[1.6]], 
        LineBox[CompressedData["
1:eJwB4QIe/SFib1JlAgAAAC0AAAACAAAAUv17VPLwFMALs0/TzhKrP9OS6Mrr
FBTAt/94U1VGqj/EU2Mw62wTwCnFtKz7MLc/pr+PivabEsBMD7GWmNi4Pz/p
bZ693RHAZdMqfy/9vT/PYGD7wRIRwB14yFSMfMQ/NYuFUNRIEMD7LN0P6mPI
PwXFThnNPw/ATYabmPXSzT9RY7Cph6wNwNW0+I9j0dE/hK5PnkEiDMAND3Do
g57UPwY9yy0ugwrA6PMn5GbW1j+0g7ntWQkJwCgFSzQhPtk/2+1cpil/B8BY
sB8g4vLbP/KwHwV29gXAaIdvhJKx3j/5l2gIKmUEwP4sVT1CIuE/L/AXnNvY
AsC06Gm8bQrjP8yjdLidTQHA2Z/fd7ih5D/eGTQZi4r/vwvKtCs9TOY/n0hD
W6Vz/L9gkZrcO8vnPz+4pPtcWPm/NroPpUQM6T+Pw8In3j32v2OITx/2Zeo/
jVA+2Bcm87/ZRZxufZ3rP0LEHPgXEfC/U1LQjgSE7D/Cw/exNPPpv5KqK2d3
ZO0/F+I49K7E4786NxZAgOztP6bh0Cz7Ktu/ry4h9LH37T9CSs8KjpbNv6jI
3iucBu4/oE5fos9Ao783RvjGjM7tP8JetaE6+sM/weEQP+lN7T/5XEKikkPW
P48lP39Q1Ow/Dx7PHxRJ4T9vzizS7fHrP4KhY5Ivbec/9MA343DS6j/vZ8z+
RZftPxC6yzUmu+k/ghnFSILh8T/JDLrMfkLoP2ECyZjF9vQ/bo7FFnG25j81
VusJcAj4P/FwAwhLF+U/3YDJ71gU+z+b7ruBZi/jPyZBKFwYHP4/JpksVt5x
4T9vRLu4tJAAQCEKCeVQu98/nv5WWDUXAkAueO8lzi3cP2eKfsK1nANAReEc
GjQ52T9cZhPYGiMFQEfebvnKutU/fvBO38CrBkBf2Su4IADTP8kJQBvjLghA
q/5dPTRQ0D+5XD6ks50JQA3oBg4gU8s/ezJtIw==
         "]]}, {
        Hue[0.37820393249936934`, 0.6, 0.6], 
        Directive[
         PointSize[0.007333333333333334], 
         RGBColor[0.922526, 0.385626, 0.209179], 
         AbsoluteThickness[1.6]], 
        LineBox[CompressedData["
1:eJwBoQJe/SFib1JlAgAAACkAAAACAAAAZaJUFiXxE8Cm3MawcO2fP5PXOcmx
NhPAmqxvSb7vpT8hHkIO2VcSwIK88XGcmKk/8w4eokmREcC669inBuOyP2fm
LgWHzxDAv7EcMiEVtz/UwS7PVxsQwP19+x/dc7o/r14dh7HJDsB0j6QUCoG+
P69iBQnUTw3AfcfmPze4wD9Go9/n4L4LwKaV9I/WH8M/vn3FZ/4zCsALDga9
TzTFP/r0NKCKngjAQrQD4QCKyD+rFbF0RhIHwPjWXGkVNcw/c2Cgrn+NBcA7
4z44K5zPP17b8Mk6BATAsY3/ZVqb0T/gkDlyyHcCwHWq5R9E9dI/qhPDx6Do
AMDpp1KXQjTUP8eQ6DjCwf6/X3O7plGY1T/lW7/YA6v7vzt1ApKN+9Y/Mw4A
RCGV+L9y0F4JWTbYP/FTrGjYe/W/ZckLF8ZL2T9rxLc6gGLyv0JCTLf/Nto/
iBisJBGP7r8G27s2FgHbP4JYIRzHZ+i/wj4pqdij2z9I7gTJ3Dniv3Z/WjhS
C9w/j/wl3Ioe2L86LY9nmy/cP1jI1IJOY8e/qaQpbEH12z9TDiYMsHWEPwAO
kgw3w9s/1BCK3/vsyT81fDvC1ifbP5bZ2KEgTdk/xxphEWRl2j+lp/qU7s/i
PwawbpABn9k/thlTCYv06D9r6zVmJ3LYPzyz42t8HO8/EmmN5E5a1z/9QcUy
3KTyP3P4c3eN8dU/yy+ivW249T+c0KRRn1bUPz5z0B2Vvvg/yl8cSWmd0j/0
/8G7t8f7P0QesSws29A/nOS98KLQ/j9AK12mAg/OP10iwJOJ8ABAKkm0X58h
yj+TTCP7iHoCQEuUcXHjwMY/HkcQzkb+A0DWhKv7gUnDP8RYIq7XdwVAvDmY
fttkwD9NOExo
         "]]}, {
        Hue[0.6142719099991583, 0.6, 0.6], 
        Directive[
         PointSize[0.007333333333333334], 
         RGBColor[0.528488, 0.470624, 0.701351], 
         AbsoluteThickness[1.6]], 
        LineBox[CompressedData["
1:eJwBoQJe/SFib1JlAgAAACkAAAACAAAAQQzzyZzhEsBDZUAmIVqgP+HaQuSh
MBLAX5znviGinz+JLvImiYcRwJmRo24T8qM/uxKFCrenEMCubx3Z5kuoP9cl
96c6xQ/AJH5JlE9KrT+LJPLTB1YOwPek7Kf+Yq4/U7HzPKLNDMC18wrMa1K0
PwGpGRXUUwvAaszTdvgIuD8cpGN0LNAJwGpyxkoMR7w/G6GrLsFFCMD/6DbE
FyDAP/YZOUkUrQbA+UuhMtGjwT9A5B+DAiQFwKgJ0CwkH8M/c7jvgM+fA8Ba
espPJqnEP6nzpu8/FgLAd0VE+aAvxj8/N8QtP4kAwMGt9FHmx8c/NbjUkArx
/b8kbwI2WMHJPzNBTzlG3fq/iZQIBE80yz9VftVP88r3v0ji/LVFrcw/xAis
mhm39L/PddMRm67NPxxUFVMMmvG/VC0Fw6xpzj/lcw/rRgLtv4vc0Pq4MM8/
iHy27ZXT5r8cH6iSELzPP7/QNRoErOC/mghisvsS0D8dDerXSATVvxbXFcWa
LNA/F1MuCNhewb8EImyUoBXQP8bUx15u360/WhJ+mx2+zz89JG+yffrPP9Mg
NmMGD88/OtXycqhH3D8WA2V7eejNPw8i460DSuQ/6r1pZUCdzD9cotSey4Dq
P9SwPmJGJcs/QfT2rdRN8D+fP3f9kIXJP1nb867FYPM/a23Xhxjexz+ZnvNw
Imj2P43cJAX4DMY/wGQGfBV0+T+JkcqGxRLEPyx+zzTce/w/hDDGcxj+wT+q
lJdfy5T/Py9ar6pgq78/HNFZpGRPAUCzTfP8+uy7P3Bj2mdW0AJAQjUijGQS
uD843Bxdi1AEQGD+aPPOnLQ/w2tqXuvCBUCexcfOE1KxP/hUTnUtGwdA/a7j
G0HHqj8pOkap
         "]]}, {
        Hue[0.8503398874989481, 0.6, 0.6], 
        Directive[
         PointSize[0.007333333333333334], 
         RGBColor[0.772079, 0.431554, 0.102387], 
         AbsoluteThickness[1.6]], 
        LineBox[CompressedData["
1:eJwBYQKe/SFib1JlAgAAACUAAAACAAAAW8AslGTlEsChpyq4C2ebPwv4vlL9
2hHAzxbQ8PHMmj9fkdjwQiERwOcDpRBzZ5s/xAch+nyfEMDidijv/p+gPzRR
HRMutA/A9mAZGmRUpD8TW7/avPUNwINtl6kBmKc/Ek1alT57DMDFLmT4DL+r
P9snCbdsAwvANpwrH/vkrz9T/Safv4UJwJXANKuFkrE/zPZoV1vqB8BRRbAF
GDOzP3ytyIrfYQbALeN/YpaftD/U8r6PhMwEwOO6Dsvos7Y/qINFVtpEA8Be
hgh6xW25P/W4Zu1KwgHAsmfLV02yuz9EDUbGCDsAwA5yid+9O74/utGChyZd
/b8tVEIiuEHAP5mxMj6/O/q/oX/5e+5IwT9MUZ/OOSv3v2+CRjtiN8I/2Ymx
PEEU9L+ph/yTuPnCP+A6zNM5AfG/xr+Ez5Vowz9l5hetTtfrv1X9O2CFzsM/
L32p5reh5b+ZU889mwfEP481FH+T5d6/hDa/9o4gxD/L5xt+CJfSv9ru9uWf
IsQ/MJU3s8g3ub+r36jdX9/DP+B6HwNdG7g/Fq9/S4Grwz8knWDrAFzSPzCU
3392M8M/SbvQ6ASy3j+fXXoW063CP7tevQXKf+U/VM9v5CvswT8fOVV+P6Pr
PwqIRHg9DME/GappryHh8D+aumoRtjLAPw64BwyN6/M/6ZGFDF4Ivj/G9GGw
a/D2P3OzEZIS3rs/luVbXHn8+T8c1Hzv5ze5P9U1h7vZE/0/5g6hGmpttj/e
MhYgmw4AQOaoGnqt27M/tzdwHySQAUD+N9NT0T2xP/19LFo=
         "]]}}, {{
        Directive[
         PointSize[0.007333333333333334], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
             GraphicsBox[{
               EdgeForm[], 
               DiskBox[{0, 0}]}], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.007333333333333334], 
                 RGBColor[0.368417, 0.506779, 0.709798], 
                 AbsoluteThickness[1.6]]}, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}, Automatic, 
          Offset[7]], CompressedData["
1:eJwB5QIa/SFib1JlAwAAAC0AAAABAAAAAgAAAEZ1vT4RuxTA86Hhqr/Ozz/5
/GfixAoUwHPp0kCPXM8/xJin1Bs0E8BumaBb4FbUP12nUvheUBLAmShRZmKP
1j8FuqHrkZ0RwM8lK75HQtw/WobJISnHEMCECBEC/9zlP9icHYTmDBDAtHnX
gnk47D/sY/EZCH8OwJsYtAy6FvE/kwlwJK8FDcDJ2Qv2IEf1PwMPXq9MewvA
oIM6sWVS9z/0g8EEbv0JwGhUOxMz5fo/WKv7XPxoCMBjKXU5ZSb/P6UO9Vv2
2wbAToqvuiFBAUCrg+bbzFEFwFTY7bXFsQNAp1HrewbKA8Al9DAFRsYFQAH+
DRQEPwLA8uUt1QraB0CHMEpe4K8AwD1bWftmAQpAnq/2KZlD/r+oXDtY8w8M
QLEEpG5PLPu/sL1FVTIQDkDH75urhRj4v/zdExF/3g9ACXEa8hkA9b/pu2Sk
m+MQQLy3MpHM5vG/kj2vhoqyEUC+mS0AXJvtv4PPffbldhJAvy5TGqVt57+Q
F/fI9C0TQEAITMhEQuG/aPGHJpS0E0D1Z5QVSy7Wv2ORwaPCGRRA3I/ECQGK
w78PFCS7LEsUQLywzlvJ5KQ/vMGg0I5CFEDdCb3Gfe7NP7ZOVpCwKhRAw3/I
6Q1S2z+4bHa4dQ4UQHjFsnlP2OM/KZwTyBXPE0BkW3+NcAPqPxkC1yQFihNA
yiUhiVsT8D/NwXJFo9sSQDQKZuiNJPM/IpZReV34EUCUGdRWCDP2PwpMaAhV
BBFAvKMY6+FF+T8XohYVfnsPQNDrhFhVX/w/BBDS7sN6DUBa4LMiWG//P475
AgWEaAtAKHpDwCI+AUB+hHleAR4JQCS7ETd2uwJAmXozepPpBkAyUxzSykAE
QI279s4IhwRAX5+Pdva8BUDZvNG5neIBQCunoGF9SwdAn72ZmVR1/z9fxSkP
ls4IQExeO2PLzfo/fGBeS/xTCkB9EIrAzfn1P+/eTzg=
         "]]}, {
        Directive[
         PointSize[0.007333333333333334], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
             GraphicsBox[{
               EdgeForm[], 
               PolygonBox[{{-1, -1}, {1, -1}, {1, 1}, {-1, 1}}]}], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.007333333333333334], 
                 RGBColor[0.880722, 0.611041, 0.142051], 
                 AbsoluteThickness[1.6]]}, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}, Automatic, 
          Offset[7]], CompressedData["
1:eJwB5QIa/SFib1JlAwAAAC0AAAABAAAAAgAAAOaAME6pyBPAXWKfFOnJuT9K
G4fikssSwF8bo5LJlNQ/Htg735AjEsBB/MLzm6HZP2yXDUroThHA4XkuG0AS
4j+INvrTcIcQwJIMj4mrfOU/HthxvLiOD8C8f+l2pIrnP9m3eZhpGA7AyOQD
guz46z9uff8VSowMwNCJIw0v1+0/58EdfPkCC8AcMGnHkgrxP33RAaFXewnA
7ehRnAZh8z/IUhts3+sHwADafziHR/U/4tybAcdgBsAMBk/jqQD4P7/9TAT0
0gTAOZiBj0hY+j+5Adz0N0sDwHMtj64Zy/w/lB1o+uLAAcB7x+MihCv/P0gK
69QHNwDAIvUsOZ7JAEDe9rx5/1D9v7nOPIrxywFACdC97mM3+r9lOCuLLI0C
QKqW9QRjHve/TODZPTdlA0BM5t0HsAv0v3U2ZcBDBARA5Ju5/Rzw8L8reod0
Wb4EQJX3V53Zruu/575mD19aBUCdgVn8hX3lvxJ03kR2wgVAQpO1BnKm3r+1
0KBKAfkFQA47D36/RNK/X25vKH4IBkCudD5+jJm3v044BoTLAQZAckujODjZ
uT+orkj0or0FQO/vrjA51dI/93e74QSGBUAiSwnRQC/fP8t+q35kDgVAq1UA
eZ3C5T+jT7gioWYEQPc2qqmh6es/BqP+MQ2tA0DU0000lgXxP9OvzToZkQJA
5K+xBnwZ9D+Ot2zgK0cBQGLoxlw8Lfc/7dTRzY0LAEDhXN94DD/6P0TVGdsD
p/0/NYhVeQFO/T8jlhqtUBP7P2KdS7LyLQBAGedJNzCk+D9XQUBijLEBQEDd
bd/n5vU//eo5O88wA0DnM9PlSMfyP2+/+FdSsARAsrqqvSQH8D/z1mzi4zgG
QEC9Tvs2vuo/uY8xA/7NB0A8foi9arLlP3wds+QCUAlApfRyVBIG4T+TDP8R
RNsKQJ2Xy429m9o/nOjlCzg2DEAdPKXWe2nSP5hyX6o=
         "]]}, {
        Directive[
         PointSize[0.007333333333333334], 
         RGBColor[0.560181, 0.691569, 0.194885], 
         AbsoluteThickness[1.6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
             GraphicsBox[{
               EdgeForm[], 
               PolygonBox[{{0, 1}, {1, 0}, {0, -1}, {-1, 0}}]}], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.007333333333333334], 
                 RGBColor[0.560181, 0.691569, 0.194885], 
                 AbsoluteThickness[1.6]]}, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}, Automatic, 
          Offset[7]], CompressedData["
1:eJwB5QIa/SFib1JlAwAAAC0AAAABAAAAAgAAAFL9e1Ty8BTAC7NP084Sqz/T
kujK6xQUwLf/eFNVRqo/xFNjMOtsE8ApxbSs+zC3P6a/j4r2mxLATA+xlpjY
uD8/6W2evd0RwGXTKn8v/b0/z2Bg+8ESEcAdeMhUjHzEPzWLhVDUSBDA+yzd
D+pjyD8FxU4ZzT8PwE2Gm5j10s0/UWOwqYesDcDVtPiPY9HRP4SuT55BIgzA
DQ9w6IOe1D8GPcstLoMKwOjzJ+Rm1tY/tIO57VkJCcAoBUs0IT7ZP9vtXKYp
fwfAWLAfIOLy2z/ysB8FdvYFwGiHb4SSsd4/+ZdoCCplBMD+LFU9QiLhPy/w
F5zb2ALAtOhpvG0K4z/Mo3S4nU0BwNmf33e4oeQ/3hk0GYuK/78LyrQrPUzm
P59IQ1ulc/y/YJGa3DvL5z8/uKT7XFj5vza6D6VEDOk/j8PCJ9499r9jiE8f
9mXqP41QPtgXJvO/2UWcbn2d6z9CxBz4FxHwv1NS0I4EhOw/wsP3sTTz6b+S
qitnd2TtPxfiOPSuxOO/OjcWQIDs7T+m4dAs+yrbv68uIfSx9+0/QkrPCo6W
zb+oyN4rnAbuP6BOX6LPQKO/N0b4xozO7T/CXrWhOvrDP8HhED/pTe0/+VxC
opJD1j+PJT9/UNTsPw8ezx8USeE/b84s0u3x6z+CoWOSL23nP/TAN+Nw0uo/
72fM/kWX7T8Quss1JrvpP4IZxUiC4fE/yQy6zH5C6D9hAsmYxfb0P26OxRZx
tuY/NVbrCXAI+D/xcAMISxflP92Aye9YFPs/m+67gWYv4z8mQShcGBz+PyaZ
LFbeceE/b0S7uLSQAEAhCgnlULvfP57+Vlg1FwJALnjvJc4t3D9nin7CtZwD
QEXhHBo0Odk/XGYT2BojBUBH3m75yrrVP37wTt/AqwZAX9kruCAA0z/JCUAb
4y4IQKv+XT00UNA/uVw+pLOdCUAN6AYOIFPLP4hObSU=
         "]]}, {
        Directive[
         PointSize[0.007333333333333334], 
         RGBColor[0.922526, 0.385626, 0.209179], 
         AbsoluteThickness[1.6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
             GraphicsBox[{
               EdgeForm[], 
               PolygonBox[
                
                NCache[{{0, 1}, {-1, 1 - 3^Rational[1, 2]}, {
                  1, 1 - 3^Rational[1, 2]}}, {{0, 
                  1}, {-1, -0.7320508075688772}, {
                  1, -0.7320508075688772}}]]}], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.007333333333333334], 
                 RGBColor[0.922526, 0.385626, 0.209179], 
                 AbsoluteThickness[1.6]]}, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}, Automatic, 
          Offset[7]], CompressedData["
1:eJwBpQJa/SFib1JlAwAAACkAAAABAAAAAgAAAGWiVBYl8RPAptzGsHDtnz+T
1znJsTYTwJqsb0m+76U/IR5CDtlXEsCCvPFxnJipP/MOHqJJkRHAuuvYpwbj
sj9n5i4Fh88QwL+xHDIhFbc/1MEuz1cbEMD9ffsf3XO6P69eHYexyQ7AdI+k
FAqBvj+vYgUJ1E8NwH3H5j83uMA/RqPf5+C+C8CmlfSP1h/DP759xWf+MwrA
Cw4GvU80xT/69DSgip4IwEK0A+EAisg/qxWxdEYSB8D41lxpFTXMP3NgoK5/
jQXAO+M+OCuczz9e2/DJOgQEwLGN/2Vam9E/4JA5csh3AsB1quUfRPXSP6oT
w8eg6ADA6adSl0I01D/HkOg4wsH+v19zu6ZRmNU/5Vu/2AOr+787dQKSjfvW
PzMOAEQhlfi/ctBeCVk22D/xU6xo2Hv1v2XJCxfGS9k/a8S3OoBi8r9CQky3
/zbaP4gYrCQRj+6/Btu7NhYB2z+CWCEcx2fov8I+KanYo9s/SO4Eydw54r92
f1o4UgvcP4/8JdyKHti/Oi2PZ5sv3D9YyNSCTmPHv6mkKWxB9ds/Uw4mDLB1
hD8ADpIMN8PbP9QQit/77Mk/NXw7wtYn2z+W2dihIE3ZP8caYRFkZdo/paf6
lO7P4j8GsG6QAZ/ZP7YZUwmL9Og/a+s1Zidy2D88s+NrfBzvPxJpjeROWtc/
/UHFMtyk8j9z+HN3jfHVP8svor1tuPU/nNCkUZ9W1D8+c9Adlb74P8pfHElp
ndI/9P/Bu7fH+z9EHrEsLNvQP5zkvfCi0P4/QCtdpgIPzj9dIsCTifAAQCpJ
tF+fIco/k0wj+4h6AkBLlHFx48DGPx5HEM5G/gNA1oSr+4FJwz/EWCKu13cF
QLw5mH7bZMA/WcRMag==
         "]]}, {
        Directive[
         PointSize[0.007333333333333334], 
         RGBColor[0.528488, 0.470624, 0.701351], 
         AbsoluteThickness[1.6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
             GraphicsBox[{
               EdgeForm[], 
               PolygonBox[
                
                NCache[{{0, -1}, {-1, -1 + 3^Rational[1, 2]}, {
                  1, -1 + 3^Rational[1, 2]}}, {{
                  0, -1}, {-1, 0.7320508075688772}, {
                  1, 0.7320508075688772}}]]}], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.007333333333333334], 
                 RGBColor[0.528488, 0.470624, 0.701351], 
                 AbsoluteThickness[1.6]]}, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}, Automatic, 
          Offset[7]], CompressedData["
1:eJwBpQJa/SFib1JlAwAAACkAAAABAAAAAgAAAEEM88mc4RLAQ2VAJiFaoD/h
2kLkoTASwF+c574hop8/iS7yJomHEcCZkaNuE/KjP7sShQq3pxDArm8d2eZL
qD/XJfenOsUPwCR+SZRPSq0/iyTy0wdWDsD3pOyn/mKuP1Ox8zyizQzAtfMK
zGtStD8BqRkV1FMLwGrM03b4CLg/HKRjdCzQCcBqcsZKDEe8Pxuhqy7BRQjA
/+g2xBcgwD/2GTlJFK0GwPlLoTLRo8E/QOQfgwIkBcCoCdAsJB/DP3O474DP
nwPAWnrKTyapxD+p86bvPxYCwHdFRPmgL8Y/PzfELT+JAMDBrfRR5sfHPzW4
1JAK8f2/JG8CNljByT8zQU85Rt36v4mUCARPNMs/VX7VT/PK979I4vy1Ra3M
P8QIrJoZt/S/z3XTEZuuzT8cVBVTDJrxv1QtBcOsac4/5XMP60YC7b+L3ND6
uDDPP4h8tu2V0+a/HB+okhC8zz+/0DUaBKzgv5oIYrL7EtA/HQ3q10gE1b8W
1xXFmizQPxdTLgjYXsG/BCJslKAV0D/G1Mdebt+tP1oSfpsdvs8/PSRvsn36
zz/TIDZjBg/PPzrV8nKoR9w/FgNle3nozT8PIuOtA0rkP+q9aWVAncw/XKLU
nsuA6j/UsD5iRiXLP0H09q3UTfA/nz93/ZCFyT9Z2/OuxWDzP2tt14cY3sc/
mZ7zcCJo9j+N3CQF+AzGP8BkBnwVdPk/iZHKhsUSxD8sfs803Hv8P4QwxnMY
/sE/qpSXX8uU/z8vWq+qYKu/PxzRWaRkTwFAs03z/Prsuz9wY9pnVtACQEI1
IoxkErg/ONwcXYtQBEBg/mjzzpy0P8Nral7rwgVAnsXHzhNSsT/4VE51LRsH
QP2u4xtBx6o/NcZGqw==
         "]]}, {
        Directive[
         PointSize[0.007333333333333334], 
         RGBColor[0.772079, 0.431554, 0.102387], 
         AbsoluteThickness[1.6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
             GraphicsBox[
              CircleBox[{0, 0}]], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.007333333333333334], 
                 RGBColor[0.772079, 0.431554, 0.102387], 
                 AbsoluteThickness[1.6]]}, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}, Automatic, 
          Offset[7]], CompressedData["
1:eJwBZQKa/SFib1JlAwAAACUAAAABAAAAAgAAAFvALJRk5RLAoacquAtnmz8L
+L5S/doRwM8W0PDxzJo/X5HY8EIhEcDnA6UQc2ebP8QHIfp8nxDA4nYo7/6f
oD80UR0TLrQPwPZgGRpkVKQ/E1u/2rz1DcCDbZepAZinPxJNWpU+ewzAxS5k
+Ay/qz/bJwm3bAMLwDacKx/75K8/U/0mn7+FCcCVwDSrhZKxP8z2aFdb6gfA
UUWwBRgzsz98rciK32EGwC3jf2KWn7Q/1PK+j4TMBMDjug7L6LO2P6iDRVba
RAPAXoYIesVtuT/1uGbtSsIBwLJny1dNsrs/RA1Gxgg7AMAOconfvTu+P7rR
gocmXf2/LVRCIrhBwD+ZsTI+vzv6v6F/+XvuSME/TFGfzjkr979vgkY7YjfC
P9mJsTxBFPS/qYf8k7j5wj/gOszTOQHxv8a/hM+VaMM/ZeYXrU7X679V/Ttg
hc7DPy99qea3oeW/mVPPPZsHxD+PNRR/k+Xev4Q2v/aOIMQ/y+cbfgiX0r/a
7vblnyLEPzCVN7PIN7m/q9+o3V/fwz/geh8DXRu4Pxavf0uBq8M/JJ1g6wBc
0j8wlN9/djPDP0m70OgEst4/n116FtOtwj+7Xr0Fyn/lP1TPb+Qr7ME/HzlV
fj+j6z8KiER4PQzBPxmqaa8h4fA/mrpqEbYywD8OuAcMjevzP+mRhQxeCL4/
xvRhsGvw9j9zsxGSEt67P5blW1x5/Pk/HNR87+c3uT/VNYe72RP9P+YOoRpq
bbY/3jIWIJsOAEDmqBp6rduzP7c3cB8kkAFA/jfTU9E9sT8JiCxc
         "]]}}}, {{}, {}}}, {
    DisplayFunction -> Identity, DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
     AxesLabel -> {None, None}, AxesOrigin -> {0, 0}, DisplayFunction :> 
     Identity, Frame -> {{True, True}, {True, True}}, FrameLabel -> {{
        FormBox[
         StyleBox[
         "\"f(\\!\\(\\*OverscriptBox[\\(E\\), \\(_\\)]\\))\"", 14, Bold, 
          StripOnInput -> False], TraditionalForm], None}, {
        FormBox[
         StyleBox[
         "\"\\!\\(\\*OverscriptBox[\\(E\\), \\(_\\)]\\)\"", 14, Bold, 
          StripOnInput -> False], TraditionalForm], None}}, FrameStyle -> {{
        Thickness[Large], 
        Thickness[Large]}, {
        Thickness[Large], 
        Thickness[Large]}}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], 
     Method -> {
      "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
       "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           Identity[
            Part[#, 1]], 
           Identity[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           Identity[
            Part[#, 1]], 
           Identity[
            Part[#, 2]]}& )}}, 
     PlotRange -> {{-5.235299415652962, 3.526474087671046}, {
       0, 5.073412822796867}}, PlotRangeClipping -> True, 
     PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.02], 
        Scaled[0.05]}}, Ticks -> {Automatic, Automatic}}], 
   FormBox[
    FormBox[
     TemplateBox[{
      "\"\[Omega]=0.1\"", "\"\[Omega]=0.5\"", "\"\[Omega]=1.0\"", 
       "\"\[Omega]=1.5\"", "\"\[Omega]=2.0\"", "\"\[Omega]=2.5\""}, 
      "PointLegend", DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 7}, {20, 7}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[], 
                    DiskBox[{0, 0}]}, {DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, ImageSize -> {20, 7}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.032857142857142835`] -> 
                    Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 7}, {20, 7}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[{{-1, -1}, {1, -1}, {1, 1}, {-1, 1}}]}, {
                    DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, ImageSize -> {20, 7}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.032857142857142835`] -> 
                    Baseline)], #2}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 7}, {20, 7}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[{{0, 1}, {1, 0}, {0, -1}, {-1, 0}}]}, {
                    DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, ImageSize -> {20, 7}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.032857142857142835`] -> 
                    Baseline)], #3}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 7}, {20, 7}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[
                    
                    NCache[{{0, 1}, {-1, 1 - 3^Rational[1, 2]}, {
                    1, 1 - 3^Rational[1, 2]}}, {{0, 
                    1}, {-1, -0.7320508075688772}, {
                    1, -0.7320508075688772}}]]}, {
                    DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, ImageSize -> {20, 7}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.032857142857142835`] -> 
                    Baseline)], #4}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.528488, 0.470624, 0.701351], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 7}, {20, 7}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.528488, 0.470624, 0.701351], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[
                    
                    NCache[{{0, -1}, {-1, -1 + 3^Rational[1, 2]}, {
                    1, -1 + 3^Rational[1, 2]}}, {{
                    0, -1}, {-1, 0.7320508075688772}, {
                    1, 0.7320508075688772}}]]}, {
                    DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.528488, 0.470624, 0.701351], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, ImageSize -> {20, 7}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.032857142857142835`] -> 
                    Baseline)], #5}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.772079, 0.431554, 0.102387], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 7}, {20, 7}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.772079, 0.431554, 0.102387], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[
                    CircleBox[{0, 0}], {DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.772079, 0.431554, 0.102387], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, ImageSize -> {20, 7}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.032857142857142835`] -> 
                    Baseline)], #6}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"PointLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.007333333333333334`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.368417, 0.506779, 0.709798]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.007333333333333334`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.880722, 0.611041, 0.142051]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.007333333333333334`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.560181, 0.691569, 0.194885]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.007333333333333334`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.922526, 0.385626, 0.209179]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.007333333333333334`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.528488, 0.470624, 0.701351]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.007333333333333334`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.772079, 0.431554, 0.102387]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}]}],
              "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3, ",", #4, ",", #5, ",", #6}], "}"}], 
           ",", 
           RowBox[{"LegendMarkers", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{
                    EdgeForm[], 
                    DiskBox[{0, 0}]}], ",", 
                    RowBox[{"Offset", "[", "7", "]"}]}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[{{-1, -1}, {1, -1}, {1, 1}, {-1, 1}}]}], ",", 
                    RowBox[{"Offset", "[", "7", "]"}]}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[{{0, 1}, {1, 0}, {0, -1}, {-1, 0}}]}], ",", 
                    RowBox[{"Offset", "[", "7", "]"}]}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[
                    
                    NCache[{{0, 1}, {-1, 1 - 3^Rational[1, 2]}, {
                    1, 1 - 3^Rational[1, 2]}}, {{0, 
                    1}, {-1, -0.7320508075688772}, {
                    1, -0.7320508075688772}}]]}], ",", 
                    RowBox[{"Offset", "[", "7", "]"}]}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[
                    
                    NCache[{{0, -1}, {-1, -1 + 3^Rational[1, 2]}, {
                    1, -1 + 3^Rational[1, 2]}}, {{
                    0, -1}, {-1, 0.7320508075688772}, {
                    1, 0.7320508075688772}}]]}], ",", 
                    RowBox[{"Offset", "[", "7", "]"}]}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[
                    CircleBox[{0, 0}]], ",", 
                    RowBox[{"Offset", "[", "7", "]"}]}], "}"}]}], "}"}]}], 
           ",", 
           RowBox[{"Joined", "\[Rule]", 
             RowBox[{"{", 
               
               RowBox[{
                "True", ",", "True", ",", "True", ",", "True", ",", "True", 
                 ",", "True"}], "}"}]}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{3.9554389462478304`*^9, 3.9554396011166973`*^9, 
  3.967593096214432*^9, 3.9675985490621333`*^9},
 CellLabel->
  "Out[667]=",ExpressionUUID->"374c35ed-a7c9-4224-bd86-c79eca635bf1"]
}, Open  ]],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 3}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{
  Inherited, 5},ExpressionUUID->"59c19329-dee6-4997-b15f-4993c13c6cec"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"dinnNNNraveOnmEbL14", "=", 
   RowBox[{"Table", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"oc", ",", "1", ",", "25"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dinnNNNraveOnmEbL16", "=", 
   RowBox[{"Table", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"oc", ",", "1", ",", "25"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dinnNNNraveOnmEbL18", "=", 
   RowBox[{"Table", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"oc", ",", "1", ",", "25"}], "}"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.953703514402535*^9, 3.953703566313101*^9}, {
  3.953703677612177*^9, 3.9537036808121433`*^9}, {3.9537041413278666`*^9, 
  3.9537041451827*^9}, {3.9537042219823465`*^9, 3.953704222099558*^9}, {
  3.9537043931474876`*^9, 3.9537044077339926`*^9}, {3.9537049508637524`*^9, 
  3.953704965852311*^9}, {3.9537050845174704`*^9, 3.9537050954291716`*^9}},
 CellLabel->
  "In[668]:=",ExpressionUUID->"efa0d0e8-45e2-49da-89c9-9e8c663c8a7b"],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", " ", 
   RowBox[{"Calculation", " ", "of", " ", 
    FractionBox["1", "f"], 
    FractionBox[
     RowBox[{"\[PartialD]", "f"}], 
     RowBox[{"\[PartialD]", 
      OverscriptBox["E", "_"]}]]}], " ", "*)"}],
  FontSize->24]], "Input",
 CellChangeTimes->{{3.9554376871352806`*^9, 
  3.9554377166465454`*^9}},ExpressionUUID->"914227c3-9689-4144-b26f-\
4a70ebb47a6b"],

Cell[BoxData[
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"dinnNNNraveOnmEbL14", "[", 
      RowBox[{"[", "oc", "]"}], "]"}], "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"innNNNraveOnmEbL14", "[", 
              RowBox[{"[", "oc", "]"}], "]"}], "[", 
             RowBox[{"[", 
              RowBox[{"i", "+", "1"}], "]"}], "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}], "+", 
           RowBox[{
            RowBox[{
             RowBox[{"innNNNraveOnmEbL14", "[", 
              RowBox[{"[", "oc", "]"}], "]"}], "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}]}], "2"], ",", 
         RowBox[{
          FractionBox["2", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"innNNNraveOnmEbL14", "[", 
               RowBox[{"[", "oc", "]"}], "]"}], "[", 
              RowBox[{"[", 
               RowBox[{"i", "+", "1"}], "]"}], "]"}], "[", 
             RowBox[{"[", "2", "]"}], "]"}], "+", 
            RowBox[{
             RowBox[{
              RowBox[{"innNNNraveOnmEbL14", "[", 
               RowBox[{"[", "oc", "]"}], "]"}], "[", 
              RowBox[{"[", "i", "]"}], "]"}], "[", 
             RowBox[{"[", "2", "]"}], "]"}]}]], 
          FractionBox[
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"innNNNraveOnmEbL14", "[", 
               RowBox[{"[", "oc", "]"}], "]"}], "[", 
              RowBox[{"[", 
               RowBox[{"i", "+", "1"}], "]"}], "]"}], "[", 
             RowBox[{"[", "2", "]"}], "]"}], "-", 
            RowBox[{
             RowBox[{
              RowBox[{"innNNNraveOnmEbL14", "[", 
               RowBox[{"[", "oc", "]"}], "]"}], "[", 
              RowBox[{"[", "i", "]"}], "]"}], "[", 
             RowBox[{"[", "2", "]"}], "]"}]}], 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"innNNNraveOnmEbL14", "[", 
               RowBox[{"[", "oc", "]"}], "]"}], "[", 
              RowBox[{"[", 
               RowBox[{"i", "+", "1"}], "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], "-", 
            RowBox[{
             RowBox[{
              RowBox[{"innNNNraveOnmEbL14", "[", 
               RowBox[{"[", "oc", "]"}], "]"}], "[", 
              RowBox[{"[", "i", "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}]}]]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{
          RowBox[{"Length", "[", 
           RowBox[{"innNNNraveOnmEbL14", "[", 
            RowBox[{"[", "oc", "]"}], "]"}], "]"}], "-", "1"}]}], "}"}]}], 
      "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"dinnNNNraveOnmEbL16", "[", 
      RowBox[{"[", "oc", "]"}], "]"}], "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"innNNNraveOnmEbL16", "[", 
              RowBox[{"[", "oc", "]"}], "]"}], "[", 
             RowBox[{"[", 
              RowBox[{"i", "+", "1"}], "]"}], "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}], "+", 
           RowBox[{
            RowBox[{
             RowBox[{"innNNNraveOnmEbL16", "[", 
              RowBox[{"[", "oc", "]"}], "]"}], "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}]}], "2"], ",", 
         RowBox[{
          FractionBox["2", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"innNNNraveOnmEbL16", "[", 
               RowBox[{"[", "oc", "]"}], "]"}], "[", 
              RowBox[{"[", 
               RowBox[{"i", "+", "1"}], "]"}], "]"}], "[", 
             RowBox[{"[", "2", "]"}], "]"}], "+", 
            RowBox[{
             RowBox[{
              RowBox[{"innNNNraveOnmEbL16", "[", 
               RowBox[{"[", "oc", "]"}], "]"}], "[", 
              RowBox[{"[", "i", "]"}], "]"}], "[", 
             RowBox[{"[", "2", "]"}], "]"}]}]], 
          FractionBox[
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"innNNNraveOnmEbL16", "[", 
               RowBox[{"[", "oc", "]"}], "]"}], "[", 
              RowBox[{"[", 
               RowBox[{"i", "+", "1"}], "]"}], "]"}], "[", 
             RowBox[{"[", "2", "]"}], "]"}], "-", 
            RowBox[{
             RowBox[{
              RowBox[{"innNNNraveOnmEbL16", "[", 
               RowBox[{"[", "oc", "]"}], "]"}], "[", 
              RowBox[{"[", "i", "]"}], "]"}], "[", 
             RowBox[{"[", "2", "]"}], "]"}]}], 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"innNNNraveOnmEbL16", "[", 
               RowBox[{"[", "oc", "]"}], "]"}], "[", 
              RowBox[{"[", 
               RowBox[{"i", "+", "1"}], "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], "-", 
            RowBox[{
             RowBox[{
              RowBox[{"innNNNraveOnmEbL16", "[", 
               RowBox[{"[", "oc", "]"}], "]"}], "[", 
              RowBox[{"[", "i", "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}]}]]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{
          RowBox[{"Length", "[", 
           RowBox[{"innNNNraveOnmEbL16", "[", 
            RowBox[{"[", "oc", "]"}], "]"}], "]"}], "-", "1"}]}], "}"}]}], 
      "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"dinnNNNraveOnmEbL18", "[", 
      RowBox[{"[", "oc", "]"}], "]"}], "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"innNNNraveOnmEbL18", "[", 
              RowBox[{"[", "oc", "]"}], "]"}], "[", 
             RowBox[{"[", 
              RowBox[{"i", "+", "1"}], "]"}], "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}], "+", 
           RowBox[{
            RowBox[{
             RowBox[{"innNNNraveOnmEbL18", "[", 
              RowBox[{"[", "oc", "]"}], "]"}], "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}]}], "2"], ",", 
         RowBox[{
          FractionBox["2", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"innNNNraveOnmEbL18", "[", 
               RowBox[{"[", "oc", "]"}], "]"}], "[", 
              RowBox[{"[", 
               RowBox[{"i", "+", "1"}], "]"}], "]"}], "[", 
             RowBox[{"[", "2", "]"}], "]"}], "+", 
            RowBox[{
             RowBox[{
              RowBox[{"innNNNraveOnmEbL18", "[", 
               RowBox[{"[", "oc", "]"}], "]"}], "[", 
              RowBox[{"[", "i", "]"}], "]"}], "[", 
             RowBox[{"[", "2", "]"}], "]"}]}]], 
          FractionBox[
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"innNNNraveOnmEbL18", "[", 
               RowBox[{"[", "oc", "]"}], "]"}], "[", 
              RowBox[{"[", 
               RowBox[{"i", "+", "1"}], "]"}], "]"}], "[", 
             RowBox[{"[", "2", "]"}], "]"}], "-", 
            RowBox[{
             RowBox[{
              RowBox[{"innNNNraveOnmEbL18", "[", 
               RowBox[{"[", "oc", "]"}], "]"}], "[", 
              RowBox[{"[", "i", "]"}], "]"}], "[", 
             RowBox[{"[", "2", "]"}], "]"}]}], 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"innNNNraveOnmEbL18", "[", 
               RowBox[{"[", "oc", "]"}], "]"}], "[", 
              RowBox[{"[", 
               RowBox[{"i", "+", "1"}], "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], "-", 
            RowBox[{
             RowBox[{
              RowBox[{"innNNNraveOnmEbL18", "[", 
               RowBox[{"[", "oc", "]"}], "]"}], "[", 
              RowBox[{"[", "i", "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}]}]]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{
          RowBox[{"Length", "[", 
           RowBox[{"innNNNraveOnmEbL18", "[", 
            RowBox[{"[", "oc", "]"}], "]"}], "]"}], "-", "1"}]}], "}"}]}], 
      "]"}]}], ";"}], ",", 
   RowBox[{"{", 
    RowBox[{"oc", ",", "1", ",", "25"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9537035109226084`*^9, 3.9537035122226133`*^9}, {
  3.953703575834874*^9, 3.953703651432434*^9}, {3.9537036893220663`*^9, 
  3.953703838390976*^9}, {3.9537038986787868`*^9, 3.9537039707203584`*^9}, {
  3.9537041532983465`*^9, 3.9537042367054987`*^9}, {3.9537043217361536`*^9, 
  3.9537043858209724`*^9}, {3.9537044361811647`*^9, 3.9537044583820634`*^9}, {
  3.953704507494935*^9, 3.953704527050059*^9}, {3.9537045809497128`*^9, 
  3.953704628650828*^9}, {3.9537047503413353`*^9, 3.9537047982614765`*^9}, {
  3.9537049723201833`*^9, 3.953704976210611*^9}, {3.9537050088077755`*^9, 
  3.953705275034422*^9}},
 CellLabel->
  "In[671]:=",ExpressionUUID->"f776e2d4-9a0b-4bcd-8cd9-832094771e07"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"n", "=", "25"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"ListPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"dinnNNNraveOnmEbL14", "[", 
      RowBox[{"[", "n", "]"}], "]"}], ",", 
     RowBox[{"dinnNNNraveOnmEbL16", "[", 
      RowBox[{"[", "n", "]"}], "]"}], ",", 
     RowBox[{"dinnNNNraveOnmEbL18", "[", 
      RowBox[{"[", "n", "]"}], "]"}]}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
   RowBox[{"Joined", "\[Rule]", "True"}], ",", 
   RowBox[{"PlotMarkers", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Automatic", ",", " ", "Small"}], "}"}]}], ",", 
   RowBox[{"Frame", "\[Rule]", "True"}], ",", 
   RowBox[{"FrameLabel", "->", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{"\"\<\[Omega] = 2.5\>\"", ",", "20", ",", "Bold"}], "]"}], ",", 
      RowBox[{"Style", "[", 
       RowBox[{
       "\"\<\[PartialD] f / \[PartialD] \!\(\*OverscriptBox[\(E\), \(_\)]\)\>\
\"", ",", "16", ",", "Bold"}], "]"}]}], "}"}]}], ",", 
   RowBox[{"FrameStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"Thick", ",", "Thick"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Thick", ",", "Thick"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"PlotLegends", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
     "\"\<L = 14, N = 7\>\"", ",", "\"\<L = 16, N = 8\>\"", ",", 
      "\"\<L = 18, N = 9\>\""}], "}"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.953705290076138*^9, 3.953705313444285*^9}, {
  3.953705354112647*^9, 3.9537053740929785`*^9}, {3.953706548247698*^9, 
  3.9537065574843636`*^9}, {3.9544627772360682`*^9, 3.954462778043917*^9}, {
  3.9544636822100296`*^9, 3.954463697168518*^9}, {3.9544637377684393`*^9, 
  3.954463754571218*^9}, {3.954463794439499*^9, 3.954463848324646*^9}, {
  3.9544639288831797`*^9, 3.954463934436366*^9}},
 CellLabel->
  "In[672]:=",ExpressionUUID->"1aabfcff-839e-486f-bd70-c4a91f063c0f"],

Cell[BoxData[
 TemplateBox[{
   GraphicsBox[{{}, {{{}, {}, {
        Hue[0.67, 0.6, 0.6], 
        Directive[
         PointSize[0.011000000000000001`], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6]], 
        LineBox[CompressedData["
1:eJwBkQFu/iFib1JlAgAAABgAAAACAAAAvIDTC+cDCcAqoFXx+kHAPwKvYVft
ZwfAF8E6266H6T+vmWxnCykGwE8QJTRaZvA/q5eTb/jKBMDkHYlc1HjPP1A0
uzcNNAPAyShIWy3WuD9o/2BC+JcBwJILGbNjkvE/OsZ0lR4UAMDSDgCbP/zi
P/j7A7yoKP2/iWbwr1Zj4D8eZPTS9TX6v6amWD+Kd9c/o9v3AOI697/HSp9K
94bDP8TCBoXpIfS/CtvVli3D1D9cvEnHzArxv5Zy0vtdL8g/hJ6zFVIP7L/k
0iPdTRfHPy/x92bE9eW/mKqrUqqker/V3YpiY4/fv2wY04dmLLi/7iLVa0VM
07+I969DsaRnv46VRwInrby/2Q0M33Kysb/eAgsMYvuzP1+MWhJNIp2/gWRK
SrQT0T9ZGB4Tq3zRvznqYR8WGd0/HNbn3rkSwr8mQjJvrJjkP87TAMrtfNu/
rgU73dKs6j9Hux4iyg7jvxYAF5WQZ/A/NmQdbqLZ1b+m+PKEFIvzPwE++McG
B+e/1BbG/A==
         "]]}, {
        Hue[0.9060679774997897, 0.6, 0.6], 
        Directive[
         PointSize[0.011000000000000001`], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6]], 
        LineBox[CompressedData["
1:eJwBEQLu/SFib1JlAgAAACAAAAACAAAA2hto7R4iD8CJaEJfF4T3Pw2ibX6m
hw3Am3SLoM1Q9D9zGUwgrx8MwEwdTu7+fu0/WG34SR+mCsCOlQN2T4TiP+gH
qdr4EQnAb2C+yDph4D81QnqR9m0HwAlHAA+1QOk/x4GJAEjZBcA+K9g4h4ji
PwTPaGgEZATAKRsKv8du5D9kx9v0+e4CwAMGOabpBOE/GmmIXd9jAcALfzoe
NFrcP+ZEhz6cpP+/uP0B0esM4D9wPkgsX4/8v+QmtupZONw/lhvEXbKE+b/I
Ge+u4PfXP7rfbQtvd/a/1E0jjmUdyz9k7Wr1BWDzv/kCFSbbccw/LS3tJ+hH
8L8FNUeM2Q7KP+BQOs9Cauq/6bQoRsbTvz9Eifgs+U3kvwKNqboMzbQ/gAWM
8U5S3L/7H4KSzLiVv6QU865HDNC/a5ITQNOCtb+OM71LUuetv8K9s9PfMau/
5RHDPNQtwT/ZWMiY5mO9vyG9MY2U29Q/qyd3CNL3wr+c/uh0+YLgPyMwmNqR
08u//mBahKuW5j/VvWz2LXHVv4i29N6equw//Ypsfh81278zENyN3FvxP5Dd
YYohS96/zKZoE3Ni9D+CdqBAhn/hvyL9HSCgcfc/YmHEApHN4b87GjyekIL6
P9d6eyU/beG/1DGLQkKE/T93uQBaQGbmv8BTszOzJwBAyYVhbIOZ7r85Xwp6

         "]]}, {
        Hue[0.1421359549995791, 0.6, 0.6], 
        Directive[
         PointSize[0.011000000000000001`], 
         RGBColor[0.560181, 0.691569, 0.194885], 
         AbsoluteThickness[1.6]], 
        LineBox[CompressedData["
1:eJwBUQKu/SFib1JlAgAAACQAAAACAAAAM9x18zBgEsCSuaheI9u1v7XEyyEg
fhHAmMPMZk5uvz+SzHz1X+AQwMjpNYwUVvg/L9jXAco8EMBjIDwULKTwPyRW
7nb11A7Ar/EmVmjR5T8S1Ay4fTgNwEvRhkt0Auw/droxplW/C8AG/dk24UHo
P5cSGCuWRArAUdXkkEmm4D8Q+kd7DbgIwArc01mtMtw/JNIYcR0mB8De7Gz0
SOHXPyjQQw0ylwXAJQixO6AJ3z8+OwJzrwgEwFpGPCAo9OI/Th7WoZKDAsA3
UbOCfPLcPxxj1tmp/gDAOdYIUkFX3T8hdgcKnOn+v14WpM/hBtg/qsHa4nLM
+7+nuBAv0w3UP3IBaYZ8s/i/Rs9cpLmI0T+SbaiFvZ/1v5Js+AYMD8s/XOI+
iL2K8r+5u1iFRBC+PxIuWCrh7O6/uaGUUiT4uj/KseBJg7zov/wGpjg6iq0/
+8sZ00CK4r8eyu1tu7mZP60OmP5Nvti/jLnkO10UYT8Xzemq+uTIv0x5BElh
g7G/AKWBAbvGYb+FMiI9bjurv9x7KCzYYsg/l20jLrcGwL82rBjqAofYP02z
FMecTcK/MN4SPWZs4j849hr54IXLv+1LCcKEkeg/5Ba6m8qw0L+oRpRuwbLu
Py6EZe9MGtG/FLG4XVdm8j/LsCNsyH/Zv2rWNF78bfU/UPZerS9e2b8u7V6G
cnb4PwqftgAfxeC/to3xiymI+z8osNA4Z2fjv8jN2f2HmP4//7yS4GJ95L9K
NcOfX88AQP7K/OF6+ue/QhAsqA==
         "]]}}, {{
        Directive[
         PointSize[0.011000000000000001`], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
             GraphicsBox[{
               EdgeForm[], 
               DiskBox[{0, 0}]}], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.011000000000000001`], 
                 RGBColor[0.368417, 0.506779, 0.709798], 
                 AbsoluteThickness[1.6]]}, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}, Automatic, 
          Offset[7]], CompressedData["
1:eJwBlQFq/iFib1JlAwAAABgAAAABAAAAAgAAALyA0wvnAwnAKqBV8fpBwD8C
r2FX7WcHwBfBOtuuh+k/r5lsZwspBsBPECU0WmbwP6uXk2/4ygTA5B2JXNR4
zz9QNLs3DTQDwMkoSFst1rg/aP9gQviXAcCSCxmzY5LxPzrGdJUeFADA0g4A
mz/84j/4+wO8qCj9v4lm8K9WY+A/HmT00vU1+r+mplg/infXP6Pb9wDiOve/
x0qfSveGwz/EwgaF6SH0vwrb1ZYtw9Q/XLxJx8wK8b+WctL7XS/IP4SesxVS
D+y/5NIj3U0Xxz8v8fdmxPXlv5iqq1KqpHq/1d2KYmOP379sGNOHZiy4v+4i
1WtFTNO/iPevQ7GkZ7+OlUcCJ628v9kNDN9ysrG/3gILDGL7sz9fjFoSTSKd
v4FkSkq0E9E/WRgeE6t80b856mEfFhndPxzW5965EsK/JkIyb6yY5D/O0wDK
7Xzbv64FO93SrOo/R7seIsoO478WABeVkGfwPzZkHW6i2dW/pvjyhBSL8z8B
PvjHBgfnv94+xv4=
         "]]}, {
        Directive[
         PointSize[0.011000000000000001`], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
             GraphicsBox[{
               EdgeForm[], 
               PolygonBox[{{-1, -1}, {1, -1}, {1, 1}, {-1, 1}}]}], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.011000000000000001`], 
                 RGBColor[0.880722, 0.611041, 0.142051], 
                 AbsoluteThickness[1.6]]}, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}, Automatic, 
          Offset[7]], CompressedData["
1:eJwBFQLq/SFib1JlAwAAACAAAAABAAAAAgAAANobaO0eIg/AiWhCXxeE9z8N
om1+pocNwJt0i6DNUPQ/cxlMIK8fDMBMHU7u/n7tP1ht+EkfpgrAjpUDdk+E
4j/oB6na+BEJwG9gvsg6YeA/NUJ6kfZtB8AJRwAPtUDpP8eBiQBI2QXAPivY
OIeI4j8Ez2hoBGQEwCkbCr/HbuQ/ZMfb9PnuAsADBjmm6QThPxppiF3fYwHA
C386HjRa3D/mRIc+nKT/v7j9AdHrDOA/cD5ILF+P/L/kJrbqWTjcP5YbxF2y
hPm/yBnvruD31z+6320Lb3f2v9RNI45lHcs/ZO1q9QVg87/5AhUm23HMPy0t
7SfoR/C/BTVHjNkOyj/gUDrPQmrqv+m0KEbG078/RIn4LPlN5L8Cjam6DM20
P4AFjPFOUty/+x+Cksy4lb+kFPOuRwzQv2uSE0DTgrW/jjO9S1Lnrb/CvbPT
3zGrv+URwzzULcE/2VjImOZjvb8hvTGNlNvUP6sndwjS98K/nP7odPmC4D8j
MJjakdPLv/5gWoSrluY/1b1s9i1x1b+ItvTenqrsP/2KbH4fNdu/MxDcjdxb
8T+Q3WGKIUvev8ymaBNzYvQ/gnagQIZ/4b8i/R0goHH3P2JhxAKRzeG/Oxo8
npCC+j/XenslP23hv9Qxi0JChP0/d7kAWkBm5r/AU7MzsycAQMmFYWyDme6/
RKcKfA==
         "]]}, {
        Directive[
         PointSize[0.011000000000000001`], 
         RGBColor[0.560181, 0.691569, 0.194885], 
         AbsoluteThickness[1.6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
             GraphicsBox[{
               EdgeForm[], 
               PolygonBox[{{0, 1}, {1, 0}, {0, -1}, {-1, 0}}]}], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.011000000000000001`], 
                 RGBColor[0.560181, 0.691569, 0.194885], 
                 AbsoluteThickness[1.6]]}, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}, Automatic, 
          Offset[7]], CompressedData["
1:eJwBVQKq/SFib1JlAwAAACQAAAABAAAAAgAAADPcdfMwYBLAkrmoXiPbtb+1
xMshIH4RwJjDzGZObr8/ksx89V/gEMDI6TWMFFb4Py/Y1wHKPBDAYyA8FCyk
8D8kVu529dQOwK/xJlZo0eU/EtQMuH04DcBL0YZLdALsP3a6MaZVvwvABv3Z
NuFB6D+XEhgrlkQKwFHV5JBJpuA/EPpHew24CMAK3NNZrTLcPyTSGHEdJgfA
3uxs9Ejh1z8o0EMNMpcFwCUIsTugCd8/PjsCc68IBMBaRjwgKPTiP04e1qGS
gwLAN1Gzgnzy3D8cY9bZqf4AwDnWCFJBV90/IXYHCpzp/r9eFqTP4QbYP6rB
2uJyzPu/p7gQL9MN1D9yAWmGfLP4v0bPXKS5iNE/km2ohb2f9b+SbPgGDA/L
P1ziPoi9ivK/ubtYhUQQvj8SLlgq4ezuv7mhlFIk+Lo/yrHgSYO86L/8BqY4
OoqtP/vLGdNAiuK/Hsrtbbu5mT+tDpj+Tb7Yv4y55DtdFGE/F83pqvrkyL9M
eQRJYYOxvwClgQG7xmG/hTIiPW47q7/ceygs2GLIP5dtIy63BsC/NqwY6gKH
2D9NsxTHnE3CvzDeEj1mbOI/OPYa+eCFy7/tSwnChJHoP+QWupvKsNC/qEaU
bsGy7j8uhGXvTBrRvxSxuF1XZvI/y7AjbMh/2b9q1jRe/G31P1D2Xq0vXtm/
Lu1ehnJ2+D8Kn7YAH8Xgv7aN8YspiPs/KLDQOGdn47/Izdn9h5j+P/+8kuBi
feS/SjXDn1/PAED+yvzhevrnv03oLKo=
         "]]}}}, {{}, {}}}, {
    DisplayFunction -> Identity, DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
     AxesLabel -> {None, None}, AxesOrigin -> {0, 0}, DisplayFunction :> 
     Identity, Frame -> {{True, True}, {True, True}}, FrameLabel -> {{
        FormBox[
         StyleBox[
         "\"\[PartialD] f / \[PartialD] \\!\\(\\*OverscriptBox[\\(E\\), \
\\(_\\)]\\)\"", 16, Bold, StripOnInput -> False], TraditionalForm], None}, {
        FormBox[
         StyleBox["\"\[Omega] = 2.5\"", 20, Bold, StripOnInput -> False], 
         TraditionalForm], None}}, FrameStyle -> {{
        Thickness[Large], 
        Thickness[Large]}, {
        Thickness[Large], 
        Thickness[Large]}}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], 
     Method -> {
      "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
       "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           Identity[
            Part[#, 1]], 
           Identity[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           Identity[
            Part[#, 1]], 
           Identity[
            Part[#, 2]]}& )}}, 
     PlotRange -> {{-4.593936733311284, 
      2.1012566071937373`}, {-0.956239425355471, 1.5210156895615103`}}, 
     PlotRangeClipping -> True, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.05], 
        Scaled[0.05]}}, Ticks -> {Automatic, Automatic}}], 
   FormBox[
    FormBox[
     TemplateBox[{
      "\"L = 14, N = 7\"", "\"L = 16, N = 8\"", "\"L = 18, N = 9\""}, 
      "PointLegend", DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 7}, {20, 7}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[], 
                    DiskBox[{0, 0}]}, {DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, ImageSize -> {20, 7}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.032857142857142835`] -> 
                    Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 7}, {20, 7}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[{{-1, -1}, {1, -1}, {1, 1}, {-1, 1}}]}, {
                    DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, ImageSize -> {20, 7}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.032857142857142835`] -> 
                    Baseline)], #2}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 7}, {20, 7}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[{{0, 1}, {1, 0}, {0, -1}, {-1, 0}}]}, {
                    DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, ImageSize -> {20, 7}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.032857142857142835`] -> 
                    Baseline)], #3}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"PointLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.011000000000000001`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.368417, 0.506779, 0.709798]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.011000000000000001`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.880722, 0.611041, 0.142051]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.011000000000000001`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.560181, 0.691569, 0.194885]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}]}],
              "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{
                    EdgeForm[], 
                    DiskBox[{0, 0}]}], ",", 
                    RowBox[{"Offset", "[", "7", "]"}]}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[{{-1, -1}, {1, -1}, {1, 1}, {-1, 1}}]}], ",", 
                    RowBox[{"Offset", "[", "7", "]"}]}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[{{0, 1}, {1, 0}, {0, -1}, {-1, 0}}]}], ",", 
                    RowBox[{"Offset", "[", "7", "]"}]}], "}"}]}], "}"}]}], 
           ",", 
           RowBox[{"Joined", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{"True", ",", "True", ",", "True"}], "}"}]}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{
  3.954309556041175*^9, 3.954457898708377*^9, {3.954462774302064*^9, 
   3.9544627787118053`*^9}, {3.9544636862056303`*^9, 3.9544636976734943`*^9}, 
   3.95446373907684*^9, {3.9544638101763144`*^9, 3.954463849290392*^9}, 
   3.9544639353141994`*^9, {3.95543774231052*^9, 3.9554377482142525`*^9}, 
   3.967593100870098*^9, 3.96759855254933*^9},
 CellLabel->
  "Out[673]=",ExpressionUUID->"cf222895-85a9-40a4-9814-9f49634d6119"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"dinnNNNraveOnmEbL14truc", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"oc", ",", "1", ",", "25"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dinnNNNraveOnmEbL16truc", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"oc", ",", "1", ",", "25"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dinnNNNraveOnmEbL18truc", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"oc", ",", "1", ",", "25"}], "}"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.953786206881282*^9, 3.9537862104735765`*^9}, {
   3.953799049827914*^9, 3.9537990610370064`*^9}, {3.954315742303897*^9, 
   3.954315761863475*^9}, 3.954315818958003*^9},
 CellLabel->
  "In[674]:=",ExpressionUUID->"1a657fc0-705f-4ef2-8f06-fc1bde745941"],

Cell[BoxData[
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"Do", "[", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Abs", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"dinnNNNraveOnmEbL14", "[", 
            RowBox[{"[", "oc", "]"}], "]"}], "[", 
           RowBox[{"[", "i", "]"}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}], "]"}], "<", "1."}], ",", 
       RowBox[{"AppendTo", "[", 
        RowBox[{
         RowBox[{"dinnNNNraveOnmEbL14truc", "[", 
          RowBox[{"[", "oc", "]"}], "]"}], ",", 
         RowBox[{
          RowBox[{"dinnNNNraveOnmEbL14", "[", 
           RowBox[{"[", "oc", "]"}], "]"}], "[", 
          RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", 
        RowBox[{"dinnNNNraveOnmEbL14", "[", 
         RowBox[{"[", "oc", "]"}], "]"}], "]"}]}], "}"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"oc", ",", "1", ",", "25"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9537856706261244`*^9, 3.953785684275464*^9}, {
  3.953785714525177*^9, 3.953785926128706*^9}, {3.953785978396959*^9, 
  3.9537859885133905`*^9}, {3.9537861575021086`*^9, 3.953786169775834*^9}, {
  3.953799080031822*^9, 3.953799096119437*^9}, {3.9543157681805944`*^9, 
  3.9543157917654076`*^9}, {3.9544579595478773`*^9, 3.954457962969571*^9}, {
  3.9544590548090534`*^9, 3.954459076983553*^9}},
 CellLabel->
  "In[677]:=",ExpressionUUID->"875e7a18-0044-43de-bce6-57310746973e"],

Cell[BoxData[
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"Do", "[", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Abs", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"dinnNNNraveOnmEbL16", "[", 
            RowBox[{"[", "oc", "]"}], "]"}], "[", 
           RowBox[{"[", "i", "]"}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}], "]"}], "<", "1."}], ",", 
       RowBox[{"AppendTo", "[", 
        RowBox[{
         RowBox[{"dinnNNNraveOnmEbL16truc", "[", 
          RowBox[{"[", "oc", "]"}], "]"}], ",", 
         RowBox[{
          RowBox[{"dinnNNNraveOnmEbL16", "[", 
           RowBox[{"[", "oc", "]"}], "]"}], "[", 
          RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", 
        RowBox[{"dinnNNNraveOnmEbL16", "[", 
         RowBox[{"[", "oc", "]"}], "]"}], "]"}]}], "}"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"oc", ",", "1", ",", "25"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9537860204243684`*^9, 3.9537860332467413`*^9}, {
  3.953786173739747*^9, 3.953786183501644*^9}, {3.953799101110939*^9, 
  3.953799115041398*^9}, {3.9543157968573008`*^9, 3.954315807559267*^9}, {
  3.954315859971181*^9, 3.95431586701748*^9}, {3.9544579655965242`*^9, 
  3.954457967260859*^9}, {3.954459060702185*^9, 3.954459071383892*^9}},
 CellLabel->
  "In[678]:=",ExpressionUUID->"ea65bb78-6d6c-4cd9-9a01-5b3690fc3738"],

Cell[BoxData[
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"Do", "[", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Abs", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"dinnNNNraveOnmEbL18", "[", 
            RowBox[{"[", "oc", "]"}], "]"}], "[", 
           RowBox[{"[", "i", "]"}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}], "]"}], "<", "1."}], ",", 
       RowBox[{"AppendTo", "[", 
        RowBox[{
         RowBox[{"dinnNNNraveOnmEbL18truc", "[", 
          RowBox[{"[", "oc", "]"}], "]"}], ",", 
         RowBox[{
          RowBox[{"dinnNNNraveOnmEbL18", "[", 
           RowBox[{"[", "oc", "]"}], "]"}], "[", 
          RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", 
        RowBox[{"dinnNNNraveOnmEbL18", "[", 
         RowBox[{"[", "oc", "]"}], "]"}], "]"}]}], "}"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"oc", ",", "1", ",", "25"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9537860396894674`*^9, 3.9537860526938076`*^9}, {
   3.9537861873076124`*^9, 3.953786197577304*^9}, {3.953799120169964*^9, 
   3.953799133058117*^9}, {3.954315876256468*^9, 3.954315893801322*^9}, {
   3.9544579696962557`*^9, 3.954457971011822*^9}, 3.9544590665216475`*^9},
 CellLabel->
  "In[679]:=",ExpressionUUID->"9bd8f83b-242f-4747-9ed0-50e33f49008e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"innNNNslopedata", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"ab1", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"FindFit", "[", 
         RowBox[{
          RowBox[{"dinnNNNraveOnmEbL14truc", "[", 
           RowBox[{"[", "n", "]"}], "]"}], ",", 
          RowBox[{
           RowBox[{"a", "*", "x"}], "+", "b"}], ",", 
          RowBox[{"{", 
           RowBox[{"a", ",", "b"}], "}"}], ",", "x"}], "]"}], "//", 
        "Values"}], "//", "Flatten"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"ab2", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"FindFit", "[", 
         RowBox[{
          RowBox[{"dinnNNNraveOnmEbL16truc", "[", 
           RowBox[{"[", "n", "]"}], "]"}], ",", 
          RowBox[{
           RowBox[{"a", "*", "x"}], "+", "b"}], ",", 
          RowBox[{"{", 
           RowBox[{"a", ",", "b"}], "}"}], ",", "x"}], "]"}], "//", 
        "Values"}], "//", "Flatten"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"ab3", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"FindFit", "[", 
         RowBox[{
          RowBox[{"dinnNNNraveOnmEbL18truc", "[", 
           RowBox[{"[", "n", "]"}], "]"}], ",", 
          RowBox[{
           RowBox[{"a", "*", "x"}], "+", "b"}], ",", 
          RowBox[{"{", 
           RowBox[{"a", ",", "b"}], "}"}], ",", "x"}], "]"}], "//", 
        "Values"}], "//", "Flatten"}]}], ";", 
     RowBox[{"AppendTo", "[", 
      RowBox[{"innNNNslopedata", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"ab1", "[", 
          RowBox[{"[", "1", "]"}], "]"}], ",", 
         RowBox[{"ab2", "[", 
          RowBox[{"[", "1", "]"}], "]"}], ",", 
         RowBox[{"ab3", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], "}"}]}], "]"}], ";"}], ",", 
    RowBox[{"{", 
     RowBox[{"n", ",", "1", ",", "25"}], "}"}]}], "]"}], ";"}]}], "Input",Expr\
essionUUID->"6f60b538-baae-4f35-8625-072fd741f8aa"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Used", " ", "for", " ", "plots"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"L", "=", "25"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"ListPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"0.1", "*", "i"}], ",", 
           RowBox[{
            RowBox[{"innNNNslopedata", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "L"}], "}"}]}], "]"}], ",", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"0.1", "*", "i"}], ",", 
           RowBox[{
            RowBox[{"innNNNslopedata", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "2", "]"}], "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "L"}], "}"}]}], "]"}], ",", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"0.1", "*", "i"}], ",", 
           RowBox[{
            RowBox[{"innNNNslopedata", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "3", "]"}], "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "L"}], "}"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
     RowBox[{"Joined", "\[Rule]", "True"}], ",", 
     RowBox[{"PlotMarkers", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Automatic", ",", " ", "Small"}], "}"}]}], ",", 
     RowBox[{"Frame", "\[Rule]", "True"}], ",", 
     RowBox[{"FrameLabel", "->", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{"\"\<\[Omega]\>\"", ",", "16", ",", "Bold"}], "]"}], ",", 
        RowBox[{"Style", "[", 
         RowBox[{
         "\"\<Slope of  \
\!\(\*FractionBox[\(\[PartialD]f/\[PartialD]\*OverscriptBox[\(E\), \(_\)]\), \
\(f\)]\)\>\"", ",", "16", ",", "Bold"}], "]"}]}], "}"}]}], ",", 
     RowBox[{"FrameStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"Thick", ",", "Thick"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"Thick", ",", "Thick"}], "}"}]}], "}"}]}], ",", 
     RowBox[{"PlotLegends", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
       "\"\<L = 14, N = 7\>\"", ",", "\"\<L = 16, N = 8\>\"", ",", 
        "\"\<L = 18, N = 9\>\""}], "}"}]}]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"ListPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"0.1", "*", "i"}], ",", 
           RowBox[{
            RowBox[{"innNNNslopedata", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "L"}], "}"}]}], "]"}], ",", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"0.1", "*", "i"}], ",", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              FractionBox["16", "14"], ")"}], 
             RowBox[{"1", "/", "2"}]], "*", 
            RowBox[{
             RowBox[{"innNNNslopedata", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "[", 
             RowBox[{"[", "2", "]"}], "]"}]}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "L"}], "}"}]}], "]"}], ",", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"0.1", "*", "i"}], ",", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              FractionBox["18", "14"], ")"}], 
             RowBox[{"1", "/", "2"}]], "*", 
            RowBox[{
             RowBox[{"innNNNslopedata", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "[", 
             RowBox[{"[", "3", "]"}], "]"}]}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "L"}], "}"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
     RowBox[{"Joined", "\[Rule]", "True"}], ",", 
     RowBox[{"PlotMarkers", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Automatic", ",", " ", "Small"}], "}"}]}], ",", 
     RowBox[{"Frame", "\[Rule]", "True"}], ",", 
     RowBox[{"FrameLabel", "->", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{"\"\<\[Omega]\>\"", ",", "16", ",", "Bold"}], "]"}], ",", 
        RowBox[{"Style", "[", 
         RowBox[{
         "\"\<Slope of  \!\(\*SuperscriptBox[\(L\), \(1/2\)]\) \
\!\(\*FractionBox[\(\[PartialD]f/\[PartialD]\*OverscriptBox[\(E\), \(_\)]\), \
\(f\)]\)\>\"", ",", "16", ",", "Bold"}], "]"}]}], "}"}]}], ",", 
     RowBox[{"FrameStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"Thick", ",", "Thick"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"Thick", ",", "Thick"}], "}"}]}], "}"}]}], ",", 
     RowBox[{"PlotLegends", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
       "\"\<L = 14, N = 7\>\"", ",", "\"\<L = 16, N = 8\>\"", ",", 
        "\"\<L = 18, N = 9\>\""}], "}"}]}]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"ListPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"0.1", "*", "i"}], ",", 
           RowBox[{
            RowBox[{"innNNNslopedata", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "L"}], "}"}]}], "]"}], ",", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"0.1", "*", "i"}], ",", 
           RowBox[{
            RowBox[{"(", 
             FractionBox["16", "14"], ")"}], "*", 
            RowBox[{
             RowBox[{"innNNNslopedata", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "[", 
             RowBox[{"[", "2", "]"}], "]"}]}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "L"}], "}"}]}], "]"}], ",", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"0.1", "*", "i"}], ",", 
           RowBox[{
            RowBox[{"(", 
             FractionBox["18", "14"], ")"}], "*", 
            RowBox[{
             RowBox[{"innNNNslopedata", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "[", 
             RowBox[{"[", "3", "]"}], "]"}]}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "L"}], "}"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
     RowBox[{"Joined", "\[Rule]", "True"}], ",", 
     RowBox[{"PlotMarkers", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Automatic", ",", " ", "Small"}], "}"}]}], ",", 
     RowBox[{"Frame", "\[Rule]", "True"}], ",", 
     RowBox[{"FrameLabel", "->", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{"\"\<\[Omega]\>\"", ",", "16", ",", "Bold"}], "]"}], ",", 
        RowBox[{"Style", "[", 
         RowBox[{
         "\"\<Slope of  L \
\!\(\*FractionBox[\(\[PartialD]f/\[PartialD]\*OverscriptBox[\(E\), \(_\)]\), \
\(f\)]\)\>\"", ",", "16", ",", "Bold"}], "]"}]}], "}"}]}], ",", 
     RowBox[{"FrameStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"Thick", ",", "Thick"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"Thick", ",", "Thick"}], "}"}]}], "}"}]}], ",", 
     RowBox[{"PlotLegends", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
       "\"\<L = 14, N = 7\>\"", ",", "\"\<L = 16, N = 8\>\"", ",", 
        "\"\<L = 18, N = 9\>\""}], "}"}]}]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"ListPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"0.1", "*", "i"}], ",", 
           RowBox[{
            RowBox[{"innNNNslopedata", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "L"}], "}"}]}], "]"}], ",", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"0.1", "*", "i"}], ",", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              FractionBox["16", "14"], ")"}], 
             RowBox[{"3", "/", "2"}]], "*", 
            RowBox[{
             RowBox[{"innNNNslopedata", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "[", 
             RowBox[{"[", "2", "]"}], "]"}]}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "L"}], "}"}]}], "]"}], ",", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"0.1", "*", "i"}], ",", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              FractionBox["18", "14"], ")"}], 
             RowBox[{"3", "/", "2"}]], "*", 
            RowBox[{
             RowBox[{"innNNNslopedata", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "[", 
             RowBox[{"[", "3", "]"}], "]"}]}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "L"}], "}"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
     RowBox[{"Joined", "\[Rule]", "True"}], ",", 
     RowBox[{"PlotMarkers", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Automatic", ",", " ", "Small"}], "}"}]}], ",", 
     RowBox[{"Frame", "\[Rule]", "True"}], ",", 
     RowBox[{"FrameLabel", "->", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{"\"\<\[Omega]\>\"", ",", "16", ",", "Bold"}], "]"}], ",", 
        RowBox[{"Style", "[", 
         RowBox[{
         "\"\<Slope of  \!\(\*SuperscriptBox[\(L\), \(3/2\)]\) \
\!\(\*FractionBox[\(\[PartialD]f/\[PartialD]\*OverscriptBox[\(E\), \(_\)]\), \
\(f\)]\)\>\"", ",", "16", ",", "Bold"}], "]"}]}], "}"}]}], ",", 
     RowBox[{"FrameStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"Thick", ",", "Thick"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"Thick", ",", "Thick"}], "}"}]}], "}"}]}], ",", 
     RowBox[{"PlotLegends", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
       "\"\<L = 14, N = 7\>\"", ",", "\"\<L = 16, N = 8\>\"", ",", 
        "\"\<L = 18, N = 9\>\""}], "}"}]}]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"ListPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"0.1", "*", "i"}], ",", 
           RowBox[{
            RowBox[{"innNNNslopedata", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "L"}], "}"}]}], "]"}], ",", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"0.1", "*", "i"}], ",", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              FractionBox["16", "14"], ")"}], "2"], "*", 
            RowBox[{
             RowBox[{"innNNNslopedata", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "[", 
             RowBox[{"[", "2", "]"}], "]"}]}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "L"}], "}"}]}], "]"}], ",", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"0.1", "*", "i"}], ",", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              FractionBox["18", "14"], ")"}], "2"], "*", 
            RowBox[{
             RowBox[{"innNNNslopedata", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "[", 
             RowBox[{"[", "3", "]"}], "]"}]}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "L"}], "}"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
     RowBox[{"Joined", "\[Rule]", "True"}], ",", 
     RowBox[{"PlotMarkers", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Automatic", ",", " ", "Small"}], "}"}]}], ",", 
     RowBox[{"Frame", "\[Rule]", "True"}], ",", 
     RowBox[{"FrameLabel", "->", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{"\"\<\[Omega]\>\"", ",", "16", ",", "Bold"}], "]"}], ",", 
        RowBox[{"Style", "[", 
         RowBox[{
         "\"\<Slope of  \!\(\*SuperscriptBox[\(L\), \(2\)]\) \
\!\(\*FractionBox[\(\[PartialD]f/\[PartialD]\*OverscriptBox[\(E\), \(_\)]\), \
\(f\)]\)\>\"", ",", "16", ",", "Bold"}], "]"}]}], "}"}]}], ",", 
     RowBox[{"FrameStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"Thick", ",", "Thick"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"Thick", ",", "Thick"}], "}"}]}], "}"}]}], ",", 
     RowBox[{"PlotLegends", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
       "\"\<L = 14, N = 7\>\"", ",", "\"\<L = 16, N = 8\>\"", ",", 
        "\"\<L = 18, N = 9\>\""}], "}"}]}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.9543133944318595`*^9, 3.9543134937480664`*^9}, {
   3.9543135250971828`*^9, 3.9543136282798133`*^9}, {3.9543137170759335`*^9, 
   3.954313761978239*^9}, {3.9543154949132404`*^9, 3.9543155626599965`*^9}, {
   3.9543181012581778`*^9, 3.954318165410542*^9}, {3.954378217108447*^9, 
   3.9543783186855593`*^9}, {3.9544587297307916`*^9, 3.954458805195284*^9}, {
   3.9544590218848267`*^9, 3.9544590219697685`*^9}, {3.954464481639555*^9, 
   3.954464549276757*^9}, 3.9544645874765234`*^9, {3.9544646333952756`*^9, 
   3.954464661367938*^9}, {3.954464707596465*^9, 3.954464907602094*^9}, {
   3.9544649935345755`*^9, 3.954465042099541*^9}, {3.954465112735804*^9, 
   3.9544651359649973`*^9}, {3.9544651750282693`*^9, 3.954465180035432*^9}, {
   3.9544652385860214`*^9, 3.954465326449585*^9}, {3.9544994943707204`*^9, 
   3.9544995133784876`*^9}, {3.9544997235346975`*^9, 3.954499734264243*^9}, {
   3.955438000563222*^9, 3.955438041683247*^9}, {3.9554380883753257`*^9, 
   3.9554381192111025`*^9}},
 CellLabel->
  "In[685]:=",ExpressionUUID->"cc14232b-e7a0-448e-9723-f79ee02fadcf"],

Cell[BoxData[
 TemplateBox[{
   GraphicsBox[{{}, {{{}, {}, {
        Hue[0.67, 0.6, 0.6], 
        Directive[
         PointSize[0.011000000000000001`], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6]], 
        LineBox[CompressedData["
1:eJxTTMoPSmViYGCQBGIQPWsmCOy0r3vUu3TTyXP7IfyT9ppLcxXjw6/uNzEG
gcv2bA3qk+IWn4XK37S/yl+x9oL8xf0MYPDAXqp5w7olsZeg6h/b73VfNeE2
5+X96Wkg8Mzeodzwdn7+Faj+l/ZfnUvXemtf2n/2DAi8sef+GFe8puoc1LwP
9tVZideNb16Cqv9o/4vhMk8Ix2Wo+Z/tuSwOPwlvvwjV/8U+wfmz8euS81D7
vtknTNbQzra+AjXvh726m82VD/3XoOb9tDe+ta/Hw+8m1Lzf9rMOa7xnCIK5
54/9+wUfmv/vvgo175+9PlPrt1siMPMYHIoPu747q3wVqp7BQT9ZaMeVb1eh
5jM6/Fkfqr15P0w/k0NVfkjDepYrUPuYHXpkMzY/87gFNY/F4Uy+yYp/4df2
AwCP1sZu
         "]]}, {
        Hue[0.9060679774997897, 0.6, 0.6], 
        Directive[
         PointSize[0.011000000000000001`], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6]], 
        LineBox[CompressedData["
1:eJxTTMoPSmViYGCQBGIQPWsmCOy0V3iySjTmydn9EP5Je7GgB/OrP5zab2IM
ApftFTZX9pTuPgmVv2m/rD0kL03n3H4GMHhgL1yu2TzX5yJU/WP7ngM7t8xR
Or8/PQ0Entn7rAr45x15Dqr/pf2llIzfFiIX9p89AwJv7HuDZHwqa2DmfbDf
NrUlw/T+eaj6j/bb7zkLT9M7CzX/s71Qs/F/S22Y/i/2KwoE1ys9uAC175v9
E9WTQTWHLkDN+2HfyH/kR+KqM1DzftpvPG+3P/QCzLzf9vcMbyzu6ISZ98f+
ybpiu7nCF6Hm/bPnLBL7uXEuzDwGh+ZX6rrOeheh6hkcFFxMvmjfvgA1n9Eh
UIYpfJX8Oah+JoeId+xnN2tegtrH7MDuwbJhS/wlqHksDg43pj7PzLq0HwA0
b8MF
         "]]}, {
        Hue[0.1421359549995791, 0.6, 0.6], 
        Directive[
         PointSize[0.011000000000000001`], 
         RGBColor[0.560181, 0.691569, 0.194885], 
         AbsoluteThickness[1.6]], 
        LineBox[CompressedData["
1:eJxTTMoPSmViYGCQBGIQPWsmCOy0zy3WdamQPLEfwj9p35oR+z154/H9JsYg
cNl+x76ZCkInjkPlb9pbL18Wu4D37H4GMHhgb7PJMkHT/BRU/WN7lrn5R6dJ
nN2fngYCz+w/TpRj6v5wGqr/pf2e0I7LK+ec3H/2DAi8sV9++fN50cunoeZ9
sH/n4BZUd+sUVP1He0NL/WfO4meg5n+238RRdS424gxU/xd7+/OlJgu6YPZ9
s1ed7GMXXwMz74d9vcqXs4UWMPt/2uf7bBEI7DkLNe+3vdGTzgfXKmDm/bG3
zlwm9boVZt4/+/iZAtZsdTD/Mjicel28b+P/81D1DA4bNZ8o2bmeh5rP6BCR
6V/lK3QBqp/J4bvKy8e7cy9A7WN2UHwz7ar49XNQ81gczh0sLLuZfnI/AHFT
xGs=
         "]]}}, {{
        Directive[
         PointSize[0.011000000000000001`], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
             GraphicsBox[{
               EdgeForm[], 
               DiskBox[{0, 0}]}], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.011000000000000001`], 
                 RGBColor[0.368417, 0.506779, 0.709798], 
                 AbsoluteThickness[1.6]]}, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}, Automatic, 
          Offset[7]], CompressedData["
1:eJxTTMoPSmVmYGCQBGJGIGYC4lkzQWCnfd2j3qWbTp7bD+GftNdcmqsYH351
v4kxCFy2Z2tQnxS3+CxU/qb9Vf6KtRfkL+5nAIMH9lLNG9Ytib0EVf/Yfq/7
qgm3OS/vT08DgWf2DuWGt/Pzr0D1v7T/6ly61lv70v6zZ0DgjT33x7jiNVXn
oOZ9sK/OSrxufPMSVP1H+18Ml3lCOC5Dzf9sz2Vx+El4+0Wo/i/2Cc6fjV+X
nIfa980+YbKGdrb1Fah5P+zV3WyufOi/BjXvp73xrX09Hn43oeb9tp91WOM9
QxDMPX/s3y/40Px/91Woef/s9Zlav90SgZnH4FB82PXdWeWrUPUMDvrJQjuu
fLsKNZ/R4c/6UO3N+2H6mRyq8kMa1rNcgdrH7NAjm7H5mcctqHksDmfyTVb8
C7+2HwCaIsZw
         "]]}, {
        Directive[
         PointSize[0.011000000000000001`], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
             GraphicsBox[{
               EdgeForm[], 
               PolygonBox[{{-1, -1}, {1, -1}, {1, 1}, {-1, 1}}]}], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.011000000000000001`], 
                 RGBColor[0.880722, 0.611041, 0.142051], 
                 AbsoluteThickness[1.6]]}, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}, Automatic, 
          Offset[7]], CompressedData["
1:eJxTTMoPSmVmYGCQBGJGIGYC4lkzQWCnvcKTVaIxT87uh/BP2osFPZhf/eHU
fhNjELhsr7C5sqd090mo/E37Ze0heWk65/YzgMEDe+Fyzea5Pheh6h/b9xzY
uWWO0vn96Wkg8MzeZ1XAP+/Ic1D9L+0vpWT8thC5sP/sGRB4Y98bJONTWQMz
74P9tqktGab3z0PVf7Tffs9ZeJreWaj5n+2Fmo3/W2rD9H+xX1EguF7pwQWo
fd/sn6ieDKo5dAFq3g/7Rv4jPxJXnYGa99N+43m7/aEXYOb9tr9neGNxRyfM
vD/2T9YV280Vvgg17589Z5HYz41zYeYxODS/Utd11rsIVc/goOBi8kX79gWo
+YwOgTJM4avkz0H1MzlEvGM/u1nzEtQ+Zgd2D5YNW+IvQc1jcXC4MfV5Ztal
/QA+u8MH
         "]]}, {
        Directive[
         PointSize[0.011000000000000001`], 
         RGBColor[0.560181, 0.691569, 0.194885], 
         AbsoluteThickness[1.6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
             GraphicsBox[{
               EdgeForm[], 
               PolygonBox[{{0, 1}, {1, 0}, {0, -1}, {-1, 0}}]}], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.011000000000000001`], 
                 RGBColor[0.560181, 0.691569, 0.194885], 
                 AbsoluteThickness[1.6]]}, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}, Automatic, 
          Offset[7]], CompressedData["
1:eJxTTMoPSmVmYGCQBGJGIGYC4lkzQWCnfW6xrkuF5In9EP5J+9aM2O/JG4/v
NzEGgcv2O/bNVBA6cRwqf9Peevmy2AW8Z/czgMEDe5tNlgma5qeg6h/bs8zN
PzpN4uz+9DQQeGb/caIcU/eH01D9L+33hHZcXjnn5P6zZ0Dgjf3yy5/Pi14+
DTXvg/07B7egulunoOo/2hta6j9zFj8DNf+z/SaOqnOxEWeg+r/Y258vNVnQ
BbPvm73qZB+7+BqYeT/s61W+nC20gNn/0z7fZ4tAYM9ZqHm/7Y2edD64VgEz
74+9deYyqdetMPP+2cfPFLBmq4P5l8Hh1OvifRv/n4eqZ3DYqPlEyc71PNR8
RoeITP8qX6ELUP1MDt9VXj7enXsBah+zg+KbaVfFr5+DmsficO5gYdnN9JP7
AXufxG0=
         "]]}}}, {{}, {}}}, {
    DisplayFunction -> Identity, DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
     AxesLabel -> {None, None}, AxesOrigin -> {0.050000000000000114`, 0}, 
     DisplayFunction :> Identity, Frame -> {{True, True}, {True, True}}, 
     FrameLabel -> {{
        FormBox[
         StyleBox[
         "\"Slope of  \
\\!\\(\\*FractionBox[\\(\[PartialD]f/\[PartialD]\\*OverscriptBox[\\(E\\), \
\\(_\\)]\\), \\(f\\)]\\)\"", 16, Bold, StripOnInput -> False], 
         TraditionalForm], None}, {
        FormBox[
         StyleBox["\"\[Omega]\"", 16, Bold, StripOnInput -> False], 
         TraditionalForm], None}}, FrameStyle -> {{
        Thickness[Large], 
        Thickness[Large]}, {
        Thickness[Large], 
        Thickness[Large]}}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], 
     Method -> {
      "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
       "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           Identity[
            Part[#, 1]], 
           Identity[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           Identity[
            Part[#, 1]], 
           Identity[
            Part[#, 2]]}& )}}, 
     PlotRange -> {{0.050000000000000114`, 2.5}, {-0.4106995346087039, 0}}, 
     PlotRangeClipping -> True, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.05], 
        Scaled[0.02]}}, Ticks -> {Automatic, Automatic}}], 
   FormBox[
    FormBox[
     TemplateBox[{
      "\"L = 14, N = 7\"", "\"L = 16, N = 8\"", "\"L = 18, N = 9\""}, 
      "PointLegend", DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 7}, {20, 7}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[], 
                    DiskBox[{0, 0}]}, {DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, ImageSize -> {20, 7}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.032857142857142835`] -> 
                    Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 7}, {20, 7}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[{{-1, -1}, {1, -1}, {1, 1}, {-1, 1}}]}, {
                    DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, ImageSize -> {20, 7}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.032857142857142835`] -> 
                    Baseline)], #2}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 7}, {20, 7}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[{{0, 1}, {1, 0}, {0, -1}, {-1, 0}}]}, {
                    DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, ImageSize -> {20, 7}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.032857142857142835`] -> 
                    Baseline)], #3}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"PointLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.011000000000000001`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.368417, 0.506779, 0.709798]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.011000000000000001`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.880722, 0.611041, 0.142051]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.011000000000000001`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.560181, 0.691569, 0.194885]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}]}],
              "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{
                    EdgeForm[], 
                    DiskBox[{0, 0}]}], ",", 
                    RowBox[{"Offset", "[", "7", "]"}]}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[{{-1, -1}, {1, -1}, {1, 1}, {-1, 1}}]}], ",", 
                    RowBox[{"Offset", "[", "7", "]"}]}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[{{0, 1}, {1, 0}, {0, -1}, {-1, 0}}]}], ",", 
                    RowBox[{"Offset", "[", "7", "]"}]}], "}"}]}], "}"}]}], 
           ",", 
           RowBox[{"Joined", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{"True", ",", "True", ",", "True"}], "}"}]}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{3.9544653274416018`*^9, 3.954499526446506*^9, 
  3.954499738283487*^9, 3.955437992263258*^9, 3.9554380428651695`*^9, 
  3.955438120281612*^9, 3.9675931469281235`*^9, 3.9675985594409246`*^9},
 CellLabel->
  "Out[686]=",ExpressionUUID->"4ab738dd-e6e9-4145-9821-5f53721a22b0"],

Cell[BoxData[
 TemplateBox[{
   GraphicsBox[{{}, {{{}, {}, {
        Hue[0.67, 0.6, 0.6], 
        Directive[
         PointSize[0.011000000000000001`], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6]], 
        LineBox[CompressedData["
1:eJxTTMoPSmViYGCQBGIQPWsmCOy0r3vUu3TTyXP7IfyT9ppLcxXjw6/uNzEG
gcv2bA3qk+IWn4XK37S/yl+x9oL8xf0MYPDAXqp5w7olsZeg6h/b73VfNeE2
5+X96Wkg8Mzeodzwdn7+Faj+l/ZfnUvXemtf2n/2DAi8sef+GFe8puoc1LwP
9tVZideNb16Cqv9o/4vhMk8Ix2Wo+Z/tuSwOPwlvvwjV/8U+wfmz8euS81D7
vtknTNbQzra+AjXvh726m82VD/3XoOb9tDe+ta/Hw+8m1Lzf9rMOa7xnCIK5
54/9+wUfmv/vvgo175+9PlPrt1siMPMYHIoPu747q3wVqp7BQT9ZaMeVb1eh
5jM6/Fkfqr15P0w/k0NVfkjDepYrUPuYHXpkMzY/87gFNY/F4Uy+yYp/4df2
AwCP1sZu
         "]]}, {
        Hue[0.9060679774997897, 0.6, 0.6], 
        Directive[
         PointSize[0.011000000000000001`], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6]], 
        LineBox[CompressedData["
1:eJxTTMoPSmViYGCQBGIQPWsmCOy035MUVLr9y/n9EP5Je//purXLzpzZb2IM
ApftOZdtcfJqOg2Vv2kfGP5p8l2FC/sZwOCB/ZnVe3uT6y5B1T+2F+sNXlux
5ML+9DQQeGav99xG9a7FBaj+l/b31aYH5Rpc3H/2DAi8sd8rcWHdKm+YeR/s
Pzp7nHHnvAhV/9E+5UBtU4rReaj5n+3X/Nr9kcUTpv+LfcZLLq9srktQ+77Z
axk63trx6iLUvB/2tqdVlvAvPQc176f92kInHf/7MPN+23OxfG6+thZm3h/7
bQ4Wh4sdYeb9s599P8Us5TDMPAYHT16h7R9iL0HVMzisKk64JMN6CWo+o8OL
mtQ/fFIw/zM5TOoKWr036zLUPmaHfnlHicoll6HmsTicOmQz5fX6y/sB7mnE
fg==
         "]]}, {
        Hue[0.1421359549995791, 0.6, 0.6], 
        Directive[
         PointSize[0.011000000000000001`], 
         RGBColor[0.560181, 0.691569, 0.194885], 
         AbsoluteThickness[1.6]], 
        LineBox[CompressedData["
1:eJxTTMoPSmViYGCQBGIQPWsmCOy07/f/ldMafHo/hH/S/riayMLGu6f2mxiD
wGV79hOFRpbfT0Hlb9rnvSl9tKfiwn4GMHhg//jQ9s97d56Fqn9s/yKh4/vn
ugv709NA4Jn9zkDdDRbrzkP1v7R/7n1pax/X2f1nz4DAG3su76nHLvach5r3
wX7VOcOEj0XnoOo/2m/vnnJT4dZ5qPmf7eVWmUv/FLwA1f/F3sq/V2z2fph9
3+ylfz77VqcFM++HfVj+NsPKuzDzftpX5RjUTzhwAWreb3uv5/N1klRg5v2x
Z99idOf9Hph5/+wfZX5RLNsB8y+Dg8Z1Tn5HlUtQ9QwO8QpPj3fvugg1n9Hh
FqO4k57lJah+JoebkxYsurXgEtQ+ZgdOkZU3JGouQs1jcdhhLMK/5tyZ/QD1
Bsj3
         "]]}}, {{
        Directive[
         PointSize[0.011000000000000001`], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
             GraphicsBox[{
               EdgeForm[], 
               DiskBox[{0, 0}]}], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.011000000000000001`], 
                 RGBColor[0.368417, 0.506779, 0.709798], 
                 AbsoluteThickness[1.6]]}, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}, Automatic, 
          Offset[7]], CompressedData["
1:eJxTTMoPSmVmYGCQBGJGIGYC4lkzQWCnfd2j3qWbTp7bD+GftNdcmqsYH351
v4kxCFy2Z2tQnxS3+CxU/qb9Vf6KtRfkL+5nAIMH9lLNG9Ytib0EVf/Yfq/7
qgm3OS/vT08DgWf2DuWGt/Pzr0D1v7T/6ly61lv70v6zZ0DgjT33x7jiNVXn
oOZ9sK/OSrxufPMSVP1H+18Ml3lCOC5Dzf9sz2Vx+El4+0Wo/i/2Cc6fjV+X
nIfa980+YbKGdrb1Fah5P+zV3WyufOi/BjXvp73xrX09Hn43oeb9tp91WOM9
QxDMPX/s3y/40Px/91Woef/s9Zlav90SgZnH4FB82PXdWeWrUPUMDvrJQjuu
fLsKNZ/R4c/6UO3N+2H6mRyq8kMa1rNcgdrH7NAjm7H5mcctqHksDmfyTVb8
C7+2HwCaIsZw
         "]]}, {
        Directive[
         PointSize[0.011000000000000001`], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
             GraphicsBox[{
               EdgeForm[], 
               PolygonBox[{{-1, -1}, {1, -1}, {1, 1}, {-1, 1}}]}], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.011000000000000001`], 
                 RGBColor[0.880722, 0.611041, 0.142051], 
                 AbsoluteThickness[1.6]]}, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}, Automatic, 
          Offset[7]], CompressedData["
1:eJxTTMoPSmVmYGCQBGJGIGYC4lkzQWCn/Z6koNLtX87vh/BP2vtP161ddubM
fhNjELhsz7lsi5NX02mo/E37wPBPk+8qXNjPAAYP7M+s3tubXHcJqv6xvVhv
8NqKJRf2p6eBwDN7vec2qnctLkD1v7S/rzY9KNfg4v6zZ0Dgjf1eiQvrVnnD
zPtg/9HZ44w750Wo+o/2KQdqm1KMzkPN/2y/5tfujyyeMP1f7DNecnllc12C
2vfNXsvQ8daOVxeh5v2wtz2tsoR/6TmoeT/t1xY66fjfh5n3256L5XPztbUw
8/7Yb3OwOFzsCDPvn/3s+ylmKYdh5jE4ePIKbf8QewmqnsFhVXHCJRnWS1Dz
GR1e1KT+4ZOC+Z/JYVJX0Oq9WZeh9jE79Ms7SlQuuQw1j8Xh1CGbKa/XX94P
APi1xIA=
         "]]}, {
        Directive[
         PointSize[0.011000000000000001`], 
         RGBColor[0.560181, 0.691569, 0.194885], 
         AbsoluteThickness[1.6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
             GraphicsBox[{
               EdgeForm[], 
               PolygonBox[{{0, 1}, {1, 0}, {0, -1}, {-1, 0}}]}], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.011000000000000001`], 
                 RGBColor[0.560181, 0.691569, 0.194885], 
                 AbsoluteThickness[1.6]]}, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}, Automatic, 
          Offset[7]], CompressedData["
1:eJxTTMoPSmVmYGCQBGJGIGYC4lkzQWCnfb//r5zW4NP7IfyT9sfVRBY23j21
38QYBC7bs58oNLL8fgoqf9M+703poz0VF/YzgMED+8eHtn/eu/MsVP1j+xcJ
Hd8/113Yn54GAs/sdwbqbrBYdx6q/6X9c+9LW/u4zu4/ewYE3thzeU89drHn
PNS8D/arzhkmfCw6B1X/0X5795SbCrfOQ83/bC+3ylz6p+AFqP4v9lb+vWKz
98Ps+2Yv/fPZtzotmHk/7MPytxlW3oWZ99O+KsegfsKBC1Dzftt7PZ+vk6QC
M++PPfsWozvv98DM+2f/KPOLYtkOmH8ZHDSuc/I7qlyCqmdwiFd4erx710Wo
+YwOtxjFnfQsL0H1MzncnLRg0a0Fl6D2MTtwiqy8IVFzEWoei8MOYxH+NefO
7AcA/1LI+Q==
         "]]}}}, {{}, {}}}, {
    DisplayFunction -> Identity, DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
     AxesLabel -> {None, None}, 
     AxesOrigin -> {0.050000000000000114`, -0.19872846572562228`}, 
     DisplayFunction :> Identity, Frame -> {{True, True}, {True, True}}, 
     FrameLabel -> {{
        FormBox[
         StyleBox[
         "\"Slope of  \\!\\(\\*SuperscriptBox[\\(L\\), \\(1/2\\)]\\) \
\\!\\(\\*FractionBox[\\(\[PartialD]f/\[PartialD]\\*OverscriptBox[\\(E\\), \
\\(_\\)]\\), \\(f\\)]\\)\"", 16, Bold, StripOnInput -> False], 
         TraditionalForm], None}, {
        FormBox[
         StyleBox["\"\[Omega]\"", 16, Bold, StripOnInput -> False], 
         TraditionalForm], None}}, FrameStyle -> {{
        Thickness[Large], 
        Thickness[Large]}, {
        Thickness[Large], 
        Thickness[Large]}}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], 
     Method -> {
      "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
       "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           Identity[
            Part[#, 1]], 
           Identity[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           Identity[
            Part[#, 1]], 
           Identity[
            Part[#, 2]]}& )}}, 
     PlotRange -> {{0.050000000000000114`, 
      2.5}, {-0.4106995346087039, -0.20988483777209962`}}, PlotRangeClipping -> 
     True, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.05], 
        Scaled[0.05]}}, Ticks -> {Automatic, Automatic}}], 
   FormBox[
    FormBox[
     TemplateBox[{
      "\"L = 14, N = 7\"", "\"L = 16, N = 8\"", "\"L = 18, N = 9\""}, 
      "PointLegend", DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 7}, {20, 7}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[], 
                    DiskBox[{0, 0}]}, {DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, ImageSize -> {20, 7}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.032857142857142835`] -> 
                    Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 7}, {20, 7}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[{{-1, -1}, {1, -1}, {1, 1}, {-1, 1}}]}, {
                    DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, ImageSize -> {20, 7}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.032857142857142835`] -> 
                    Baseline)], #2}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 7}, {20, 7}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[{{0, 1}, {1, 0}, {0, -1}, {-1, 0}}]}, {
                    DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, ImageSize -> {20, 7}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.032857142857142835`] -> 
                    Baseline)], #3}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"PointLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.011000000000000001`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.368417, 0.506779, 0.709798]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.011000000000000001`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.880722, 0.611041, 0.142051]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.011000000000000001`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.560181, 0.691569, 0.194885]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}]}],
              "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{
                    EdgeForm[], 
                    DiskBox[{0, 0}]}], ",", 
                    RowBox[{"Offset", "[", "7", "]"}]}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[{{-1, -1}, {1, -1}, {1, 1}, {-1, 1}}]}], ",", 
                    RowBox[{"Offset", "[", "7", "]"}]}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[{{0, 1}, {1, 0}, {0, -1}, {-1, 0}}]}], ",", 
                    RowBox[{"Offset", "[", "7", "]"}]}], "}"}]}], "}"}]}], 
           ",", 
           RowBox[{"Joined", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{"True", ",", "True", ",", "True"}], "}"}]}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{3.9544653274416018`*^9, 3.954499526446506*^9, 
  3.954499738283487*^9, 3.955437992263258*^9, 3.9554380428651695`*^9, 
  3.955438120281612*^9, 3.9675931469281235`*^9, 3.967598559520014*^9},
 CellLabel->
  "Out[687]=",ExpressionUUID->"30e11f9f-fce9-48d6-aa64-24b1016c5c62"],

Cell[BoxData[
 TemplateBox[{
   GraphicsBox[{{}, {{{}, {}, {
        Hue[0.67, 0.6, 0.6], 
        Directive[
         PointSize[0.011000000000000001`], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6]], 
        LineBox[CompressedData["
1:eJxTTMoPSmViYGCQBGIQPWsmCOy0r3vUu3TTyXP7IfyT9ppLcxXjw6/uNzEG
gcv2bA3qk+IWn4XK37S/yl+x9oL8xf0MYPDAXqp5w7olsZeg6h/b73VfNeE2
5+X96Wkg8Mzeodzwdn7+Faj+l/ZfnUvXemtf2n/2DAi8sef+GFe8puoc1LwP
9tVZideNb16Cqv9o/4vhMk8Ix2Wo+Z/tuSwOPwlvvwjV/8U+wfmz8euS81D7
vtknTNbQzra+AjXvh726m82VD/3XoOb9tDe+ta/Hw+8m1Lzf9rMOa7xnCIK5
54/9+wUfmv/vvgo175+9PlPrt1siMPMYHIoPu747q3wVqp7BQT9ZaMeVb1eh
5jM6/Fkfqr15P0w/k0NVfkjDepYrUPuYHXpkMzY/87gFNY/F4Uy+yYp/4df2
AwCP1sZu
         "]]}, {
        Hue[0.9060679774997897, 0.6, 0.6], 
        Directive[
         PointSize[0.011000000000000001`], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6]], 
        LineBox[CompressedData["
1:eJxTTMoPSmViYGCQBGIQPWsmCOy0Pxl7/vkxkYv7IfyT9klNnrc3njy338QY
BC7bT2pOC2/LOAuVv2kfzzIv+aPtxf0MYPDAfsWagz5uRy9D1T+2f6SStWHR
qYv709NA4Jk9+/nZyjPDYea/tI/dEyTvmHBp/9kzIPDG/vGc12ybs2HmfbDv
CS1YmW52Car+o728GRP3izUXoOZ/thfROJvTXQXT/8X+yclTpj6el6H2fbPf
zabfnKl+GWreD3vPJ2p9MYkXoOb9tL+8/9bEUM6LUPN+27ufTmEJfgYz7499
0ZuP2YotMPP+2c8R+bou9u8lqHkMDvcPlb2auugyVD2Dg8qDlk/znS9DzWd0
KF90p2qVGcz/TA7SdU/4Ph28ArWP2YHjwO63K/9fgZrH4sCwrm3/M+6r+wF7
MMkn
         "]]}, {
        Hue[0.1421359549995791, 0.6, 0.6], 
        Directive[
         PointSize[0.011000000000000001`], 
         RGBColor[0.560181, 0.691569, 0.194885], 
         AbsoluteThickness[1.6]], 
        LineBox[CompressedData["
1:eJxTTMoPSmViYGCQBGIQPWsmCOy0d/H++FLnz7n9EP5J+/bzT79El53bb2IM
Apftzb6Gs7ZOhsnftG/Krj0XsvbSfgYweGDvnbC9JPDWBaj6x/aieovfJGy5
tD89DQSe2TtYWlgIfLsI1f/Svltoc+n/sgv7z54BgTf2kbMu+yk8vgg174O9
DusTk0BnmPqP9nzmV0994bsENf+z/R4/1unnLC5B9X+x/1S0U3HDX5h93+wf
fph3JnE1zLwf9kHnLt/fVg8z76d9zmGttGP/YOb9tld892rLOl+YeX/sT/f0
56z8BTPvn/3e1V1e077C/MvgUHDuzlWxSVeg6hkcPiUzWFtJXYGaz+ig8VUm
5OLKK1D9TA5rKmZ6xstfhdrH7CCmpXUg6/JlqHksDg/6VM5wh17YDwCgI8qM

         "]]}}, {{
        Directive[
         PointSize[0.011000000000000001`], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
             GraphicsBox[{
               EdgeForm[], 
               DiskBox[{0, 0}]}], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.011000000000000001`], 
                 RGBColor[0.368417, 0.506779, 0.709798], 
                 AbsoluteThickness[1.6]]}, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}, Automatic, 
          Offset[7]], CompressedData["
1:eJxTTMoPSmVmYGCQBGJGIGYC4lkzQWCnfd2j3qWbTp7bD+GftNdcmqsYH351
v4kxCFy2Z2tQnxS3+CxU/qb9Vf6KtRfkL+5nAIMH9lLNG9Ytib0EVf/Yfq/7
qgm3OS/vT08DgWf2DuWGt/Pzr0D1v7T/6ly61lv70v6zZ0DgjT33x7jiNVXn
oOZ9sK/OSrxufPMSVP1H+18Ml3lCOC5Dzf9sz2Vx+El4+0Wo/i/2Cc6fjV+X
nIfa980+YbKGdrb1Fah5P+zV3WyufOi/BjXvp73xrX09Hn43oeb9tp91WOM9
QxDMPX/s3y/40Px/91Woef/s9Zlav90SgZnH4FB82PXdWeWrUPUMDvrJQjuu
fLsKNZ/R4c/6UO3N+2H6mRyq8kMa1rNcgdrH7NAjm7H5mcctqHksDmfyTVb8
C7+2HwCaIsZw
         "]]}, {
        Directive[
         PointSize[0.011000000000000001`], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
             GraphicsBox[{
               EdgeForm[], 
               PolygonBox[{{-1, -1}, {1, -1}, {1, 1}, {-1, 1}}]}], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.011000000000000001`], 
                 RGBColor[0.880722, 0.611041, 0.142051], 
                 AbsoluteThickness[1.6]]}, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}, Automatic, 
          Offset[7]], CompressedData["
1:eJxTTMoPSmVmYGCQBGJGIGYC4lkzQWCn/cnY88+PiVzcD+GftE9q8ry98eS5
/SbGIHDZflJzWnhbxlmo/E37eJZ5yR9tL+5nAIMH9ivWHPRxO3oZqv6x/SOV
rA2LTl3cn54GAs/s2c/PVp4ZDjP/pX3sniB5x4RL+8+eAYE39o/nvGbbnA0z
74N9T2jBynSzS1D1H+3lzZi4X6y5ADX/s72Ixtmc7iqY/i/2T06eMvXxvAy1
75v9bjb95kz1y1Dzfth7PlHri0m8ADXvp/3l/bcmhnJehJr32979dApL8DOY
eX/si958zFZsgZn3z36OyNd1sX8vQc1jcLh/qOzV1EWXoeoZHFQetHya73wZ
aj6jQ/miO1WrzGD+Z3KQrnvC9+ngFah9zA4cB3a/Xfn/CtQ8FgeGdW37n3Ff
3Q8AhXzJKQ==
         "]]}, {
        Directive[
         PointSize[0.011000000000000001`], 
         RGBColor[0.560181, 0.691569, 0.194885], 
         AbsoluteThickness[1.6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
             GraphicsBox[{
               EdgeForm[], 
               PolygonBox[{{0, 1}, {1, 0}, {0, -1}, {-1, 0}}]}], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.011000000000000001`], 
                 RGBColor[0.560181, 0.691569, 0.194885], 
                 AbsoluteThickness[1.6]]}, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}, Automatic, 
          Offset[7]], CompressedData["
1:eJxTTMoPSmVmYGCQBGJGIGYC4lkzQWCnvYv3x5c6f87th/BP2reff/oluuzc
fhNjELhsb/Y1nLV1Mkz+pn1Tdu25kLWX9jOAwQN774TtJYG3LkDVP7YX1Vv8
JmHLpf3paSDwzN7B0sJC4NtFqP6X9t1Cm0v/l13Yf/YMCLyxj5x12U/h8UWo
eR/sdVifmAQ6w9R/tOczv3rqC98lqPmf7ff4sU4/Z3EJqv+L/aeinYob/sLs
+2b/8MO8M4mrYeb9sA86d/n+tnqYeT/tcw5rpR37BzPvt73iu1db1vnCzPtj
f7qnP2flL5h5/+z3ru7ymvYV5l8Gh4Jzd66KTboCVc/g8CmZwdpK6grUfEYH
ja8yIRdXXoHqZ3JYUzHTM17+KtQ+ZgcxLa0DWZcvQ81jcXjQp3KGO/TCfgCq
b8qO
         "]]}}}, {{}, {}}}, {
    DisplayFunction -> Identity, DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
     AxesLabel -> {None, None}, 
     AxesOrigin -> {0.050000000000000114`, -0.2196997211054765}, 
     DisplayFunction :> Identity, Frame -> {{True, True}, {True, True}}, 
     FrameLabel -> {{
        FormBox[
         StyleBox[
         "\"Slope of  L \
\\!\\(\\*FractionBox[\\(\[PartialD]f/\[PartialD]\\*OverscriptBox[\\(E\\), \
\\(_\\)]\\), \\(f\\)]\\)\"", 16, Bold, StripOnInput -> False], 
         TraditionalForm], None}, {
        FormBox[
         StyleBox["\"\[Omega]\"", 16, Bold, StripOnInput -> False], 
         TraditionalForm], None}}, FrameStyle -> {{
        Thickness[Large], 
        Thickness[Large]}, {
        Thickness[Large], 
        Thickness[Large]}}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], 
     Method -> {
      "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
       "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           Identity[
            Part[#, 1]], 
           Identity[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           Identity[
            Part[#, 1]], 
           Identity[
            Part[#, 2]]}& )}}, 
     PlotRange -> {{0.050000000000000114`, 
      2.5}, {-0.4106995346087039, -0.22975234286880358`}}, PlotRangeClipping -> 
     True, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.05], 
        Scaled[0.05]}}, Ticks -> {Automatic, Automatic}}], 
   FormBox[
    FormBox[
     TemplateBox[{
      "\"L = 14, N = 7\"", "\"L = 16, N = 8\"", "\"L = 18, N = 9\""}, 
      "PointLegend", DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 7}, {20, 7}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[], 
                    DiskBox[{0, 0}]}, {DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, ImageSize -> {20, 7}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.032857142857142835`] -> 
                    Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 7}, {20, 7}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[{{-1, -1}, {1, -1}, {1, 1}, {-1, 1}}]}, {
                    DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, ImageSize -> {20, 7}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.032857142857142835`] -> 
                    Baseline)], #2}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 7}, {20, 7}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[{{0, 1}, {1, 0}, {0, -1}, {-1, 0}}]}, {
                    DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, ImageSize -> {20, 7}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.032857142857142835`] -> 
                    Baseline)], #3}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"PointLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.011000000000000001`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.368417, 0.506779, 0.709798]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.011000000000000001`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.880722, 0.611041, 0.142051]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.011000000000000001`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.560181, 0.691569, 0.194885]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}]}],
              "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{
                    EdgeForm[], 
                    DiskBox[{0, 0}]}], ",", 
                    RowBox[{"Offset", "[", "7", "]"}]}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[{{-1, -1}, {1, -1}, {1, 1}, {-1, 1}}]}], ",", 
                    RowBox[{"Offset", "[", "7", "]"}]}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[{{0, 1}, {1, 0}, {0, -1}, {-1, 0}}]}], ",", 
                    RowBox[{"Offset", "[", "7", "]"}]}], "}"}]}], "}"}]}], 
           ",", 
           RowBox[{"Joined", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{"True", ",", "True", ",", "True"}], "}"}]}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{3.9544653274416018`*^9, 3.954499526446506*^9, 
  3.954499738283487*^9, 3.955437992263258*^9, 3.9554380428651695`*^9, 
  3.955438120281612*^9, 3.9675931469281235`*^9, 3.9675985595844717`*^9},
 CellLabel->
  "Out[688]=",ExpressionUUID->"ba2d6f2f-123e-4dbb-83b5-3f2e2dd6e7f8"],

Cell[BoxData[
 TemplateBox[{
   GraphicsBox[{{}, {{{}, {}, {
        Hue[0.67, 0.6, 0.6], 
        Directive[
         PointSize[0.011000000000000001`], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6]], 
        LineBox[CompressedData["
1:eJxTTMoPSmViYGCQBGIQPWsmCOy0r3vUu3TTyXP7IfyT9ppLcxXjw6/uNzEG
gcv2bA3qk+IWn4XK37S/yl+x9oL8xf0MYPDAXqp5w7olsZeg6h/b73VfNeE2
5+X96Wkg8Mzeodzwdn7+Faj+l/ZfnUvXemtf2n/2DAi8sef+GFe8puoc1LwP
9tVZideNb16Cqv9o/4vhMk8Ix2Wo+Z/tuSwOPwlvvwjV/8U+wfmz8euS81D7
vtknTNbQzra+AjXvh726m82VD/3XoOb9tDe+ta/Hw+8m1Lzf9rMOa7xnCIK5
54/9+wUfmv/vvgo175+9PlPrt1siMPMYHIoPu747q3wVqp7BQT9ZaMeVb1eh
5jM6/Fkfqr15P0w/k0NVfkjDepYrUPuYHXpkMzY/87gFNY/F4Uy+yYp/4df2
AwCP1sZu
         "]]}, {
        Hue[0.9060679774997897, 0.6, 0.6], 
        Directive[
         PointSize[0.011000000000000001`], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6]], 
        LineBox[CompressedData["
1:eJxTTMoPSmViYGCQBGIQPWsmCOy0d3//9OdGp0v7IfyT9oG8UjkfSy7sNzEG
gcv2XAGt90IKzkPlb9o3XjwttiXv0n4GMHhg//KF4utdSleh6h/btxmfNZZh
vbw/PQ0Entmbcij6K3bBzH9p/y/goiX/0sv7z54BgTf2/euW1M2bDzPvg715
ESdfUMVlqPqP9iLb/6kuv3wRav5n+7Cr1yy0DsL0f7E/wGVYaTjvCtS+b/aV
p+5c+V55BWreD/ubD0/HPmm6CDXvp32yTH5SmdklqHm/7Q00P95PMrkCNe+P
fZLq96lid2Hm/bPf6FF8gcUXZh6DQ3BEU/LSvzD1DA7c1nkfFGZcgZrP6PD0
ulbfm7RLUP1MDiI8Zw7fMLgGtY/Zoe5/XuflomtQ81gcDJizVr6ov7YfAMEA
xeU=
         "]]}, {
        Hue[0.1421359549995791, 0.6, 0.6], 
        Directive[
         PointSize[0.011000000000000001`], 
         RGBColor[0.560181, 0.691569, 0.194885], 
         AbsoluteThickness[1.6]], 
        LineBox[CompressedData["
1:eJxTTMoPSmViYGCQBGIQPWsmCOy0Z3i14JXcxIv7IfyT9g228jyOrhf3mxiD
wGV7TVXP8JOhMPmb9teeaSq36l7dzwAGD+w9/66R+SV9Gar+sf2eo10Xmkyv
7k9PA4Fn9pfc0nZti70C1f/S/owB+77o1Zf2nz0DAm/sV3e3bLP1uAI174N9
nmbmI47Jl6HqP9on193v/lB5BWr+Z/sdt27eTFl5Bar/i72P463Lizpg9n2z
33ZErYqDE2beD/sdE9qPtFyHmffTfu6VpKh7nVeh5v22by5qaRI4CDPvj/0c
A8cUk1aYef/s/9lZBRTXw/zL4FBzOlRYP/g6VD2DAw8rE6Pb6WtQ8xkdvqg5
PRfLuw7Vz+SwqvicXdLn61D7mB3mXdgS/7vqGtQ8FgcHxWtBd1ou7QcAjlfF
Ug==
         "]]}}, {{
        Directive[
         PointSize[0.011000000000000001`], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
             GraphicsBox[{
               EdgeForm[], 
               DiskBox[{0, 0}]}], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.011000000000000001`], 
                 RGBColor[0.368417, 0.506779, 0.709798], 
                 AbsoluteThickness[1.6]]}, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}, Automatic, 
          Offset[7]], CompressedData["
1:eJxTTMoPSmVmYGCQBGJGIGYC4lkzQWCnfd2j3qWbTp7bD+GftNdcmqsYH351
v4kxCFy2Z2tQnxS3+CxU/qb9Vf6KtRfkL+5nAIMH9lLNG9Ytib0EVf/Yfq/7
qgm3OS/vT08DgWf2DuWGt/Pzr0D1v7T/6ly61lv70v6zZ0DgjT33x7jiNVXn
oOZ9sK/OSrxufPMSVP1H+18Ml3lCOC5Dzf9sz2Vx+El4+0Wo/i/2Cc6fjV+X
nIfa980+YbKGdrb1Fah5P+zV3WyufOi/BjXvp73xrX09Hn43oeb9tp91WOM9
QxDMPX/s3y/40Px/91Woef/s9Zlav90SgZnH4FB82PXdWeWrUPUMDvrJQjuu
fLsKNZ/R4c/6UO3N+2H6mRyq8kMa1rNcgdrH7NAjm7H5mcctqHksDmfyTVb8
C7+2HwCaIsZw
         "]]}, {
        Directive[
         PointSize[0.011000000000000001`], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
             GraphicsBox[{
               EdgeForm[], 
               PolygonBox[{{-1, -1}, {1, -1}, {1, 1}, {-1, 1}}]}], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.011000000000000001`], 
                 RGBColor[0.880722, 0.611041, 0.142051], 
                 AbsoluteThickness[1.6]]}, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}, Automatic, 
          Offset[7]], CompressedData["
1:eJxTTMoPSmVmYGCQBGJGIGYC4lkzQWCnvfv7pz83Ol3aD+GftA/klcr5WHJh
v4kxCFy25wpovRdScB4qf9O+8eJpsS15l/YzgMED+5cvFF/vUroKVf/Yvs34
rLEM6+X96Wkg8MzelEPRX7ELZv5L+38BFy35l17ef/YMCLyx71+3pG7efJh5
H+zNizj5giouQ9V/tBfZ/k91+eWLUPM/24ddvWahdRCm/4v9AS7DSsN5V6D2
fbOvPHXnyvfKK1DzftjffHg69knTRah5P+2TZfKTyswuQc37bW+g+fF+kskV
qHl/7JNUv08Vuwsz75/9Ro/iCyy+MPMYHIIjmpKX/oWpZ3Dgts77oDDjCtR8
Roen17X63qRdgupnchDhOXP4hsE1qH3MDnX/8zovF12DmsfiYMCctfJF/bX9
AMtMxec=
         "]]}, {
        Directive[
         PointSize[0.011000000000000001`], 
         RGBColor[0.560181, 0.691569, 0.194885], 
         AbsoluteThickness[1.6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
             GraphicsBox[{
               EdgeForm[], 
               PolygonBox[{{0, 1}, {1, 0}, {0, -1}, {-1, 0}}]}], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.011000000000000001`], 
                 RGBColor[0.560181, 0.691569, 0.194885], 
                 AbsoluteThickness[1.6]]}, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}, Automatic, 
          Offset[7]], CompressedData["
1:eJxTTMoPSmVmYGCQBGJGIGYC4lkzQWCnPcOrBa/kJl7cD+GftG+wledxdL24
38QYBC7ba6p6hp8MhcnftL/2TFO5VffqfgYweGDv+XeNzC/py1D1j+33HO26
0GR6dX96Ggg8s7/klrZrW+wVqP6X9mcM2PdFr760/+wZEHhjv7q7ZZutxxWo
eR/s8zQzH3FMvgxV/9E+ue5+94fKK1DzP9vvuHXzZsrKK1D9X+x9HG9dXtQB
s++b/bYjalUcnDDzftjvmNB+pOU6zLyf9nOvJEXd67wKNe+3fXNRS5PAQZh5
f+znGDimmLTCzPtn/8/OKqC4HuZfBoea06HC+sHXoeoZHHhYmRjdTl+Dms/o
8EXN6blY3nWofiaHVcXn7JI+X4fax+ww78KW+N9V16DmsTg4KF4LutNyaT8A
mKPFVA==
         "]]}}}, {{}, {}}}, {
    DisplayFunction -> Identity, DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
     AxesLabel -> {None, None}, 
     AxesOrigin -> {0.050000000000000114`, -0.22159528365250764`}, 
     DisplayFunction :> Identity, Frame -> {{True, True}, {True, True}}, 
     FrameLabel -> {{
        FormBox[
         StyleBox[
         "\"Slope of  \\!\\(\\*SuperscriptBox[\\(L\\), \\(3/2\\)]\\) \
\\!\\(\\*FractionBox[\\(\[PartialD]f/\[PartialD]\\*OverscriptBox[\\(E\\), \
\\(_\\)]\\), \\(f\\)]\\)\"", 16, Bold, StripOnInput -> False], 
         TraditionalForm], None}, {
        FormBox[
         StyleBox["\"\[Omega]\"", 16, Bold, StripOnInput -> False], 
         TraditionalForm], None}}, FrameStyle -> {{
        Thickness[Large], 
        Thickness[Large]}, {
        Thickness[Large], 
        Thickness[Large]}}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], 
     Method -> {
      "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
       "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           Identity[
            Part[#, 1]], 
           Identity[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           Identity[
            Part[#, 1]], 
           Identity[
            Part[#, 2]]}& )}}, 
     PlotRange -> {{0.050000000000000114`, 
      2.5}, {-0.4106995346087039, -0.23154813896599097`}}, PlotRangeClipping -> 
     True, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.05], 
        Scaled[0.05]}}, Ticks -> {Automatic, Automatic}}], 
   FormBox[
    FormBox[
     TemplateBox[{
      "\"L = 14, N = 7\"", "\"L = 16, N = 8\"", "\"L = 18, N = 9\""}, 
      "PointLegend", DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 7}, {20, 7}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[], 
                    DiskBox[{0, 0}]}, {DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, ImageSize -> {20, 7}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.032857142857142835`] -> 
                    Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 7}, {20, 7}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[{{-1, -1}, {1, -1}, {1, 1}, {-1, 1}}]}, {
                    DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, ImageSize -> {20, 7}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.032857142857142835`] -> 
                    Baseline)], #2}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 7}, {20, 7}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[{{0, 1}, {1, 0}, {0, -1}, {-1, 0}}]}, {
                    DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, ImageSize -> {20, 7}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.032857142857142835`] -> 
                    Baseline)], #3}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"PointLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.011000000000000001`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.368417, 0.506779, 0.709798]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.011000000000000001`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.880722, 0.611041, 0.142051]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.011000000000000001`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.560181, 0.691569, 0.194885]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}]}],
              "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{
                    EdgeForm[], 
                    DiskBox[{0, 0}]}], ",", 
                    RowBox[{"Offset", "[", "7", "]"}]}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[{{-1, -1}, {1, -1}, {1, 1}, {-1, 1}}]}], ",", 
                    RowBox[{"Offset", "[", "7", "]"}]}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[{{0, 1}, {1, 0}, {0, -1}, {-1, 0}}]}], ",", 
                    RowBox[{"Offset", "[", "7", "]"}]}], "}"}]}], "}"}]}], 
           ",", 
           RowBox[{"Joined", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{"True", ",", "True", ",", "True"}], "}"}]}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{3.9544653274416018`*^9, 3.954499526446506*^9, 
  3.954499738283487*^9, 3.955437992263258*^9, 3.9554380428651695`*^9, 
  3.955438120281612*^9, 3.9675931469281235`*^9, 3.9675985596646957`*^9},
 CellLabel->
  "Out[689]=",ExpressionUUID->"15041b2b-9239-4a50-9d12-a244f87ac500"],

Cell[BoxData[
 TemplateBox[{
   GraphicsBox[{{}, {{{}, {}, {
        Hue[0.67, 0.6, 0.6], 
        Directive[
         PointSize[0.011000000000000001`], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6]], 
        LineBox[CompressedData["
1:eJxTTMoPSmViYGCQBGIQPWsmCOy0r3vUu3TTyXP7IfyT9ppLcxXjw6/uNzEG
gcv2bA3qk+IWn4XK37S/yl+x9oL8xf0MYPDAXqp5w7olsZeg6h/b73VfNeE2
5+X96Wkg8Mzeodzwdn7+Faj+l/ZfnUvXemtf2n/2DAi8sef+GFe8puoc1LwP
9tVZideNb16Cqv9o/4vhMk8Ix2Wo+Z/tuSwOPwlvvwjV/8U+wfmz8euS81D7
vtknTNbQzra+AjXvh726m82VD/3XoOb9tDe+ta/Hw+8m1Lzf9rMOa7xnCIK5
54/9+wUfmv/vvgo175+9PlPrt1siMPMYHIoPu747q3wVqp7BQT9ZaMeVb1eh
5jM6/Fkfqr15P0w/k0NVfkjDepYrUPuYHXpkMzY/87gFNY/F4Uy+yYp/4df2
AwCP1sZu
         "]]}, {
        Hue[0.9060679774997897, 0.6, 0.6], 
        Directive[
         PointSize[0.011000000000000001`], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6]], 
        LineBox[CompressedData["
1:eJxTTMoPSmViYGCQBGIQPWsmCOy051Iym13aenk/hH/SvtFrT8Tl6Rf3mxiD
wGV7fe8V85nPXYDK37TfWpQ9rXHL5f0MYPDAPujojvCAGdeg6h/bF+wJMfcJ
vbI/PQ0EntnPepMx7fJFmPkv7d2uf8jxYri6/+wZEHhjf++64awzL2DmfbA/
mthQUXbhClT9R3vlC1N4DvBdhpr/2b51trFxmBxM/xd7P+4q2wVc16D2fbPf
yH7C59njq1DzftiHPGA/nrnjEtS8n/ZxKs6nEytg5v22Zw/bU9Q8E2beH3uR
o8t47/rCzPtn79r6+fiNzTDzGBzcmaVCVxdcg6pncNBkeNikwnINaj6jg/29
zB6DNZeh+pkcfrn5LRbZeR1qH7PDbJXfC+f+vw41j8VBJbL0/0zeG/sBnWjE
Rg==
         "]]}, {
        Hue[0.1421359549995791, 0.6, 0.6], 
        Directive[
         PointSize[0.011000000000000001`], 
         RGBColor[0.560181, 0.691569, 0.194885], 
         AbsoluteThickness[1.6]], 
        LineBox[CompressedData["
1:eJxTTMoPSmViYGCQBGIQPWsmCOy0b/95sdDx9eX9EP5J+9+a+bLWUy/vNzEG
gcv2Ud07RH8th8nftD+9roYzl/nGfgYweGC/yug48+9VV6HqH9tfiv82t4bn
xv70NBB4Zs+p+n/rafHrUP0v7RVXHSzy0L66/+wZEHhjX3ysdl3R/2tQ8z7Y
x5Rs3/jL8BpU/Uf7JX9PsJw1vw41/7N9/Lq9z2bnXofq/2J/crL5o71ZMPu+
2W8xbX50bDvMvB/2m56Y/F5YDzPvp/2Ga2+XK+fcgJr32774yOwXRR0w8/7Y
F03YceVmGsy8f/afVTNbghNg/mVwUCp3WLq+6BZUPYPDu+jtTFNu3ISaz+hQ
e9Zzq+HEW1D9TA5eT15+CNW4DbWP2UHGzMyhs/Ym1DwWh+sM+iUL/1/ZDwAK
AM3W
         "]]}}, {{
        Directive[
         PointSize[0.011000000000000001`], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
             GraphicsBox[{
               EdgeForm[], 
               DiskBox[{0, 0}]}], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.011000000000000001`], 
                 RGBColor[0.368417, 0.506779, 0.709798], 
                 AbsoluteThickness[1.6]]}, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}, Automatic, 
          Offset[7]], CompressedData["
1:eJxTTMoPSmVmYGCQBGJGIGYC4lkzQWCnfd2j3qWbTp7bD+GftNdcmqsYH351
v4kxCFy2Z2tQnxS3+CxU/qb9Vf6KtRfkL+5nAIMH9lLNG9Ytib0EVf/Yfq/7
qgm3OS/vT08DgWf2DuWGt/Pzr0D1v7T/6ly61lv70v6zZ0DgjT33x7jiNVXn
oOZ9sK/OSrxufPMSVP1H+18Ml3lCOC5Dzf9sz2Vx+El4+0Wo/i/2Cc6fjV+X
nIfa980+YbKGdrb1Fah5P+zV3WyufOi/BjXvp73xrX09Hn43oeb9tp91WOM9
QxDMPX/s3y/40Px/91Woef/s9Zlav90SgZnH4FB82PXdWeWrUPUMDvrJQjuu
fLsKNZ/R4c/6UO3N+2H6mRyq8kMa1rNcgdrH7NAjm7H5mcctqHksDmfyTVb8
C7+2HwCaIsZw
         "]]}, {
        Directive[
         PointSize[0.011000000000000001`], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
             GraphicsBox[{
               EdgeForm[], 
               PolygonBox[{{-1, -1}, {1, -1}, {1, 1}, {-1, 1}}]}], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.011000000000000001`], 
                 RGBColor[0.880722, 0.611041, 0.142051], 
                 AbsoluteThickness[1.6]]}, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}, Automatic, 
          Offset[7]], CompressedData["
1:eJxTTMoPSmVmYGCQBGJGIGYC4lkzQWCnPZeS2ezS1sv7IfyT9o1eeyIuT7+4
38QYBC7b63uvmM987gJU/qb91qLsaY1bLu9nAIMH9kFHd4QHzLgGVf/YvmBP
iLlP6JX96Wkg8Mx+1puMaZcvwsx/ae92/UOOF8PV/WfPgMAb+3vXDWedeQEz
74P90cSGirILV6DqP9orX5jCc4DvMtT8z/ats42Nw+Rg+r/Y+3FX2S7guga1
75v9RvYTPs8eX4Wa98M+5AH78cwdl6Dm/bSPU3E+nVgBM++3PXvYnqLmmTDz
/tiLHF3Ge9cXZt4/e9fWz8dvbIaZx+DgziwVurrgGlQ9g4Mmw8MmFZZrUPMZ
HezvZfYYrLkM1c/k8MvNb7HIzutQ+5gdZqv8Xjj3/3WoeSwOKpGl/2fy3tgP
AKe0xEg=
         "]]}, {
        Directive[
         PointSize[0.011000000000000001`], 
         RGBColor[0.560181, 0.691569, 0.194885], 
         AbsoluteThickness[1.6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
             GraphicsBox[{
               EdgeForm[], 
               PolygonBox[{{0, 1}, {1, 0}, {0, -1}, {-1, 0}}]}], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.011000000000000001`], 
                 RGBColor[0.560181, 0.691569, 0.194885], 
                 AbsoluteThickness[1.6]]}, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}, Automatic, 
          Offset[7]], CompressedData["
1:eJxTTMoPSmVmYGCQBGJGIGYC4lkzQWCnffvPi4WOry/vh/BP2v/WzJe1nnp5
v4kxCFy2j+reIfprOUz+pv3pdTWcucw39jOAwQP7VUbHmX+vugpV/9j+Uvy3
uTU8N/anp4HAM3tO1f9bT4tfh+p/aa+46mCRh/bV/WfPgMAb++JjteuK/l+D
mvfBPqZk+8Zfhteg6j/aL/l7guWs+XWo+Z/t49ftfTY79zpU/xf7k5PNH+3N
gtn3zX6LafOjY9th5v2w3/TE5PfCeph5P+03XHu7XDnnBtS83/bFR2a/KOqA
mffHvmjCjis302Dm/bP/rJrZEpwA8y+Dg1K5w9L1Rbeg6hkc3kVvZ5py4ybU
fEaH2rOeWw0n3oLqZ3LwevLyQ6jGbah9zA4yZmYOnbU3oeaxOFxn0C9Z+P/K
fgAUTM3Y
         "]]}}}, {{}, {}}}, {
    DisplayFunction -> Identity, DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
     AxesLabel -> {None, None}, 
     AxesOrigin -> {0.050000000000000114`, -0.22083765245312814`}, 
     DisplayFunction :> Identity, Frame -> {{True, True}, {True, True}}, 
     FrameLabel -> {{
        FormBox[
         StyleBox[
         "\"Slope of  \\!\\(\\*SuperscriptBox[\\(L\\), \\(2\\)]\\) \
\\!\\(\\*FractionBox[\\(\[PartialD]f/\[PartialD]\\*OverscriptBox[\\(E\\), \
\\(_\\)]\\), \\(f\\)]\\)\"", 16, Bold, StripOnInput -> False], 
         TraditionalForm], None}, {
        FormBox[
         StyleBox["\"\[Omega]\"", 16, Bold, StripOnInput -> False], 
         TraditionalForm], None}}, FrameStyle -> {{
        Thickness[Large], 
        Thickness[Large]}, {
        Thickness[Large], 
        Thickness[Large]}}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], 
     Method -> {
      "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
       "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           Identity[
            Part[#, 1]], 
           Identity[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           Identity[
            Part[#, 1]], 
           Identity[
            Part[#, 2]]}& )}}, 
     PlotRange -> {{0.050000000000000114`, 
      2.5}, {-0.4243368961975348, -0.23154813896599097`}}, PlotRangeClipping -> 
     True, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.05], 
        Scaled[0.05]}}, Ticks -> {Automatic, Automatic}}], 
   FormBox[
    FormBox[
     TemplateBox[{
      "\"L = 14, N = 7\"", "\"L = 16, N = 8\"", "\"L = 18, N = 9\""}, 
      "PointLegend", DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 7}, {20, 7}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[], 
                    DiskBox[{0, 0}]}, {DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, ImageSize -> {20, 7}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.032857142857142835`] -> 
                    Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 7}, {20, 7}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[{{-1, -1}, {1, -1}, {1, 1}, {-1, 1}}]}, {
                    DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, ImageSize -> {20, 7}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.032857142857142835`] -> 
                    Baseline)], #2}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 7}, {20, 7}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[{{0, 1}, {1, 0}, {0, -1}, {-1, 0}}]}, {
                    DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, ImageSize -> {20, 7}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.032857142857142835`] -> 
                    Baseline)], #3}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"PointLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.011000000000000001`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.368417, 0.506779, 0.709798]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.011000000000000001`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.880722, 0.611041, 0.142051]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.011000000000000001`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.560181, 0.691569, 0.194885]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}]}],
              "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{
                    EdgeForm[], 
                    DiskBox[{0, 0}]}], ",", 
                    RowBox[{"Offset", "[", "7", "]"}]}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[{{-1, -1}, {1, -1}, {1, 1}, {-1, 1}}]}], ",", 
                    RowBox[{"Offset", "[", "7", "]"}]}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[{{0, 1}, {1, 0}, {0, -1}, {-1, 0}}]}], ",", 
                    RowBox[{"Offset", "[", "7", "]"}]}], "}"}]}], "}"}]}], 
           ",", 
           RowBox[{"Joined", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{"True", ",", "True", ",", "True"}], "}"}]}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{3.9544653274416018`*^9, 3.954499526446506*^9, 
  3.954499738283487*^9, 3.955437992263258*^9, 3.9554380428651695`*^9, 
  3.955438120281612*^9, 3.9675931469281235`*^9, 3.967598559743521*^9},
 CellLabel->
  "Out[690]=",ExpressionUUID->"08344112-59d0-4e3e-ba65-d1309117fe38"]
}, Open  ]],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 3}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{
  Inherited, 5},ExpressionUUID->"ef91fde0-7e2a-4c15-b7f6-e05571cf6014"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"f", 
   RowBox[{"(", "\[Beta]", ")"}], " ", "analysis", " ", "to", " ", "show", 
   " ", "the", " ", "monotonic", " ", "behaviour", " ", "and", " ", "its", 
   " ", "persistence", " ", "even", " ", "in", " ", "the", " ", 
   "thermodynamic", " ", "limit"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.95543813671988*^9, 
  3.955438181034314*^9}},ExpressionUUID->"1af3b796-0d83-4f22-ac4e-\
c2f04b5b1926"],

Cell[BoxData[
 RowBox[{
  RowBox[{"eeNNNSortL14", "=", 
   RowBox[{
   "Import", "[", 
    "\"\<E:\\\\Mathematica deltaE \
data\\\\XXZL14N7full\\\\eeNNNSort_chaoticXXZL14N7.wdx\>\"", "]"}]}], 
  ";"}]], "Input",
 CellLabel->"In[4]:=",ExpressionUUID->"6fcd1feb-016d-4b6e-bf85-6839943d80ca"],

Cell[BoxData[
 RowBox[{
  RowBox[{"eeNNNSortL16", "=", 
   RowBox[{
   "Import", "[", 
    "\"\<E:\\\\Mathematica deltaE \
data\\\\XXZL16N8full\\\\eeNNNSort_chaoticXXZL16N8.wdx\>\"", "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.967593340374403*^9, 3.9675933502710457`*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"4f68757f-b70a-4120-b931-899a5c6f9334"],

Cell[BoxData[
 RowBox[{
  RowBox[{"eeNNNSortL18", "=", 
   RowBox[{
   "Import", "[", 
    "\"\<E:\\\\Mathematica deltaE \
data\\\\XXZL18N9full\\\\eeNNNSort_chaoticXXZL18N9.wdx\>\"", "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.9534670378921623`*^9, 3.9534670572527084`*^9}, {
  3.9534692806605597`*^9, 3.9534692891203847`*^9}, {3.9540135484801626`*^9, 
  3.954013548935927*^9}, {3.967593326086804*^9, 3.967593330653824*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"129c3c8b-c9d7-4f0c-a124-5a8e57885c32"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Nn1", "=", 
   RowBox[{"Length", "[", "eeNNNSortL14", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Nn2", "=", 
   RowBox[{"Length", "[", "eeNNNSortL16", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Nn3", "=", 
   RowBox[{"Length", "[", "eeNNNSortL18", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.967593354527866*^9, 3.9675933747266645`*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"46d2cc54-02a3-486b-9781-8112e30bcf3d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"E\[Beta]listL14", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{
             RowBox[{"-", "\[Beta]"}], "*", 
             RowBox[{"eeNNNSortL14", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}]], 
           RowBox[{"eeNNNSortL14", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "Nn1"}], "}"}]}], "]"}], "/", 
        RowBox[{"Sum", "[", 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"-", "\[Beta]"}], "*", 
            RowBox[{"eeNNNSortL14", "[", 
             RowBox[{"[", "i", "]"}], "]"}]}]], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "Nn1"}], "}"}]}], "]"}]}], ",", 
       "\[Beta]"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "4.", ",", 
       RowBox[{"-", "4."}], ",", 
       RowBox[{"-", "0.01"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"E\[Beta]listL16", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{
             RowBox[{"-", "\[Beta]"}], "*", 
             RowBox[{"eeNNNSortL16", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}]], 
           RowBox[{"eeNNNSortL16", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "Nn2"}], "}"}]}], "]"}], "/", 
        RowBox[{"Sum", "[", 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"-", "\[Beta]"}], "*", 
            RowBox[{"eeNNNSortL16", "[", 
             RowBox[{"[", "i", "]"}], "]"}]}]], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "Nn2"}], "}"}]}], "]"}]}], ",", 
       "\[Beta]"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "4.", ",", 
       RowBox[{"-", "4."}], ",", 
       RowBox[{"-", "0.01"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"E\[Beta]listL18", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{
             RowBox[{"-", "\[Beta]"}], "*", 
             RowBox[{"eeNNNSortL18", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}]], 
           RowBox[{"eeNNNSortL18", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "Nn3"}], "}"}]}], "]"}], "/", 
        RowBox[{"Sum", "[", 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"-", "\[Beta]"}], "*", 
            RowBox[{"eeNNNSortL18", "[", 
             RowBox[{"[", "i", "]"}], "]"}]}]], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "Nn3"}], "}"}]}], "]"}]}], ",", 
       "\[Beta]"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "4.", ",", 
       RowBox[{"-", "4."}], ",", 
       RowBox[{"-", "0.01"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"eeNNNSortL14", ",", " ", "eeNNNSortL16", ",", " ", 
    RowBox[{
     RowBox[{
     "eeNNNSortL18", " ", "are", " ", "the", " ", "sorted", " ", "energy", 
      " ", "spectrum", " ", "of", " ", "spin", " ", "chain", " ", "with", " ",
       "length", " ", "L"}], "=", "14"}], ",", " ", 
    RowBox[{"16", " ", "and", " ", "18"}]}], " ", "*)"}]}]}], "Input",
 CellChangeTimes->{{3.917931934315485*^9, 3.917931937765726*^9}, 
   3.9179319837962446`*^9, 3.917932305140334*^9, 3.9179345962748814`*^9, 
   3.917940149705717*^9, 3.917940215739824*^9, {3.9179402513836784`*^9, 
   3.9179402546603637`*^9}, 3.917948131635587*^9, {3.921020796119912*^9, 
   3.9210208003475666`*^9}, {3.922003600764289*^9, 3.9220036016257124`*^9}, {
   3.9504383601314974`*^9, 3.9504383603279915`*^9}, {3.9505660349088917`*^9, 
   3.9505660508867865`*^9}, {3.950566291244871*^9, 3.9505662987510605`*^9}, {
   3.9505663566486793`*^9, 3.950566361871207*^9}, {3.9543819036014194`*^9, 
   3.954381906659548*^9}, {3.954382282740489*^9, 3.9543822895721965`*^9}, 
   3.9543833181655*^9, {3.954383447400097*^9, 3.954383448029091*^9}, {
   3.955166702580346*^9, 3.9551667128618746`*^9}, {3.9554382556462913`*^9, 
   3.9554382972183466`*^9}, {3.955438452609542*^9, 3.9554385451792583`*^9}, {
   3.9675930736785364`*^9, 3.967593086668508*^9}, {3.9675935341561747`*^9, 
   3.9675935536780157`*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"40672f24-a52e-4592-9f3f-cb6bfa28d435"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"innNNNraveTL14", "=", 
   RowBox[{"Table", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "25"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"L", "=", 
      RowBox[{"Length", "[", 
       RowBox[{"innNNNraveOnmEbL14", "[", 
        RowBox[{"[", "n", "]"}], "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"EbL14", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"innNNNraveOnmEbL14", "[", 
           RowBox[{"[", "n", "]"}], "]"}], "[", 
          RowBox[{"[", "i", "]"}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "L"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"dEb", "=", "0.05"}], ";", "\[IndentingNewLine]", 
     RowBox[{"raveT", "=", 
      RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Do", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"j", "=", "1"}], ";", 
          RowBox[{"While", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Abs", "[", 
              RowBox[{
               RowBox[{"EbL14", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "-", 
               RowBox[{
                RowBox[{"E\[Beta]listL14", "[", 
                 RowBox[{"[", "j", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}]}], "]"}], ">", "dEb"}], ",", 
            RowBox[{"j", "++"}]}], "]"}], ";", 
          RowBox[{"AppendTo", "[", 
           RowBox[{"raveT", ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{"E\[Beta]listL14", "[", 
                RowBox[{"[", "j", "]"}], "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"innNNNraveOnmEbL14", "[", 
                 RowBox[{"[", "n", "]"}], "]"}], "[", 
                RowBox[{"[", "i", "]"}], "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}]}], "}"}]}], "]"}], ";"}], "}"}],
         ";"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "L"}], "}"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"innNNNraveTL14", "[", 
       RowBox[{"[", "n", "]"}], "]"}], "=", "raveT"}], ";"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"n", ",", "1", ",", "25"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.955166830608922*^9, 3.955166860441085*^9}, {
   3.9551671935063744`*^9, 3.955167215182437*^9}, 3.967593729659599*^9},
 CellLabel->"In[13]:=",ExpressionUUID->"92e4d216-970e-44ca-b996-bcd4e7850c96"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"innNNNraveTL16", "=", 
   RowBox[{"Table", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "25"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"L", "=", 
      RowBox[{"Length", "[", 
       RowBox[{"innNNNraveOnmEbL16", "[", 
        RowBox[{"[", "n", "]"}], "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"EbL16", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"innNNNraveOnmEbL16", "[", 
           RowBox[{"[", "n", "]"}], "]"}], "[", 
          RowBox[{"[", "i", "]"}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "L"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"dEb", "=", "0.05"}], ";", "\[IndentingNewLine]", 
     RowBox[{"raveT", "=", 
      RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Do", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"j", "=", "1"}], ";", 
          RowBox[{"While", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Abs", "[", 
              RowBox[{
               RowBox[{"EbL16", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "-", 
               RowBox[{
                RowBox[{"E\[Beta]listL16", "[", 
                 RowBox[{"[", "j", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}]}], "]"}], ">", "dEb"}], ",", 
            RowBox[{"j", "++"}]}], "]"}], ";", 
          RowBox[{"AppendTo", "[", 
           RowBox[{"raveT", ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{"E\[Beta]listL16", "[", 
                RowBox[{"[", "j", "]"}], "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"innNNNraveOnmEbL16", "[", 
                 RowBox[{"[", "n", "]"}], "]"}], "[", 
                RowBox[{"[", "i", "]"}], "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}]}], "}"}]}], "]"}], ";"}], "}"}],
         ";"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "L"}], "}"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"innNNNraveTL16", "[", 
       RowBox[{"[", "n", "]"}], "]"}], "=", "raveT"}], ";"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"n", ",", "1", ",", "25"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.955166830608922*^9, 3.955166860441085*^9}, 
   3.967593734851506*^9},
 CellLabel->"In[15]:=",ExpressionUUID->"ef2ac05e-1db8-44fc-b297-40a9d7b88373"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"innNNNraveTL18", "=", 
   RowBox[{"Table", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "25"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"L", "=", 
      RowBox[{"Length", "[", 
       RowBox[{"innNNNraveOnmEbL18", "[", 
        RowBox[{"[", "n", "]"}], "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"EbL18", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"innNNNraveOnmEbL18", "[", 
           RowBox[{"[", "n", "]"}], "]"}], "[", 
          RowBox[{"[", "i", "]"}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "L"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"dEb", "=", "0.05"}], ";", "\[IndentingNewLine]", 
     RowBox[{"raveT", "=", 
      RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Do", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"j", "=", "1"}], ";", 
          RowBox[{"While", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Abs", "[", 
              RowBox[{
               RowBox[{"EbL18", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "-", 
               RowBox[{
                RowBox[{"E\[Beta]listL18", "[", 
                 RowBox[{"[", "j", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}]}], "]"}], ">", "dEb"}], ",", 
            RowBox[{"j", "++"}]}], "]"}], ";", 
          RowBox[{"AppendTo", "[", 
           RowBox[{"raveT", ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{"E\[Beta]listL18", "[", 
                RowBox[{"[", "j", "]"}], "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"innNNNraveOnmEbL18", "[", 
                 RowBox[{"[", "n", "]"}], "]"}], "[", 
                RowBox[{"[", "i", "]"}], "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}]}], "}"}]}], "]"}], ";"}], "}"}],
         ";"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "L"}], "}"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"innNNNraveTL18", "[", 
       RowBox[{"[", "n", "]"}], "]"}], "=", "raveT"}], ";"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"n", ",", "1", ",", "25"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.9551662105419965`*^9, 3.9551663396845717`*^9}, {
  3.9675937418175526`*^9, 3.967593757059246*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"9fadc731-ef86-462c-8c77-d30d225a1dc5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"innNNNraveTL18", "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", 
     RowBox[{"innNNNraveTL18", "[", 
      RowBox[{"[", "5", "]"}], "]"}], ",", 
     RowBox[{"innNNNraveTL18", "[", 
      RowBox[{"[", "10", "]"}], "]"}], ",", 
     RowBox[{"innNNNraveTL18", "[", 
      RowBox[{"[", "15", "]"}], "]"}], ",", 
     RowBox[{"innNNNraveTL18", "[", 
      RowBox[{"[", "20", "]"}], "]"}], ",", 
     RowBox[{"innNNNraveTL18", "[", 
      RowBox[{"[", "25", "]"}], "]"}]}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
   RowBox[{"Joined", "\[Rule]", "True"}], ",", 
   RowBox[{"PlotMarkers", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Automatic", ",", " ", "Small"}], "}"}]}], ",", 
   RowBox[{"ScalingFunctions", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<Reverse\>\"", ",", "Automatic"}], "}"}]}], ",", 
   RowBox[{"Frame", "\[Rule]", "True"}], ",", 
   RowBox[{"FrameLabel", "->", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{"\"\<\[Beta]\>\"", ",", "14", ",", "Bold"}], "]"}], ",", 
      RowBox[{"Style", "[", 
       RowBox[{"\"\<f(\[Beta])\>\"", ",", "14", ",", "Bold"}], "]"}]}], 
     "}"}]}], ",", 
   RowBox[{"FrameStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"Thick", ",", "Thick"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Thick", ",", "Thick"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"PlotLegends", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
     "\"\<\[Omega]=0.1\>\"", ",", "\"\<\[Omega]=0.5\>\"", ",", 
      "\"\<\[Omega]=1.0\>\"", ",", "\"\<\[Omega]=1.5\>\"", ",", 
      "\"\<\[Omega]=2.0\>\"", ",", "\"\<\[Omega]=2.5\>\""}], "}"}]}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.955438660408502*^9, 3.9554387320540047`*^9}, {
   3.9554388451236973`*^9, 3.9554388625104237`*^9}, 3.968287179387061*^9},
 CellLabel->"In[19]:=",ExpressionUUID->"1ed0c30d-e612-41b0-9b5b-c9995d5cf60e"],

Cell[BoxData[
 TemplateBox[{
   GraphicsBox[{{}, {{{}, {}, {
        Hue[0.67, 0.6, 0.6], 
        Directive[
         PointSize[0.007333333333333334], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6]], 
        LineBox[CompressedData["
1:eJxTTMoPSmViYGDQBWIQLbLO/WGVCMuBzwsfrtp/7rz9hENfNWL6mQ4Uv7zk
0B9z3p7r+uICWy7GA3kzF0Q/CLtib2IMAv/3z9QITEvqv2Yv1/o6cIfc3/3n
VbX3uTvdgar/vb+FQ5Dp/52nUPmf+7dUXm+qtHhjH9MPsuD7/tkSW3h2iX20
B1t36Ov+kze5vym4f7UH8zS+7F/QbLUxNei7/aMqkAs/7c8IsRY2fvrLHmg4
0IaP+5M1Sy1T1f7bM4DBh/1+Xet3KToyOkDk3+4PufF269GNzA4PwPpf7Vf9
YsDqdozVIWAHyEUv9n96qnuV6xa7A8T/z/bbRkf+TmPkcrgBcv71x/tXxFhH
fObncfB4CDZg/4a9rqFGAnwOAmD19/b/uSssWH+P32HGTBC4uf/l7pQlsx8L
OCiA/Xt1/yTb9W1dmwQdFoAddGF/8/nab0/LhKD2n9g/Qfz7iS+6wg4HwAG0
b3/Gx3a1KVuEHRrA5q3cnzzx4OJDkiIODKIgC6fY84uo7NbxBvLB4bvdfs/B
BRf6nEQcDoDD76j9Nr+wCRu0RKDmnbPfkVO2o5RPxKEB7MEr9ppzhE+Inhd2
WABxr70k03UV1i6Y/ffszx4scl18W8jBARyBj+yVpgVWxv4QhPrnqT2XTwZH
KIugAyS8X9iLLxITravmd7AAp4fX9iwCl94druJ1AHtvxzv7vp9MrC0Z3NDw
+2hf11IZxyjH6QBJP5/tZ1YZV01+yQaNr6/2vbu/neNoZ4GG/3f7m3su7pz7
iBEaf7/s5++dOTOk9L89JL7+2fvEWSefPvsLlj4dagW6Dpz9+dUeALqYVDk=

         "]]}, {
        Hue[0.9060679774997897, 0.6, 0.6], 
        Directive[
         PointSize[0.007333333333333334], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6]], 
        LineBox[CompressedData["
1:eJw1UmtIk1EY/nb7EtOC5Y+WFTT7MZqWEeiMyXsiwRXhjX5UGCtpglEpZVYq
08IyDRtJdMEybZMsc4UQabWdMYptTEXzvm7bbM7baDpnS03rO24PHA6873Pe
530ezrac/CwFm6KouP+HuaO0qY7iKLbheM6TqAlLB+QSUAZ5tLrWcrcf2rde
n8psX8b7loy+usYRyCKFJey4sjMa8Z1B/gKujVBVtZS6oJgMDOAPZRNFmmo3
OElhHpt/cq5NB6ZA5mAKftxTFRO5a8gDg+qC5PAhH94cn2eqDZ8JzpvFnvHM
R/RJH8yLslVGvxdTtjJJZaofwoaYB79wBJ0++pwKQCnRm8ZJD66qZEcWQBrO
ECbxhTiVVmBdgpeMPa0bl5hGhRXiFWDU1AUuLPTHJtVbKGQn+zlxR7e0esbK
QhpCsGOFRHwrtoaNzJ0MvuJD9pHkRAUHZRD/w/higsKwn8tFw2T/Piwuriw8
quei1ySvbuzW566XH+Mhg58x8AnzC7+nFBl5qOEhgw78pqfhIOsPD5UTfj2W
n8sXKcNoVE78aCBNQldYWTQykL4emrWyuac6HjpB9M3w+9J7B/cGD2WQPHvB
qmxRnloX0hsAdXq7sDGXG/RnA1q9vDuyNbS/Hfpede0V3GGH/MPtt2fs4lQW
2kj+wxh4+nu7atZSKEDyH4eUAcEXzrO/cHk1b4i5t6k1Y8MiUAReELgPJMZr
AvCR6M8A+nb2h3vMD6v5+MC9p88lM83C6n+bh7Z3L3Tb13iBxNsZAKRLW0zQ
Twb5iyBV3tSdbnMBoy7KXoGmufOH+bQj2Gehx/etNbo6G+wgBC7aIm0aLMn7
DP8AhNJsXA==
         "]]}, {
        Hue[0.1421359549995791, 0.6, 0.6], 
        Directive[
         PointSize[0.007333333333333334], 
         RGBColor[0.560181, 0.691569, 0.194885], 
         AbsoluteThickness[1.6]], 
        LineBox[CompressedData["
1:eJw1UmtIk2EY/TIT89IkxCBKt0CzNi+QJV3WEUkXqHjL6IdRNDX7kc5fSlga
afVDtPwRmqsIC0LDC40cs3inZZizofMyhzad87K5zbzMNTEtv7fPAy8fh+fh
Oec5zye4UZiR68EwTMT2Y79PutfCs2s81b4fUoe0+5vxRib20Td6qDv+lmRm
JTaBUtku9bEexfuN6A4EtkhMdwIZdTKv/VndmBL2dGVwpW2T5A4dL4va/Axa
btkgh0t6L1WVfgUd371ONkQ/eQvSXrBsLdxNUh421K3pfiCPwkVGFO4a6eAg
XLTBSfx5MsuDl8Og7dmrxLJ6dCZvdJTTWybhe5JiBOcNnN8lcqUthD+9Mo4c
Om+R5D8qrKhtN2KskW2wkS1Rljj+iAkXWXsSK1FYbn267WOGt55tmCeGV5PF
ytcz6KeYIb59CqE4eQ7n2PXF0+T60+cTZzXzYCimyCkV7+0FPyvKbayhcSJ9
nBriyl3g5umJIUFecPeFDf/z1ZHMjIFqzwo7+HShflLbJLxZnONA9AkWX8iZ
2KC4crsD5TRgBWmNFDjbfzvAUF5B3vUahXKvRTAhlduKLYhNdH+r0jowRfPo
QpcpANaUbc6uZ+pDTSjK0obtO/oo1Ip0jmUb2uh99HCqY80y3QIG6L4TCFBp
ToZ1WuGm+U/hu5+q/168hcvPjILqnqCij3Ng1dKVc1iW7fZOOjCLJapvRcNi
5/28KDP4bDnYgbB60WVjkQml1P8SBD57Z9M6J5FP77OCyJJfodqICa7uRILp
0MGY0wbOvwsSY8F6n2oE8noW67hmECr5zBB37z9o3roqjkkb2Pkf4/wtXvv4
mRr8A3HTeCA=
         "]]}, {
        Hue[0.37820393249936934`, 0.6, 0.6], 
        Directive[
         PointSize[0.007333333333333334], 
         RGBColor[0.922526, 0.385626, 0.209179], 
         AbsoluteThickness[1.6]], 
        LineBox[CompressedData["
1:eJw1Um1Ik1EYfbdgkIZ9oBUhW/7SpRGUXzXy2BBsGJX7ESTaKJwhRW4uKyQr
w/4EY0OKlhoLtiZWDA1BUfO+bDRTrNR0m3uXKDP7GJbWlsaQtffyduByuefe
e57nPM+TcaFOrRUzDCNPLH6voRCzjqCnW7dsRZLPpjuaJGLbXtaphn8+Q6XJ
Fc2qjJO7Q6v6DksXpPfC5f3SDTIQ9ndKQq+E9zFCetIPZqT14fhCY6qz9C/Z
aIrJPhkG4CzliTVy1WRPTWoeRiol/pCmkSUU9LNopESEOB5GTF6ZW9D7TZJT
JK9P5b5B22Meq0TZu2mBuf8WWTShFbLuraxNyxsHG+WZZaIIFRVmd3xA7iEe
YdJjjGsr2icRoR++kobnn2Ul0SlUU79L5Fun+pEyd1rQWyQaw6Cj3DIDC423
QBQN4lZjzIt+aniO1E+c23w2349immCAaEeTd3nKZoX4M0SpPNEXzw8I/ieJ
hBvM3yniYKZ6o8RVJO/y2zg8Tbjz2Vhy7XZFoTo5CJbqO8mR/aaL7QeCYGg9
WtBll18+FuVwh557waS0bilwcyim/tzIu6lweTMT97yc7h1G9pzfXq0NYJ4v
n+8jJN1XzCLrLE5TA35cCufVZNb7sY3Wfw47ao2LJyt8//3CsG64blydwQ0a
bxEdE/Zy65lpdNP+fcGYJl1V+2QKZn4cTN9RIu3JyeEmsJvq/UBxdpVDvPU9
xilWsE/Vq7FmjGGeNvgXyh7o9SHWg710fqLwtryINavcwnytYeiw5RZXzeIf
edBPtA==
         "]]}, {
        Hue[0.6142719099991583, 0.6, 0.6], 
        Directive[
         PointSize[0.007333333333333334], 
         RGBColor[0.528488, 0.470624, 0.701351], 
         AbsoluteThickness[1.6]], 
        LineBox[CompressedData["
1:eJxTTMoPSmViYGDQBGIQXS2yzv1hFcMB51QHNcWoBfaPqkAC//bHz3m+T3HR
fPtvGjH9h77+2T9z4uI84U+L7XfItb4O3PFr/7p82ZvPvFfYnwGDH/tV6jyn
+HuttTcyBoHv+78vebP8X9I6+1kzQeDr/q2fuc5kB22xBxun8WV/1pnLZT84
dkDN+7Q/q+iYF4/7HnuPhyAHfNz//4XZEXGFA/Zr3EEC7/f/9F5odHHxQXsF
kHK5t/tXcF7QUZE/bD8BaFpM/6v9UVWn/NVWHrEPABv4Yn+5q8vPBfrH7A+A
pA893X9w7ZfAZ8eP27eAtLc+3q+Sz2QWcfAk1L6H+zuncLD4m5y2FwAFh8i9
/R6P/mx1XXvGfgbY/Tf3ny+9LDh73Vn7CnB4Xdkfost6eE3mOfsFBbZc1xdf
2N9958KvHQbnofaf2C8jv2KSwJ7z9gfA/tu3fxZH0qbfQhfsG8Dmrdwvdl30
6CydC/YM8iD5efYsSjlTFojC5HfaRwnVzZbddx7q/qP2lxXMktn4z9szgMEF
ezHm1OrKF2ftGyDusX+1NzPVYe4Zewegawpsb9lf2WCX5KZ62j4BFNwx9+3n
25f/ndB6Eir/yD4793q7xL3j0PB8at97R4X1B88xWPjZd0481XZU6Ih9Bzi8
Xtu3GBwrlvh30J4DpJ3rvb1+1PpVCav3w+LLfrPv5z+/3uy2B0dvzGd7J1Ol
nhShHfZzIPFvn/Av4/O5OVug7v9hP+/o8XPCQRvtM9JA4Jf933WPpR2Pr7IH
ADa8Uno=
         "]]}, {
        Hue[0.8503398874989481, 0.6, 0.6], 
        Directive[
         PointSize[0.007333333333333334], 
         RGBColor[0.772079, 0.431554, 0.102387], 
         AbsoluteThickness[1.6]], 
        LineBox[CompressedData["
1:eJxTTMoPSmViYGBQBWIQPeHQV42YfoYDC5dr7eBOn23/JnCHXOvrv/vPi134
8PHMLPtriwtsua7/3v+cealAMVAeov7X/kdlGu//zV9gfwYMfuz/liAplRKy
xB6kO3DHt/3NudNXMs5Ybu/xsEpknfvX/Uf1Un7w7F8NNe/zfrM52vK/n6y3
TwODT/unHjBZ3Tppo/03oOmHvn7YH+i6gVXCeLM9iKcR836/7uP6pGnzt9jX
AE17WPVm/+NdfKdfbN5mb8N1HWjiq/1xbRxVR3N32q9xB1n4fP+m9NPhvpt2
24NsW1zwdD9fUef9vdb77B+AnPPw0X7dECelHY4H7JeAFTzYv7D+Z/U7j4P2
J8D+ubM/v8nNOsn8kH0A2EM39q9s/zN5x89D9jfA7r+8/9j+lvNTMw7bbwD7
99z+0L/WCa3nDtsfAAXPoaP7Zwaft53NfsR+wUwQ2Lm/xWz/tz6FI/YNYPXz
9t969+3pfCUgH+yfJfar76+4G3//sL0D2MN77MXW13s3rj5snwC2/4S9wZT7
9WXGh+0XgN17wX5+bJXY5bWHoPZdtQ85n/9E+81BqP9u2XN1uFTY8hy0ZwCD
B/azdmUJbjM6APO//cuJrTxxHPug+p/aF28WnCR0b7f9CrD5L+xlrtS8f26+
0x4cHRpv7J/xLZTKyt1mvwEcvu/tn62Qqlp7e7P9HLD/Ptr/M78cfNF2oz0A
PBA/Lw==
         "]]}}, {{
        Directive[
         PointSize[0.007333333333333334], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
             GraphicsBox[{
               EdgeForm[], 
               DiskBox[{0, 0}]}], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.007333333333333334], 
                 RGBColor[0.368417, 0.506779, 0.709798], 
                 AbsoluteThickness[1.6]]}, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}, Automatic, 
          Offset[7]], CompressedData["
1:eJxTTMoPSmVmYGDQBWJGIGYCYpF17g+rRFgOfF74cNX+c+ftJxz6qhHTz3Sg
+OUlh/6Y8/Zc1xcX2HIxHsibuSD6QdgVexNjEPi/f6ZGYFpS/zV7udbXgTvk
/u4/r6q9z93pDlT97/0tHIJM/+88hcr/3L+l8npTpcUb+5h+kAXf98+W2MKz
S+yjPdi6Q1/3n7zJ/U3B/as9mKfxZf+CZquNqUHf7R9VgVz4aX9GiLWw8dNf
9kDDgTZ83J+sWWqZqvbfngEMPuz361q/S9GR0QEi/3Z/yI23W49uZHZ4ANb/
ar/qFwNWt2OsDgE7QC56sf/TU92rXLfYHSD+f7bfNjrydxojl8MNkPOvP96/
IsY64jM/j4PHQ7AB+zfsdQ01EuBzEACrv7f/z11hwfp7/A4zZoLAzf0vd6cs
mf1YwEEB7N+r+yfZrm/r2iTosADsoAv7m8/XfntaJgS1/8T+CeLfT3zRFXY4
AA6gffszPrarTdki7NAANm/l/uSJBxcfkhRxYBAFWTjFnl9EZbeON5APDt/t
9nsOLrjQ5yTicAAcfkftt/mFTdigJQI175z9jpyyHaV8Ig4NYA9esdecI3xC
9LywwwKIe+0lma6rsHbB7L9nf/Zgkevi20IODuAIfGSvNC2wMvaHINQ/T+25
fDI4QlkEHSDh/cJefJGYaF01v4MFOD28tmcRuPTucBWvA9h7O97Z9/1kYm3J
4IaG30f7upbKOEY5TgdI+vlsP7PKuGrySzZofH2179397RxHOws0/L/b39xz
cefcR4zQ+PtlP3/vzJkhpf/tIfH1z94nzjr59NlfsPTpUCvQdeDsz6/2AMe0
VDs=
         "]]}, {
        Directive[
         PointSize[0.007333333333333334], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
             GraphicsBox[{
               EdgeForm[], 
               PolygonBox[{{-1, -1}, {1, -1}, {1, 1}, {-1, 1}}]}], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.007333333333333334], 
                 RGBColor[0.880722, 0.611041, 0.142051], 
                 AbsoluteThickness[1.6]]}, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}, Automatic, 
          Offset[7]], CompressedData["
1:eJw1UmtIk2EU/nb7EtOCtR8tK0j7IU3LCLzE5LyR4IrQKf2oMFbSBkallFlN
mRaWadhIoguWaZt0MVcIkau2d0ihYyqa93XbtDmvNJ2zLzXN7932wPlzzvO+
z3kezrbs3Ewlj6Ko2NXirBZ3tUSGVKdaxLUcz34iGrcaQUVAWRQRuirr3V5o
3np9MqN5Ge9bavFW1w1BJmksYeeVnRFIOBzgL+CqMG15Q5EL1ORDBn8sHi/Q
V7hhmDTmcdsv3rUpZhJkTrbhw13lUeG7BqahX5eXHDrgxZvjclqrQmcC/83i
6bGMR/RJL8xHZ2lbfB5M2YsTy1J9EDLAPviNw+j0kRcUA0VEbwonPbiqlR1Z
AGkoS5jAF2K1BrFtCV6x9gxuXNg6ElkqWQFWTZfnwpG+mKQaK4UcZL9hbOyU
VszYOEhPCA6sTJTciqnkorZ2Ft/wIcdQcoKSh+TE/yC+GK+07Ofz0SDZvwdL
1GX5R8189Ibk1YndZtV6xTEBsvhYA5+xMP9HSkGLANU+ZGHEb7tqD3L+ClAJ
4ddgxbncaE0IjUqIHz2kJdKlNg6NLGRuhucG2dxTkwCdIPpt8OfSByf/hgDJ
SZ7dYNM0aE6tC+r1gS69ObJOxQ/4swOtW94d3hjc3wE9rzv2iu9wg/7h9rsz
DkkqB20k9zAK073dHZVrKcSQ/McgpU/8lffsH1z25w1R9zY1yjcsAkXgAbH7
QEKcnoFPRH8G0PezP92jPvDn4wX3nh6XrHUW/Pc2D03vX5q2r/EAibedAWRK
W4w3TwT4iyDV3DSdbnIBqx6dtQL1c+cPC2lnYM5Bj+/bKk3VdthBCHy0RVrf
X5jzBf4Dke5sXg==
         "]]}, {
        Directive[
         PointSize[0.007333333333333334], 
         RGBColor[0.560181, 0.691569, 0.194885], 
         AbsoluteThickness[1.6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
             GraphicsBox[{
               EdgeForm[], 
               PolygonBox[{{0, 1}, {1, 0}, {0, -1}, {-1, 0}}]}], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.007333333333333334], 
                 RGBColor[0.560181, 0.691569, 0.194885], 
                 AbsoluteThickness[1.6]]}, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}, Automatic, 
          Offset[7]], CompressedData["
1:eJw1UltI03EU/ntJzEuTEIMo3QLN2rxAlnRZn0hqoOItowejaGr2kM4nJSyN
tHoQLR9C04qwIDS80Mgxi9+0jKU2dF7m0KZzXja3mZe5Jqa1/6+/H5yHwzmc
7zvfOYIbRZl5HgzDRLjCzRXurnjSuxGeU+up9P2QNqLe34o3UrGPttld2fW3
NCs7sQU0lbopj/XJ3m9FdyGwLclwJ5BRpvA6n9VPyGHNkAdXWbZJ3sjx8qjt
z6Dlti1yuFR1qbrsK+j43k2yJfrJW5KowGYb4U6S+rCxfkPzA/kUDjImc9ZK
hofhoA124s+Tmh68HAVtz1knpvWjc/nj4xzfKgnfkxwjOK/j9K6QKx0h/Nm1
SeTSecuk4FFRZV2nHhPNbIOF7IiyxfFHDLjIyksyE5np1qfbPkZ4a9mGRaJ7
NV0ifz2HQYo54tsvE4pTFnCOXV88S64/fT51dmARDMUMOaXgvb3gZ0aFhRU0
SSSP00IceUvcPC3RJTQV3n1hwX9/NSQrc6jGs9IKPl1okNS1CG+W5NoQfYLF
F3ImNiiuwmpDBTVYRtojBfbO3zYwNK8k71R6YZPXMpiQKhdjG2ITnd+q1TbM
UD960GMIgDnVlbPrGfpRG4ry9FHrLj+K1CKNbdWCDnofLezKWKNUs4Qhuu8U
AhQDJ8O6zXBS/2fw3U8xeC/exPlnRGFNX1DxxwWwbBnyBaxKPbyTD8xjhfKb
0bjcfT8/ygg+Ww62IaxBdFlfbEAZ1b8Cgc/e+fTuaRTQ+6whsvRXqDpiiqvb
kWA4dDDmtI7T70CSvnCzXzGGpgYWm7imE8r5zAh37z9o3bkqjkkf2v3HOH+T
1z5+1gD+AX7veCI=
         "]]}, {
        Directive[
         PointSize[0.007333333333333334], 
         RGBColor[0.922526, 0.385626, 0.209179], 
         AbsoluteThickness[1.6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
             GraphicsBox[{
               EdgeForm[], 
               PolygonBox[
                
                NCache[{{0, 1}, {-1, 1 - 3^Rational[1, 2]}, {
                  1, 1 - 3^Rational[1, 2]}}, {{0, 
                  1}, {-1, -0.7320508075688772}, {
                  1, -0.7320508075688772}}]]}], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.007333333333333334], 
                 RGBColor[0.922526, 0.385626, 0.209179], 
                 AbsoluteThickness[1.6]]}, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}, Automatic, 
          Offset[7]], CompressedData["
1:eJw1Um1Ik1EU3iYMcmEfaEWItl9qGkG5aUk+NgQbRuV+BIk1is2QIp3LCsnK
sD/BmEjR0sUCbWKFaAgONc/LRjPFSs196Gvi0OxjWFoujSFr72U9cH7c5977
nPOcc+QXKjX6OJFIlBENcTQk0ShnkHD2GXdX1ZIN8b7WqiPxYq75ZaV68Ocz
lJmdofSyCN0dWDFYLR1IuRcscaRsUF/Q3y6dfxV7HybqTj4gT+rFsUBtYmfR
X9qoC6d+Mvahs0gg1uiquS0xvn4QiYz4Q3VDi8hxcKhlxCrZH66avamumN5v
kiVIX5/MfoPmxwJWSNUTFxDdf4t0VtAyrXvLKpIUo+BCArNEefP5uZnWD8g+
KCBI3aaIvrRlHKvsw1eqef45tTA0AR3zu0jf2jWPVNmTMb0F0hr77SUWDyws
X4DyaiRNprAXDmZ4lqrHzm06o/SjgBU4Tfph2U538VQsv4dUquO9EeV0zP84
Sfl+5Q4xj0amN0zO/IwOfyuPp1F3vlaOrt0uzdXIZsAx/U46vM98sWX/DESs
Hw3oaMu4fDTE4w4790CU0LQ5x8WjgPlzQXEzz+lNi94LclXvMLT7/Dadfhpz
Qvt8HyHtutIotk3hFDPgx6Wgojyt2o+trP+z2F5hWjhR6vvvF8Z143XTigc3
WL4FWMfaSmynJ9HF5vcFI9pkdcWTCTQK62D+jsKU7qwsfgy7mN4PFGSetUu2
vMcowzL2qnu0NvkI5tiAf6H4gcEwz7mxh+1PCN6GF+F6tSu2X2sYOGS5xes4
/AOGXE+2
         "]]}, {
        Directive[
         PointSize[0.007333333333333334], 
         RGBColor[0.528488, 0.470624, 0.701351], 
         AbsoluteThickness[1.6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
             GraphicsBox[{
               EdgeForm[], 
               PolygonBox[
                
                NCache[{{0, -1}, {-1, -1 + 3^Rational[1, 2]}, {
                  1, -1 + 3^Rational[1, 2]}}, {{
                  0, -1}, {-1, 0.7320508075688772}, {
                  1, 0.7320508075688772}}]]}], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.007333333333333334], 
                 RGBColor[0.528488, 0.470624, 0.701351], 
                 AbsoluteThickness[1.6]]}, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}, Automatic, 
          Offset[7]], CompressedData["
1:eJxTTMoPSmVmYGDQBGJGIGYC4mqRde4PqxgOOKc6qClGLbB/VAUS+Lc/fs7z
fYqL5tt/04jpP/T1z/6ZExfnCX9abL9DrvV14I5f+9fly9585r3C/gwY/Niv
Uuc5xd9rrb2RMQh83/99yZvl/5LW2c+aCQJf92/9zHUmO2iLPdg4jS/7s85c
LvvBsQNq3qf9WUXHvHjc99h7PAQ54OP+/y/MjogrHLBf4w4SeL//p/dCo4uL
D9orgJTLvd2/gvOCjor8YfsJQNNi+l/tj6o65a+28oh9ANjAF/vLXV1+LtA/
Zn8AJH3o6f6Da78EPjt+3L4FpL318X6VfCaziIMnofY93N85hYPF3+S0vQAo
OETu7fd49Ger69oz9jPA7r+5/3zpZcHZ687aV4DD68r+EF3Ww2syz9kvKLDl
ur74wv7uOxd+7TA4D7X/xH4Z+RWTBPactz8A9t++/bM4kjb9Frpg3wA2b+V+
seuiR2fpXLBnkAfJz7NnUcqZskAUJr/TPkqobrbsvvNQ9x+1v6xglszGf96e
AQwu2Isxp1ZXvjhr3wBxj/2rvZmpDnPP2DsAXVNge8v+yga7JDfV0/YJoOCO
uW8/377874TWk1D5R/bZudfbJe4dh4bnU/veOyqsP3iOwcLPvnPiqbajQkfs
O8Dh9dq+xeBYscS/g/YcIO1c7+31o9avSli9HxZf9pt9P//59Wa3PTh6Yz7b
O5kq9aQI7bCfA4l/+4R/GZ/PzdkCdf8P+3lHj58TDtpon5EGAr/s/657LO14
fJU9AENIUnw=
         "]]}, {
        Directive[
         PointSize[0.007333333333333334], 
         RGBColor[0.772079, 0.431554, 0.102387], 
         AbsoluteThickness[1.6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
             GraphicsBox[
              CircleBox[{0, 0}]], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.007333333333333334], 
                 RGBColor[0.772079, 0.431554, 0.102387], 
                 AbsoluteThickness[1.6]]}, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}, Automatic, 
          Offset[7]], CompressedData["
1:eJxTTMoPSmVmYGBQBWJGIGYC4gmHvmrE9DMcWLhcawd3+mz7N4E75Fpf/91/
XuzCh49nZtlfW1xgy3X99/7nzEsFioHyEPW/9j8q03j/b/4C+zNg8GP/twRJ
qZSQJfYg3YE7vu1vzp2+knHGcnuPh1Ui69y/7j+ql/KDZ/9qqHmf95vN0Zb/
/WS9fRoYfNo/9YDJ6tZJG+2/AU0/9PXD/kDXDawSxpvtQTyNmPf7dR/XJ02b
v8W+Bmjaw6o3+x/v4jv9YvM2exuu60ATX+2Pa+OoOpq7036NO8jC5/s3pZ8O
99202x5k2+KCp/v5ijrv77XeZ/8A5JyHj/brhjgp7XA8YL8ErODB/oX1P6vf
eRy0PwH2z539+U1u1knmh+wDwB66sX9l+5/JO34esr8Bdv/l/cf2t5yfmnHY
fgPYv+f2h/61Tmg9d9j+ACh4Dh3dPzP4vO1s9iP2C2aCwM79LWb7v/UpHLFv
AKuft//Wu29P5ysB+WD/LLFffX/F3fj7h+0dwB7eYy+2vt67cfVh+wSw/Sfs
Dabcry8zPmy/AOzeC/bzY6vELq89BLXvqn3I+fwn2m8OQv13y56rw6XClueg
PQMYPLCftStLcJvRAZj/7V9ObOWJ49gH1f/Uvniz4CShe7vtV4DNf2Evc6Xm
/XPznfbg6NB4Y/+Mb6FUVu42+w3g8H1v/2yFVNXa25vt54D999H+n/nl4Iu2
G+0BSAw/MQ==
         "]]}}}, {{}, {}}}, {
    DisplayFunction -> Identity, DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
     AxesLabel -> {None, None}, AxesOrigin -> {0, 0}, DisplayFunction :> 
     Identity, Frame -> {{True, True}, {True, True}}, FrameLabel -> {{
        FormBox[
         StyleBox["\"f(\[Beta])\"", 14, Bold, StripOnInput -> False], 
         TraditionalForm], None}, {
        FormBox[
         StyleBox["\"\[Beta]\"", 14, Bold, StripOnInput -> False], 
         TraditionalForm], None}}, FrameStyle -> {{
        Thickness[Large], 
        Thickness[Large]}, {
        Thickness[Large], 
        Thickness[Large]}}, FrameTicks -> {{Automatic, Automatic}, {
        Charting`ScaledTicks[
        "Reverse", {-#& , -#& }, "Nice", WorkingPrecision -> 
         15.954589770191003`, RotateLabel -> 0], 
        Charting`ScaledFrameTicks[{-#& , -#& }]}}, GridLines -> {None, None}, 
     GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], 
     Method -> {
      "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
       "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           (-#& )[
            Part[#, 1]], 
           Identity[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           (-#& )[
            Part[#, 1]], 
           Identity[
            Part[#, 2]]}& )}}, 
     PlotRange -> {{-2.5700000000000003`, 2.5200000000000005`}, {
       0, 5.073412822796867}}, PlotRangeClipping -> True, 
     PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.02], 
        Scaled[0.05]}}, Ticks -> {
       Charting`ScaledTicks[
       "Reverse", {-#& , -#& }, "Nice", WorkingPrecision -> 
        15.954589770191003`, RotateLabel -> 0], Automatic}}], 
   FormBox[
    FormBox[
     TemplateBox[{
      "\"\[Omega]=0.1\"", "\"\[Omega]=0.5\"", "\"\[Omega]=1.0\"", 
       "\"\[Omega]=1.5\"", "\"\[Omega]=2.0\"", "\"\[Omega]=2.5\""}, 
      "PointLegend", DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 7}, {20, 7}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[], 
                    DiskBox[{0, 0}]}, {DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, ImageSize -> {20, 7}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.032857142857142835`] -> 
                    Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 7}, {20, 7}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[{{-1, -1}, {1, -1}, {1, 1}, {-1, 1}}]}, {
                    DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, ImageSize -> {20, 7}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.032857142857142835`] -> 
                    Baseline)], #2}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 7}, {20, 7}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[{{0, 1}, {1, 0}, {0, -1}, {-1, 0}}]}, {
                    DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, ImageSize -> {20, 7}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.032857142857142835`] -> 
                    Baseline)], #3}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 7}, {20, 7}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[
                    
                    NCache[{{0, 1}, {-1, 1 - 3^Rational[1, 2]}, {
                    1, 1 - 3^Rational[1, 2]}}, {{0, 
                    1}, {-1, -0.7320508075688772}, {
                    1, -0.7320508075688772}}]]}, {
                    DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, ImageSize -> {20, 7}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.032857142857142835`] -> 
                    Baseline)], #4}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.528488, 0.470624, 0.701351], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 7}, {20, 7}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.528488, 0.470624, 0.701351], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[
                    
                    NCache[{{0, -1}, {-1, -1 + 3^Rational[1, 2]}, {
                    1, -1 + 3^Rational[1, 2]}}, {{
                    0, -1}, {-1, 0.7320508075688772}, {
                    1, 0.7320508075688772}}]]}, {
                    DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.528488, 0.470624, 0.701351], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, ImageSize -> {20, 7}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.032857142857142835`] -> 
                    Baseline)], #5}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.772079, 0.431554, 0.102387], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 7}, {20, 7}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.772079, 0.431554, 0.102387], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[
                    CircleBox[{0, 0}], {DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.772079, 0.431554, 0.102387], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, ImageSize -> {20, 7}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.032857142857142835`] -> 
                    Baseline)], #6}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"PointLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.007333333333333334`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.368417, 0.506779, 0.709798]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.007333333333333334`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.880722, 0.611041, 0.142051]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.007333333333333334`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.560181, 0.691569, 0.194885]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.007333333333333334`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.922526, 0.385626, 0.209179]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.007333333333333334`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.528488, 0.470624, 0.701351]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.007333333333333334`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.772079, 0.431554, 0.102387]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}]}],
              "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3, ",", #4, ",", #5, ",", #6}], "}"}], 
           ",", 
           RowBox[{"LegendMarkers", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{
                    EdgeForm[], 
                    DiskBox[{0, 0}]}], ",", 
                    RowBox[{"Offset", "[", "7", "]"}]}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[{{-1, -1}, {1, -1}, {1, 1}, {-1, 1}}]}], ",", 
                    RowBox[{"Offset", "[", "7", "]"}]}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[{{0, 1}, {1, 0}, {0, -1}, {-1, 0}}]}], ",", 
                    RowBox[{"Offset", "[", "7", "]"}]}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[
                    
                    NCache[{{0, 1}, {-1, 1 - 3^Rational[1, 2]}, {
                    1, 1 - 3^Rational[1, 2]}}, {{0, 
                    1}, {-1, -0.7320508075688772}, {
                    1, -0.7320508075688772}}]]}], ",", 
                    RowBox[{"Offset", "[", "7", "]"}]}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[
                    
                    NCache[{{0, -1}, {-1, -1 + 3^Rational[1, 2]}, {
                    1, -1 + 3^Rational[1, 2]}}, {{
                    0, -1}, {-1, 0.7320508075688772}, {
                    1, 0.7320508075688772}}]]}], ",", 
                    RowBox[{"Offset", "[", "7", "]"}]}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[
                    CircleBox[{0, 0}]], ",", 
                    RowBox[{"Offset", "[", "7", "]"}]}], "}"}]}], "}"}]}], 
           ",", 
           RowBox[{"Joined", "\[Rule]", 
             RowBox[{"{", 
               
               RowBox[{
                "True", ",", "True", ",", "True", ",", "True", ",", "True", 
                 ",", "True"}], "}"}]}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{{3.9554387090585036`*^9, 3.9554387331646194`*^9}, 
   3.9554388632622595`*^9, 3.9675986541241117`*^9, 3.9682873316157656`*^9},
 CellLabel->"Out[19]=",ExpressionUUID->"a040171a-c47f-4139-b813-16151098c2dd"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"dinnNNNraveTL14", "=", 
   RowBox[{"Table", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"oc", ",", "1", ",", "25"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dinnNNNraveTL16", "=", 
   RowBox[{"Table", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"oc", ",", "1", ",", "25"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dinnNNNraveTL18", "=", 
   RowBox[{"Table", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"oc", ",", "1", ",", "25"}], "}"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9554390949604645`*^9, 3.95543910002987*^9}},
 CellLabel->
  "In[707]:=",ExpressionUUID->"af999bf8-b46e-41da-97d0-f547f73eac2b"],

Cell[BoxData[
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"dinnNNNraveTL14", "[", 
      RowBox[{"[", "oc", "]"}], "]"}], "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"innNNNraveTL14", "[", 
              RowBox[{"[", "oc", "]"}], "]"}], "[", 
             RowBox[{"[", 
              RowBox[{"i", "+", "1"}], "]"}], "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}], "+", 
           RowBox[{
            RowBox[{
             RowBox[{"innNNNraveTL14", "[", 
              RowBox[{"[", "oc", "]"}], "]"}], "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}]}], "2"], ",", 
         RowBox[{
          FractionBox["2", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"innNNNraveTL14", "[", 
               RowBox[{"[", "oc", "]"}], "]"}], "[", 
              RowBox[{"[", 
               RowBox[{"i", "+", "1"}], "]"}], "]"}], "[", 
             RowBox[{"[", "2", "]"}], "]"}], "+", 
            RowBox[{
             RowBox[{
              RowBox[{"innNNNraveTL14", "[", 
               RowBox[{"[", "oc", "]"}], "]"}], "[", 
              RowBox[{"[", "i", "]"}], "]"}], "[", 
             RowBox[{"[", "2", "]"}], "]"}]}]], 
          FractionBox[
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"innNNNraveTL14", "[", 
               RowBox[{"[", "oc", "]"}], "]"}], "[", 
              RowBox[{"[", 
               RowBox[{"i", "+", "1"}], "]"}], "]"}], "[", 
             RowBox[{"[", "2", "]"}], "]"}], "-", 
            RowBox[{
             RowBox[{
              RowBox[{"innNNNraveTL14", "[", 
               RowBox[{"[", "oc", "]"}], "]"}], "[", 
              RowBox[{"[", "i", "]"}], "]"}], "[", 
             RowBox[{"[", "2", "]"}], "]"}]}], 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"innNNNraveTL14", "[", 
               RowBox[{"[", "oc", "]"}], "]"}], "[", 
              RowBox[{"[", 
               RowBox[{"i", "+", "1"}], "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], "-", 
            RowBox[{
             RowBox[{
              RowBox[{"innNNNraveTL14", "[", 
               RowBox[{"[", "oc", "]"}], "]"}], "[", 
              RowBox[{"[", "i", "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}]}]]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{
          RowBox[{"Length", "[", 
           RowBox[{"innNNNraveTL14", "[", 
            RowBox[{"[", "oc", "]"}], "]"}], "]"}], "-", "1"}]}], "}"}]}], 
      "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"dinnNNNraveTL16", "[", 
      RowBox[{"[", "oc", "]"}], "]"}], "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"innNNNraveTL16", "[", 
              RowBox[{"[", "oc", "]"}], "]"}], "[", 
             RowBox[{"[", 
              RowBox[{"i", "+", "1"}], "]"}], "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}], "+", 
           RowBox[{
            RowBox[{
             RowBox[{"innNNNraveTL16", "[", 
              RowBox[{"[", "oc", "]"}], "]"}], "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}]}], "2"], ",", 
         RowBox[{
          FractionBox["2", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"innNNNraveTL16", "[", 
               RowBox[{"[", "oc", "]"}], "]"}], "[", 
              RowBox[{"[", 
               RowBox[{"i", "+", "1"}], "]"}], "]"}], "[", 
             RowBox[{"[", "2", "]"}], "]"}], "+", 
            RowBox[{
             RowBox[{
              RowBox[{"innNNNraveTL16", "[", 
               RowBox[{"[", "oc", "]"}], "]"}], "[", 
              RowBox[{"[", "i", "]"}], "]"}], "[", 
             RowBox[{"[", "2", "]"}], "]"}]}]], 
          FractionBox[
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"innNNNraveTL16", "[", 
               RowBox[{"[", "oc", "]"}], "]"}], "[", 
              RowBox[{"[", 
               RowBox[{"i", "+", "1"}], "]"}], "]"}], "[", 
             RowBox[{"[", "2", "]"}], "]"}], "-", 
            RowBox[{
             RowBox[{
              RowBox[{"innNNNraveTL16", "[", 
               RowBox[{"[", "oc", "]"}], "]"}], "[", 
              RowBox[{"[", "i", "]"}], "]"}], "[", 
             RowBox[{"[", "2", "]"}], "]"}]}], 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"innNNNraveTL16", "[", 
               RowBox[{"[", "oc", "]"}], "]"}], "[", 
              RowBox[{"[", 
               RowBox[{"i", "+", "1"}], "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], "-", 
            RowBox[{
             RowBox[{
              RowBox[{"innNNNraveTL16", "[", 
               RowBox[{"[", "oc", "]"}], "]"}], "[", 
              RowBox[{"[", "i", "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}]}]]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{
          RowBox[{"Length", "[", 
           RowBox[{"innNNNraveTL16", "[", 
            RowBox[{"[", "oc", "]"}], "]"}], "]"}], "-", "1"}]}], "}"}]}], 
      "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"dinnNNNraveTL18", "[", 
      RowBox[{"[", "oc", "]"}], "]"}], "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"innNNNraveTL18", "[", 
              RowBox[{"[", "oc", "]"}], "]"}], "[", 
             RowBox[{"[", 
              RowBox[{"i", "+", "1"}], "]"}], "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}], "+", 
           RowBox[{
            RowBox[{
             RowBox[{"innNNNraveTL18", "[", 
              RowBox[{"[", "oc", "]"}], "]"}], "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}]}], "2"], ",", 
         RowBox[{
          FractionBox["2", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"innNNNraveTL18", "[", 
               RowBox[{"[", "oc", "]"}], "]"}], "[", 
              RowBox[{"[", 
               RowBox[{"i", "+", "1"}], "]"}], "]"}], "[", 
             RowBox[{"[", "2", "]"}], "]"}], "+", 
            RowBox[{
             RowBox[{
              RowBox[{"innNNNraveTL18", "[", 
               RowBox[{"[", "oc", "]"}], "]"}], "[", 
              RowBox[{"[", "i", "]"}], "]"}], "[", 
             RowBox[{"[", "2", "]"}], "]"}]}]], 
          FractionBox[
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"innNNNraveTL18", "[", 
               RowBox[{"[", "oc", "]"}], "]"}], "[", 
              RowBox[{"[", 
               RowBox[{"i", "+", "1"}], "]"}], "]"}], "[", 
             RowBox[{"[", "2", "]"}], "]"}], "-", 
            RowBox[{
             RowBox[{
              RowBox[{"innNNNraveTL18", "[", 
               RowBox[{"[", "oc", "]"}], "]"}], "[", 
              RowBox[{"[", "i", "]"}], "]"}], "[", 
             RowBox[{"[", "2", "]"}], "]"}]}], 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"innNNNraveTL18", "[", 
               RowBox[{"[", "oc", "]"}], "]"}], "[", 
              RowBox[{"[", 
               RowBox[{"i", "+", "1"}], "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], "-", 
            RowBox[{
             RowBox[{
              RowBox[{"innNNNraveTL18", "[", 
               RowBox[{"[", "oc", "]"}], "]"}], "[", 
              RowBox[{"[", "i", "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}]}]]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{
          RowBox[{"Length", "[", 
           RowBox[{"innNNNraveTL18", "[", 
            RowBox[{"[", "oc", "]"}], "]"}], "]"}], "-", "1"}]}], "}"}]}], 
      "]"}]}], ";"}], ",", 
   RowBox[{"{", 
    RowBox[{"oc", ",", "1", ",", "25"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9537035109226084`*^9, 3.9537035122226133`*^9}, {
  3.953703575834874*^9, 3.953703651432434*^9}, {3.9537036893220663`*^9, 
  3.953703838390976*^9}, {3.9537038986787868`*^9, 3.9537039707203584`*^9}, {
  3.9537041532983465`*^9, 3.9537042367054987`*^9}, {3.9537043217361536`*^9, 
  3.9537043858209724`*^9}, {3.9537044361811647`*^9, 3.9537044583820634`*^9}, {
  3.953704507494935*^9, 3.953704527050059*^9}, {3.9537045809497128`*^9, 
  3.953704628650828*^9}, {3.9537047503413353`*^9, 3.9537047982614765`*^9}, {
  3.9537049723201833`*^9, 3.953704976210611*^9}, {3.9537050088077755`*^9, 
  3.953705275034422*^9}, {3.9554391046882143`*^9, 3.9554392096557612`*^9}},
 CellLabel->
  "In[710]:=",ExpressionUUID->"a7c960a2-aabc-4856-847f-cf9b95df0232"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"dinnNNNraveTL14truc", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"oc", ",", "1", ",", "25"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dinnNNNraveTL16truc", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"oc", ",", "1", ",", "25"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dinnNNNraveTL18truc", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"oc", ",", "1", ",", "25"}], "}"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.953786206881282*^9, 3.9537862104735765`*^9}, {
   3.953799049827914*^9, 3.9537990610370064`*^9}, {3.954315742303897*^9, 
   3.954315761863475*^9}, 3.954315818958003*^9, {3.9554389933719788`*^9, 
   3.9554389974686832`*^9}},
 CellLabel->
  "In[711]:=",ExpressionUUID->"716c279d-7276-42d4-8941-e1a670de955a"],

Cell[BoxData[
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"Do", "[", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Abs", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"dinnNNNraveTL14", "[", 
            RowBox[{"[", "oc", "]"}], "]"}], "[", 
           RowBox[{"[", "i", "]"}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}], "]"}], "<", "1."}], ",", 
       RowBox[{"AppendTo", "[", 
        RowBox[{
         RowBox[{"dinnNNNraveTL14truc", "[", 
          RowBox[{"[", "oc", "]"}], "]"}], ",", 
         RowBox[{
          RowBox[{"dinnNNNraveTL14", "[", 
           RowBox[{"[", "oc", "]"}], "]"}], "[", 
          RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", 
        RowBox[{"dinnNNNraveTL14", "[", 
         RowBox[{"[", "oc", "]"}], "]"}], "]"}]}], "}"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"oc", ",", "1", ",", "25"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9537856706261244`*^9, 3.953785684275464*^9}, {
   3.953785714525177*^9, 3.953785926128706*^9}, {3.953785978396959*^9, 
   3.9537859885133905`*^9}, {3.9537861575021086`*^9, 3.953786169775834*^9}, {
   3.953799080031822*^9, 3.953799096119437*^9}, {3.9543157681805944`*^9, 
   3.9543157917654076`*^9}, {3.9544579595478773`*^9, 3.954457962969571*^9}, {
   3.9544590548090534`*^9, 3.954459076983553*^9}, 3.955439002969201*^9, {
   3.9554392205017333`*^9, 3.955439230030771*^9}},
 CellLabel->
  "In[714]:=",ExpressionUUID->"baef09f4-38e0-4210-a624-831207648110"],

Cell[BoxData[
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"Do", "[", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Abs", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"dinnNNNraveTL16", "[", 
            RowBox[{"[", "oc", "]"}], "]"}], "[", 
           RowBox[{"[", "i", "]"}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}], "]"}], "<", "1."}], ",", 
       RowBox[{"AppendTo", "[", 
        RowBox[{
         RowBox[{"dinnNNNraveTL16truc", "[", 
          RowBox[{"[", "oc", "]"}], "]"}], ",", 
         RowBox[{
          RowBox[{"dinnNNNraveTL16", "[", 
           RowBox[{"[", "oc", "]"}], "]"}], "[", 
          RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", 
        RowBox[{"dinnNNNraveTL16", "[", 
         RowBox[{"[", "oc", "]"}], "]"}], "]"}]}], "}"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"oc", ",", "1", ",", "25"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9537860204243684`*^9, 3.9537860332467413`*^9}, {
  3.953786173739747*^9, 3.953786183501644*^9}, {3.953799101110939*^9, 
  3.953799115041398*^9}, {3.9543157968573008`*^9, 3.954315807559267*^9}, {
  3.954315859971181*^9, 3.95431586701748*^9}, {3.9544579655965242`*^9, 
  3.954457967260859*^9}, {3.954459060702185*^9, 3.954459071383892*^9}, {
  3.9554392343437204`*^9, 3.955439244410349*^9}},
 CellLabel->
  "In[715]:=",ExpressionUUID->"6048eefa-2c84-434c-a67f-8414dc63972f"],

Cell[BoxData[
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"Do", "[", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Abs", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"dinnNNNraveTL18", "[", 
            RowBox[{"[", "oc", "]"}], "]"}], "[", 
           RowBox[{"[", "i", "]"}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}], "]"}], "<", "1."}], ",", 
       RowBox[{"AppendTo", "[", 
        RowBox[{
         RowBox[{"dinnNNNraveTL18truc", "[", 
          RowBox[{"[", "oc", "]"}], "]"}], ",", 
         RowBox[{
          RowBox[{"dinnNNNraveTL18", "[", 
           RowBox[{"[", "oc", "]"}], "]"}], "[", 
          RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", 
        RowBox[{"dinnNNNraveTL18", "[", 
         RowBox[{"[", "oc", "]"}], "]"}], "]"}]}], "}"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"oc", ",", "1", ",", "25"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9537860396894674`*^9, 3.9537860526938076`*^9}, {
   3.9537861873076124`*^9, 3.953786197577304*^9}, {3.953799120169964*^9, 
   3.953799133058117*^9}, {3.954315876256468*^9, 3.954315893801322*^9}, {
   3.9544579696962557`*^9, 3.954457971011822*^9}, 3.9544590665216475`*^9, {
   3.9554392479903374`*^9, 3.9554392577840996`*^9}},
 CellLabel->
  "In[716]:=",ExpressionUUID->"fe1924d2-9b03-429a-9779-62e181f95014"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"n", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"ListPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"dinnNNNraveTL14truc", "[", 
      RowBox[{"[", "n", "]"}], "]"}], ",", 
     RowBox[{"dinnNNNraveTL16truc", "[", 
      RowBox[{"[", "n", "]"}], "]"}], ",", 
     RowBox[{"dinnNNNraveTL18truc", "[", 
      RowBox[{"[", "n", "]"}], "]"}]}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
   RowBox[{"Joined", "\[Rule]", "True"}], ",", 
   RowBox[{"PlotMarkers", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Automatic", ",", " ", "Small"}], "}"}]}], ",", 
   RowBox[{"Frame", "\[Rule]", "True"}], ",", 
   RowBox[{"FrameLabel", "->", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{"\"\<\[Beta]\>\"", ",", "16", ",", "Bold"}], "]"}], ",", 
      RowBox[{"Style", "[", 
       RowBox[{
       "\"\<\!\(\*FractionBox[\(\[PartialD]\\\ f\\\ /\\\ \[PartialD]\\\ \
\[Beta]\), \(f\)]\)\>\"", ",", "24", ",", "Bold"}], "]"}]}], "}"}]}], ",", 
   RowBox[{"FrameStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"Thick", ",", "Thick"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Thick", ",", "Thick"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"PlotLegends", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
     "\"\<L = 14, N = 7\>\"", ",", "\"\<L = 16, N = 8\>\"", ",", 
      "\"\<L = 18, N = 9\>\""}], "}"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{3.9675989884753857`*^9},
 CellLabel->
  "In[727]:=",ExpressionUUID->"7b3cf8d7-22e5-403b-b55a-85f7b00d12e5"],

Cell[BoxData[
 TemplateBox[{
   GraphicsBox[{{}, {{{}, {}, {
        RGBColor[0.368417, 0.506779, 0.709798], 
        PointSize[0.011000000000000001`], 
        AbsoluteThickness[1.6], 
        LineBox[CompressedData["
1:eJxTTMoPSmViYGAQAWIQ/ahKZJ37w3f2UUZfd2jn/N7f9jpwh1zra/snM92s
rp3+sx8sXfXC/u0ni8PFFl/2F9hyXV9c8NT+yJMJm+fd/bw/DQwe2fPVzbya
f+jZ/i1AzYE77tn33dpkFMbydP8CsIYb9g7/Qjms/d/ufwA28JL93tDmjV/C
Xu53ABlne8r+gdvxS7eDX0PN32s/3ejdhBfmT/Y7zAQD+7nL87P4u2/sPwBW
sGF/3M6vns/5z+5vALvvyH7lj+XfxBmm2q8Ay1/Yv8+1b7Ws1zx7AZDxXNf3
3/FZHiQge2T/ia8aMf2H7u5fEHr8revEZfszIO7ff8Xqpzfb9tn7wcaJPNtv
JCX9N+rnbnsI/9V+phXy24NWX7KHqH+3v2AmM4vW6of2ABnVrZE=
         "]]}, {
        RGBColor[0.880722, 0.611041, 0.142051], 
        PointSize[0.011000000000000001`], 
        AbsoluteThickness[1.6], 
        LineBox[CompressedData["
1:eJxTTMoPSmViYGAQA2IQPWMmCLy1j1xu3a8R8XX/DrnW14E7Xtkrt+qFTdj6
ef+1xQW2XNef21+RFRfStP64Hywt99TeT0xncZzv5/0TDn3ViOl/ZP9xy/8p
KxU/7WcAgwf2fJOvn8sOebf/QZXIOveHt+w10zgEtLjf7j8AUn7oqv2fRJZL
t84/278AZPziC/YdjtbPsoLu7+e4DrLwuL2A6QqzfLU7+xeA3bfT/o16/o23
667tdwAZVzXF3jJr8qGavkv7D4AdtG6/4IWGkttTzu1/EAjywcH9mtGffr5/
s33/hTNgsD9tE7+u36xV9gZA279qXNlvyym24veFM/YfwOpv7j/nsEM5qvyS
/Qag6SLr7u+/GVcelfzvuj3E/Y/2s+7LnNI74Ya9DRfIgc/2uwg/jjt24Jr9
EbB/Xu7vZmh2r1K4ZV8C8k7B2/3hk//dTrC/Yw8Axli+OA==
         "]]}, {
        RGBColor[0.560181, 0.691569, 0.194885], 
        PointSize[0.011000000000000001`], 
        AbsoluteThickness[1.6], 
        LineBox[CompressedData["
1:eJxTTMoPSmViYGCQBGIQvUOu9XXgjnf2K+uUkyyyfu3XiOk/9FXjjf0K1uXa
yQJf9s+YCQIv7ZM2vX7wxfTTfiNjEHhu7/OlrKBw/+f938Aantg/3Hh5xrfk
j/snAHXH9D+yV56Yes6o6zXUvAf20/SmPTq84tX+K4sLbLmu37ZPiYzoap72
aj9YOua6/cr3NbGWcU/3P6gSWef+8JL97rhla9pSHu8/cQYM7OUiVbfxxT3c
fwOs/7D99MsNK5fvurH/AMi6Q1vtFVWOJfxRv7SfAeyfPnu1jVN3nKo8uN8B
bMGa/erheYcmecywXwDSvvjA/sm77BwMWtfaOwB5Bban9gsK+S5L5N1i/yEQ
FCIX968ScGKXvH/YXuA62ML9B98cUNn34ai9Adi8O/unLNhSWpV0x/4C2HkP
9h8OPfYvSeWh/Qb3h0AfPN7Pt1kg8Wv8Y3tIeDzb/77/Z07jxtf2cyDhud/H
2jbqFNtT+x/gAHqz/9iaEgMZ/af2AK4n3jg=
         "]]}}, {{
        RGBColor[0.368417, 0.506779, 0.709798], 
        PointSize[0.011000000000000001`], 
        AbsoluteThickness[1.6], 
        GeometricTransformationBox[
         InsetBox[
          FormBox[
           StyleBox[
            GraphicsBox[{
              EdgeForm[None], 
              DiskBox[{0, 0}]}], StripOnInput -> False, 
            GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                PointSize[0.011000000000000001`], 
                RGBColor[0.368417, 0.506779, 0.709798], 
                AbsoluteThickness[1.6]]}], TraditionalForm], {0., 0.}, 
          Automatic, 
          Offset[7]], CompressedData["
1:eJxTTMoPSmVmYGAQAWJGIGYC4kdVIuvcH76zjzL6ukM75/f+tteBO+RaX9s/
melmde30n/1g6aoX9m8/WRwutviyv8CW6/rigqf2R55M2Dzv7uf9aWDwyJ6v
bubV/EPP9m8Bag7ccc++79YmozCWp/sXgDXcsHf4F8ph7f92/wOwgZfs94Y2
b/wS9nK/A8g421P2D9yOX7od/Bpq/l776UbvJrwwf7LfYSYY2M9dnp/F331j
/wGwgg3743Z+9XzOf3Z/A9h9R/Yrfyz/Js4w1X4FWP7C/n2ufatlvebZC4CM
57q+/47P8iAB2SP7T3zViOk/dHf/gtDjb10nLtufAXH//itWP73Zts/eDzZO
5Nl+Iynpv1E/d9tD+K/2M62Q3x60+pI9RP27/QUzmVm0Vj+0BwAjba2T
         "]]}, {
        RGBColor[0.880722, 0.611041, 0.142051], 
        PointSize[0.011000000000000001`], 
        AbsoluteThickness[1.6], 
        GeometricTransformationBox[
         InsetBox[
          FormBox[
           StyleBox[
            GraphicsBox[{
              EdgeForm[None], 
              PolygonBox[{{-1, -1}, {1, -1}, {1, 1}, {-1, 1}}]}], 
            StripOnInput -> False, 
            GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                PointSize[0.011000000000000001`], 
                RGBColor[0.880722, 0.611041, 0.142051], 
                AbsoluteThickness[1.6]]}], TraditionalForm], {0., 0.}, 
          Automatic, 
          Offset[7]], CompressedData["
1:eJxTTMoPSmVmYGAQA2JGIGYC4hkzQeCtfeRy636NiK/7d8i1vg7c8cpeuVUv
bMLWz/uvLS6w5br+3P6KrLiQpvXH/WBpuaf2fmI6i+N8P++fcOirRkz/I/uP
W/5PWan4aT8DGDyw55t8/Vx2yLv9D6pE1rk/vGWvmcYhoMX9dv8BkPJDV+3/
JLJcunX+2f4FIOMXX7DvcLR+lhV0fz/HdZCFx+0FTFeY5avd2b8A7L6d9m/U
82+8XXdtvwPIuKop9pZZkw/V9F3afwDsoHX7BS80lNyecm7/g0CQDw7u14z+
9PP9m+37L5wBg/1pm/h1/WatsjcA2v5V48p+W06xFb8vnLH/AFZ/c/85hx3K
UeWX7DcATRdZd3//zbjyqOR/1+0h7n+0n3Vf5pTeCTfsbbhADny230X4cdyx
A9fsj4D983J/N0Oze5XCLfsSkHcK3u4Pn/zvdoL9HXsA0Di+Og==
         "]]}, {
        RGBColor[0.560181, 0.691569, 0.194885], 
        PointSize[0.011000000000000001`], 
        AbsoluteThickness[1.6], 
        GeometricTransformationBox[
         InsetBox[
          FormBox[
           StyleBox[
            GraphicsBox[{
              EdgeForm[None], 
              PolygonBox[{{0, 1}, {1, 0}, {0, -1}, {-1, 0}}]}], StripOnInput -> 
            False, GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                PointSize[0.011000000000000001`], 
                RGBColor[0.560181, 0.691569, 0.194885], 
                AbsoluteThickness[1.6]]}], TraditionalForm], {0., 0.}, 
          Automatic, 
          Offset[7]], CompressedData["
1:eJxTTMoPSmVmYGCQBGJGIGYC4h1yra8Dd7yzX1mnnGSR9Wu/Rkz/oa8ab+xX
sC7XThb4sn/GTBB4aZ+06fWDL6af9hsZg8Bze58vZQWF+z/v/wbW8MT+4cbL
M74lf9w/Aag7pv+RvfLE1HNGXa+h5j2wn6Y37dHhFa/2X1lcYMt1/bZ9SmRE
V/O0V/vB0jHX7Ve+r4m1jHu6/0GVyDr3h5fsd8ctW9OW8nj/iTNgYC8XqbqN
L+7h/htg/Yftp19uWLl81439B0DWHdpqr6hyLOGP+qX9DGD/9NmrbZy641Tl
wf0OYAvW7FcPzzs0yWOG/QKQ9sUH9k/eZedg0LrW3gHIK7A9tV9QyHdZIu8W
+w+BoBC5uH+VgBO75P3D9gLXwRbuP/jmgMq+D0ftDcDm3dk/ZcGW0qqkO/YX
wM57sP9w6LF/SSoP7Te4PwT64PF+vs0CiV/jH9tDwuPZ/vf9P3MaN762nwMJ
z/0+1rZRp9ie2v8AB9Cb/cfWlBjI6D+1BwC4c946
         "]]}}}, {{}, {}}}, AspectRatio -> 
    NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
    AxesLabel -> {None, None}, AxesOrigin -> {0, 0}, DisplayFunction -> 
    Identity, Frame -> {{True, True}, {True, True}}, FrameLabel -> {{
       FormBox[
        StyleBox[
        "\"\\!\\(\\*FractionBox[\\(\[PartialD]\\\\ f\\\\ /\\\\ \
\[PartialD]\\\\ \[Beta]\\), \\(f\\)]\\)\"", 24, Bold, StripOnInput -> False], 
        TraditionalForm], None}, {
       FormBox[
        StyleBox["\"\[Beta]\"", 16, Bold, StripOnInput -> False], 
        TraditionalForm], None}}, FrameStyle -> {{
       Thickness[Large], 
       Thickness[Large]}, {
       Thickness[Large], 
       Thickness[Large]}}, 
    FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
    GridLines -> {None, None}, GridLinesStyle -> Directive[
      GrayLevel[0.5, 0.4]], ImageSize -> {331.2, Automatic}, 
    Method -> {
     "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
      "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
          Identity[
           Part[#, 1]], 
          Identity[
           Part[#, 2]]}& ), "CopiedValueFunction" -> ({
          Identity[
           Part[#, 1]], 
          Identity[
           Part[#, 2]]}& )}}, 
    PlotRange -> {{-0.9500000000000002, 
     0.9650000000000001}, {-1.79976485027293, 0.8654181602873886}}, 
    PlotRangeClipping -> True, PlotRangePadding -> {{
       Scaled[0.02], 
       Scaled[0.02]}, {
       Scaled[0.05], 
       Scaled[0.05]}}, Ticks -> {Automatic, Automatic}], 
   FormBox[
    FormBox[
     TemplateBox[{
      "\"L = 14, N = 7\"", "\"L = 16, N = 8\"", "\"L = 18, N = 9\""}, 
      "PointLegend", DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 7}, {20, 7}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[], 
                    DiskBox[{0, 0}]}, {DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, ImageSize -> {20, 7}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.032857142857142835`] -> 
                    Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 7}, {20, 7}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[{{-1, -1}, {1, -1}, {1, 1}, {-1, 1}}]}, {
                    DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, ImageSize -> {20, 7}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.032857142857142835`] -> 
                    Baseline)], #2}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 7}, {20, 7}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[{{0, 1}, {1, 0}, {0, -1}, {-1, 0}}]}, {
                    DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, ImageSize -> {20, 7}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.032857142857142835`] -> 
                    Baseline)], #3}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"PointLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.011000000000000001`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.368417, 0.506779, 0.709798]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.011000000000000001`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.880722, 0.611041, 0.142051]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.011000000000000001`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.560181, 0.691569, 0.194885]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}]}],
              "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{
                    EdgeForm[], 
                    DiskBox[{0, 0}]}], ",", 
                    RowBox[{"Offset", "[", "7", "]"}]}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[{{-1, -1}, {1, -1}, {1, 1}, {-1, 1}}]}], ",", 
                    RowBox[{"Offset", "[", "7", "]"}]}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[{{0, 1}, {1, 0}, {0, -1}, {-1, 0}}]}], ",", 
                    RowBox[{"Offset", "[", "7", "]"}]}], "}"}]}], "}"}]}], 
           ",", 
           RowBox[{"Joined", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{"True", ",", "True", ",", "True"}], "}"}]}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{3.967598989029031*^9},
 CellLabel->
  "Out[728]=",ExpressionUUID->"80bc77b3-24d0-4d28-99e9-11f58d4fe36b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"n", "=", "25"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"ListPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"dinnNNNraveTL14truc", "[", 
      RowBox[{"[", "n", "]"}], "]"}], ",", 
     RowBox[{"dinnNNNraveTL16truc", "[", 
      RowBox[{"[", "n", "]"}], "]"}], ",", 
     RowBox[{"dinnNNNraveTL18truc", "[", 
      RowBox[{"[", "n", "]"}], "]"}]}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
   RowBox[{"Joined", "\[Rule]", "True"}], ",", 
   RowBox[{"PlotMarkers", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Automatic", ",", " ", "Small"}], "}"}]}], ",", 
   RowBox[{"Frame", "\[Rule]", "True"}], ",", 
   RowBox[{"FrameLabel", "->", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{"\"\<\[Beta]\>\"", ",", "16", ",", "Bold"}], "]"}], ",", 
      RowBox[{"Style", "[", 
       RowBox[{
       "\"\<\!\(\*FractionBox[\(\[PartialD]\\\ f\\\ /\\\ \[PartialD]\\\ \
\[Beta]\), \(f\)]\)\>\"", ",", "24", ",", "Bold"}], "]"}]}], "}"}]}], ",", 
   RowBox[{"FrameStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"Thick", ",", "Thick"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Thick", ",", "Thick"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"PlotLegends", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
     "\"\<L = 14, N = 7\>\"", ",", "\"\<L = 16, N = 8\>\"", ",", 
      "\"\<L = 18, N = 9\>\""}], "}"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.9551680585751886`*^9, 3.955168058769884*^9}, {
   3.9551689832193394`*^9, 3.9551689857169223`*^9}, {3.9551690557860527`*^9, 
   3.955169062611318*^9}, 3.9675985372479205`*^9, {3.967598929604277*^9, 
   3.9675989304046016`*^9}},
 CellLabel->
  "In[725]:=",ExpressionUUID->"22616b6f-5025-4243-809e-27b7a82c3680"],

Cell[BoxData[
 TemplateBox[{
   GraphicsBox[{{}, {{{}, {}, {
        RGBColor[0.368417, 0.506779, 0.709798], 
        PointSize[0.011000000000000001`], 
        AbsoluteThickness[1.6], 
        LineBox[CompressedData["
1:eJxTTMoPSmViYGAQBmIQ3fI6cIdc63v7yxW6Z1+f/btfI6b/0FeNN/bstZof
/e0+7f8GFnhhf8X2YJvy27f734CUv35qL1amdMrV5sV+ruuLC2y5HtvfYbjw
QMzxyv4//0Hgvv2s79t1LC882W8DVnDLXmrB9fAm0Tv7z4DBFftrtUu0vpff
2C+wzv1hlcg5+8Ab1sJdRj32L8DmH7T/YOh89/qK4/YMYPOX2we6b5zBPr8C
xt/fveai/Kerh+wdgLrXuR/cX6rM9ZSvdZ09UBKo4uz+f9dyEqTaHtgrtII8
eHV/tFAMV9a9C/Y3QNqv395vnmGYO/nZc/sSsPqH++/NeO6hGP4Bqv7pfqMc
E8VHux5C+S/3H137LFal4aM9AKDwpHQ=
         "]]}, {
        RGBColor[0.880722, 0.611041, 0.142051], 
        PointSize[0.011000000000000001`], 
        AbsoluteThickness[1.6], 
        LineBox[CompressedData["
1:eJxTTMoPSmViYGAQA2IQ7fGwSmSd+1v7Y/cVrxhv+7g/DQxe2T94ps331eX9
/jXuIAXP7WttF3jszvm8/4tGTP+hr0/sP54pqfbmf7ffhuv64gLbR/YPfGR2
M9q82R8BlNWIuW9/19+dryrqAVT+lv27pz/4dxs+3F9gCxK4aj97zasit38P
9y8AC1ywf/r3u+7RX5f2c4CUcx23N1m2/2PR9RP7F8wEgZ32qjs+h3YbrLJ3
ALr2YdUUe73tT3TjFp60PyDX+jpwx7r9Ew8v59lYe8B+Asj6/kP79y7cHpRp
ft6+AWzf2f12XAv+/jxxzd4A5HyNK/tV8yyZtfjv2n8I3AE04eb+50XK5/lv
PbPfAPbv/f0Xb34qkc55Y/8AFDwPH+2ftWXqyhVn39hD/PNsP6PajCaVV2/t
j4Cte7lfpibwwNyS9/YlYPve7r/pvoAnNP+1PQCsKMFB
         "]]}, {
        RGBColor[0.560181, 0.691569, 0.194885], 
        PointSize[0.011000000000000001`], 
        AbsoluteThickness[1.6], 
        LineBox[CompressedData["
1:eJxTTMoPSmViYGCQBGIQ/SZwh1zr67f2mxewKtcJfNwf03/oq0bMa/urAcke
yk9+7v+iARJ5Yf+k5gIDh/DH/X0g6f5n9pU7jd+8Y/myHyyt8cT+qmPI63eC
b/eDpQ89tNcOy6reyvZmP8f1xQW2XPftl8Sq+zH9fb6/B6zglv0beavbySsf
7RdZ5/6wSuSafUnpioCihVf2z5gJAhft79dUGutMvLTfggtkwCl7Tlmd26sq
juz3AKpe537Q/tf061JXD2zcvwBo+vXFG+xvbZrrOKG0fD+DKMjAkv0BywzZ
kphP2DsYg8Dm/RwhF4XM9x6C8g/vZ6yunafue9n+whkw2B805XKEqPFNewOw
/OX9RuUGHGs7HtgHgIIn8MZ+DqnpL44wPbEHW1dwd39K+srInCIY/+H+zGqv
aWxvXkHVP9nfnFR0ZvX0V/YmYPOe71/+duUL/X0f7TPSQODV/qqO+mOFXB/t
oeG/f2qk1+e/az7aAwAvCM7S
         "]]}}, {{
        RGBColor[0.368417, 0.506779, 0.709798], 
        PointSize[0.011000000000000001`], 
        AbsoluteThickness[1.6], 
        GeometricTransformationBox[
         InsetBox[
          FormBox[
           StyleBox[
            GraphicsBox[{
              EdgeForm[None], 
              DiskBox[{0, 0}]}], StripOnInput -> False, 
            GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                PointSize[0.011000000000000001`], 
                RGBColor[0.368417, 0.506779, 0.709798], 
                AbsoluteThickness[1.6]]}], TraditionalForm], {0., 0.}, 
          Automatic, 
          Offset[7]], CompressedData["
1:eJxTTMoPSmVmYGAQBmJGIGYC4pbXgTvkWt/bX67QPfv67N/9GjH9h75qvLFn
r9X86G/3af83sMAL+yu2B9uU377d/wak/PVTe7EypVOuNi/2c11fXGDL9dj+
DsOFB2KOV/b/+Q8C9+1nfd+uY3nhyX4bsIJb9lILroc3id7ZfwYMrthfq12i
9b38xn6Bde4Pq0TO2QfesBbuMuqxfwE2/6D9B0Pnu9dXHLdnAJu/3D7QfeMM
9vkVMP7+7jUX5T9dPWTvANS9zv3g/lJlrqd8revsgZJAFWf3/7uWkyDV9sBe
oRXkwav7o4ViuLLuXbC/AdJ+/fZ+8wzD3MnPntuXgNU/3H9vxnMPxfAPUPVP
9xvlmCg+2vUQyn+5/+jaZ7EqDR/tAapkpHY=
         "]]}, {
        RGBColor[0.880722, 0.611041, 0.142051], 
        PointSize[0.011000000000000001`], 
        AbsoluteThickness[1.6], 
        GeometricTransformationBox[
         InsetBox[
          FormBox[
           StyleBox[
            GraphicsBox[{
              EdgeForm[None], 
              PolygonBox[{{-1, -1}, {1, -1}, {1, 1}, {-1, 1}}]}], 
            StripOnInput -> False, 
            GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                PointSize[0.011000000000000001`], 
                RGBColor[0.880722, 0.611041, 0.142051], 
                AbsoluteThickness[1.6]]}], TraditionalForm], {0., 0.}, 
          Automatic, 
          Offset[7]], CompressedData["
1:eJxTTMoPSmVmYGAQA2JGIGYCYo+HVSLr3N/aH7uveMV428f9aWDwyv7BM22+
ry7v969xByl4bl9ru8Bjd87n/V80YvoPfX1i//FMSbU3/7v9NlzXFxfYPrJ/
4COzm9Hmzf4IoKxGzH37u/7ufFVRD6Dyt+zfPf3Bv9vw4f4CW5DAVfvZa14V
uf17uH8BWOCC/dO/33WP/rq0nwOknOu4vcmy/R+Lrp/Yv2AmCOy0V93xObTb
YJW9A9C1D6um2Ottf6Ibt/Ck/QG51teBO9btn3h4Oc/G2gP2E0DW9x/av3fh
9qBM8/P2DWD7zu6341rw9+eJa/YGIOdrXNmvmmfJrMV/1/5D4A6gCTf3Py9S
Ps9/65n9BrB/7++/ePNTiXTOG/sHoOB5+Gj/rC1TV644+8Ye4p9n+xnVZjSp
vHprfwRs3cv9MjWBB+aWvLcvAdv3dv9N9wU8ofmv7QG2CMFD
         "]]}, {
        RGBColor[0.560181, 0.691569, 0.194885], 
        PointSize[0.011000000000000001`], 
        AbsoluteThickness[1.6], 
        GeometricTransformationBox[
         InsetBox[
          FormBox[
           StyleBox[
            GraphicsBox[{
              EdgeForm[None], 
              PolygonBox[{{0, 1}, {1, 0}, {0, -1}, {-1, 0}}]}], StripOnInput -> 
            False, GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                PointSize[0.011000000000000001`], 
                RGBColor[0.560181, 0.691569, 0.194885], 
                AbsoluteThickness[1.6]]}], TraditionalForm], {0., 0.}, 
          Automatic, 
          Offset[7]], CompressedData["
1:eJxTTMoPSmVmYGCQBGJGIGYC4jeBO+RaX7+137yAVblO4OP+mP5DXzViXttf
DUj2UH7yc/8XDZDIC/snNRcYOIQ/7u8DSfc/s6/cafzmHcuX/WBpjSf2Vx1D
Xr8TfLsfLH3oob12WFb1VrY3+zmuLy6w5bpvvyRW3Y/p7/P9PWAFt+zfyFvd
Tl75aL/IOveHVSLX7EtKVwQULbyyf8ZMELhof7+m0lhn4qX9FlwgA07Zc8rq
3F5VcWS/B1D1OveD9r+mX5e6emDj/gVA068v3mB/a9Ncxwml5fsZREEGluwP
WGbIlsR8wt7BGAQ27+cIuShkvvcQlH94P2N17Tx138v2F86Awf6gKZcjRI1v
2huA5S/vNyo34Fjb8cA+ABQ8gTf2c0hNf3GE6Yk92LqCu/tT0ldG5hTB+A/3
Z1Z7TWN78wqq/sn+5qSiM6unv7I3AZv3fP/ytytf6O/7aJ+RBgKv9ld11B8r
5PpoDw3//VMjvT7/XfPRHgA5VM7U
         "]]}}}, {{}, {}}}, AspectRatio -> 
    NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
    AxesLabel -> {None, None}, AxesOrigin -> {0, 0}, DisplayFunction -> 
    Identity, Frame -> {{True, True}, {True, True}}, FrameLabel -> {{
       FormBox[
        StyleBox[
        "\"\\!\\(\\*FractionBox[\\(\[PartialD]\\\\ f\\\\ /\\\\ \
\[PartialD]\\\\ \[Beta]\\), \\(f\\)]\\)\"", 24, Bold, StripOnInput -> False], 
        TraditionalForm], None}, {
       FormBox[
        StyleBox["\"\[Beta]\"", 16, Bold, StripOnInput -> False], 
        TraditionalForm], None}}, FrameStyle -> {{
       Thickness[Large], 
       Thickness[Large]}, {
       Thickness[Large], 
       Thickness[Large]}}, 
    FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
    GridLines -> {None, None}, GridLinesStyle -> Directive[
      GrayLevel[0.5, 0.4]], ImageSize -> {330., Automatic}, 
    Method -> {
     "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
      "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
          Identity[
           Part[#, 1]], 
          Identity[
           Part[#, 2]]}& ), "CopiedValueFunction" -> ({
          Identity[
           Part[#, 1]], 
          Identity[
           Part[#, 2]]}& )}}, 
    PlotRange -> {{-0.935, 0.9849999999999999}, {-1.862773705935571, 
     1.108932408183003}}, PlotRangeClipping -> True, PlotRangePadding -> {{
       Scaled[0.02], 
       Scaled[0.02]}, {
       Scaled[0.05], 
       Scaled[0.05]}}, Ticks -> {Automatic, Automatic}], 
   FormBox[
    FormBox[
     TemplateBox[{
      "\"L = 14, N = 7\"", "\"L = 16, N = 8\"", "\"L = 18, N = 9\""}, 
      "PointLegend", DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 7}, {20, 7}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[], 
                    DiskBox[{0, 0}]}, {DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, ImageSize -> {20, 7}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.032857142857142835`] -> 
                    Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 7}, {20, 7}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[{{-1, -1}, {1, -1}, {1, 1}, {-1, 1}}]}, {
                    DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, ImageSize -> {20, 7}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.032857142857142835`] -> 
                    Baseline)], #2}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 7}, {20, 7}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[{{0, 1}, {1, 0}, {0, -1}, {-1, 0}}]}, {
                    DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, ImageSize -> {20, 7}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.032857142857142835`] -> 
                    Baseline)], #3}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"PointLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.011000000000000001`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.368417, 0.506779, 0.709798]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.011000000000000001`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.880722, 0.611041, 0.142051]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.011000000000000001`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.560181, 0.691569, 0.194885]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}]}],
              "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{
                    EdgeForm[], 
                    DiskBox[{0, 0}]}], ",", 
                    RowBox[{"Offset", "[", "7", "]"}]}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[{{-1, -1}, {1, -1}, {1, 1}, {-1, 1}}]}], ",", 
                    RowBox[{"Offset", "[", "7", "]"}]}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[{{0, 1}, {1, 0}, {0, -1}, {-1, 0}}]}], ",", 
                    RowBox[{"Offset", "[", "7", "]"}]}], "}"}]}], "}"}]}], 
           ",", 
           RowBox[{"Joined", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{"True", ",", "True", ",", "True"}], "}"}]}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{3.9675938027564077`*^9, 3.9675985385700016`*^9, 
  3.967598654398181*^9, 3.9675989315817037`*^9},
 CellLabel->
  "Out[726]=",ExpressionUUID->"5fc405a3-396b-4888-bb82-e05f813f75ce"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "Repeat", " ", "for", " ", "kinetic", " ", "energy", " ", "operator", " ", 
   "and", " ", "single", " ", "site", " ", "spin", " ", "operator"}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.9682876067043395`*^9, 
  3.968287623224476*^9}},ExpressionUUID->"d9c7c7c8-f4d3-4467-8ffc-\
7aa6c42aa6c0"],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 3}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{
  Inherited, 5},ExpressionUUID->"246990bb-2b4b-4b07-8224-763ea84185e4"]
},
WindowSize->{1141.2, 568.8},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"13.0 for Microsoft Windows (64-bit) (February 4, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"20cbec35-e8b9-4138-acc7-0febaf4a59c8"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 709, 16, 48, "Input",ExpressionUUID->"75f7688f-bbf3-41b2-ba6b-cb2e1c9ef85d"],
Cell[1270, 38, 394, 9, 28, "Input",ExpressionUUID->"61803c7c-0d3b-4ab3-8d0b-fa895db922b6"],
Cell[1667, 49, 598, 12, 28, "Input",ExpressionUUID->"1f4e4460-0fbc-4544-945a-a38ca61f32be"],
Cell[2268, 63, 392, 9, 28, "Input",ExpressionUUID->"82294d73-a1cf-4af2-a75a-8e8347d88329"],
Cell[CellGroupData[{
Cell[2685, 76, 1942, 47, 94, "Input",ExpressionUUID->"4f9cc937-5aea-4b62-9701-26612768839b"],
Cell[4630, 125, 19323, 431, 256, "Output",ExpressionUUID->"0b1f722c-1158-4a06-81a1-458fd8e761d4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[23990, 561, 1914, 50, 94, "Input",ExpressionUUID->"4280c082-bb84-4b3a-a634-63e060734c25"],
Cell[25907, 613, 37855, 829, 260, "Output",ExpressionUUID->"374c35ed-a7c9-4224-bd86-c79eca635bf1"]
}, Open  ]],
Cell[63777, 1445, 329, 10, 10, "Text",ExpressionUUID->"59c19329-dee6-4997-b15f-4993c13c6cec"],
Cell[64109, 1457, 1085, 27, 67, "Input",ExpressionUUID->"efa0d0e8-45e2-49da-89c9-9e8c663c8a7b"],
Cell[65197, 1486, 405, 12, 46, "Input",ExpressionUUID->"914227c3-9689-4144-b26f-4a70ebb47a6b"],
Cell[65605, 1500, 9164, 238, 423, "Input",ExpressionUUID->"f776e2d4-9a0b-4bcd-8cd9-832094771e07"],
Cell[CellGroupData[{
Cell[74794, 1742, 1960, 47, 94, "Input",ExpressionUUID->"1aabfcff-839e-486f-bd70-c4a91f063c0f"],
Cell[76757, 1791, 19309, 432, 254, "Output",ExpressionUUID->"cf222895-85a9-40a4-9814-9f49634d6119"]
}, Open  ]],
Cell[96081, 2226, 984, 28, 67, "Input",ExpressionUUID->"1a657fc0-705f-4ef2-8f06-fc1bde745941"],
Cell[97068, 2256, 1536, 37, 48, "Input",ExpressionUUID->"875e7a18-0044-43de-bce6-57310746973e"],
Cell[98607, 2295, 1480, 36, 48, "Input",ExpressionUUID->"ea65bb78-6d6c-4cd9-9a01-5b3690fc3738"],
Cell[100090, 2333, 1413, 35, 48, "Input",ExpressionUUID->"9bd8f83b-242f-4747-9ed0-50e33f49008e"],
Cell[101506, 2370, 1998, 56, 105, "Input",ExpressionUUID->"6f60b538-baae-4f35-8625-072fd741f8aa"],
Cell[CellGroupData[{
Cell[103529, 2430, 14676, 382, 766, "Input",ExpressionUUID->"cc14232b-e7a0-448e-9723-f79ee02fadcf"],
Cell[118208, 2814, 17549, 405, 241, "Output",ExpressionUUID->"4ab738dd-e6e9-4145-9821-5f53721a22b0"],
Cell[135760, 3221, 17651, 407, 240, "Output",ExpressionUUID->"30e11f9f-fce9-48d6-aa64-24b1016c5c62"],
Cell[153414, 3630, 17598, 407, 237, "Output",ExpressionUUID->"ba2d6f2f-123e-4dbb-83b5-3f2e2dd6e7f8"],
Cell[171015, 4039, 17649, 407, 237, "Output",ExpressionUUID->"15041b2b-9239-4a50-9d12-a244f87ac500"],
Cell[188667, 4448, 17645, 407, 237, "Output",ExpressionUUID->"08344112-59d0-4e3e-ba65-d1309117fe38"]
}, Open  ]],
Cell[206327, 4858, 329, 10, 10, "Text",ExpressionUUID->"ef91fde0-7e2a-4c15-b7f6-e05571cf6014"],
Cell[206659, 4870, 451, 9, 28, "Input",ExpressionUUID->"1af3b796-0d83-4f22-ac4e-c2f04b5b1926"],
Cell[207113, 4881, 289, 8, 28, "Input",ExpressionUUID->"6fcd1feb-016d-4b6e-bf85-6839943d80ca"],
Cell[207405, 4891, 357, 9, 28, "Input",ExpressionUUID->"4f68757f-b70a-4120-b931-899a5c6f9334"],
Cell[207765, 4902, 509, 11, 28, "Input",ExpressionUUID->"129c3c8b-c9d7-4f0c-a124-5a8e57885c32"],
Cell[208277, 4915, 498, 13, 67, "Input",ExpressionUUID->"46d2cc54-02a3-486b-9781-8112e30bcf3d"],
Cell[208778, 4930, 4953, 126, 117, "Input",ExpressionUUID->"40672f24-a52e-4592-9f3f-cb6bfa28d435"],
Cell[213734, 5058, 2786, 74, 181, "Input",ExpressionUUID->"92e4d216-970e-44ca-b996-bcd4e7850c96"],
Cell[216523, 5134, 2738, 74, 181, "Input",ExpressionUUID->"ef2ac05e-1db8-44fc-b297-40a9d7b88373"],
Cell[219264, 5210, 2767, 74, 181, "Input",ExpressionUUID->"9fadc731-ef86-462c-8c77-d30d225a1dc5"],
Cell[CellGroupData[{
Cell[222056, 5288, 2004, 50, 86, "Input",ExpressionUUID->"1ed0c30d-e612-41b0-9b5b-c9995d5cf60e"],
Cell[224063, 5340, 36436, 810, 262, "Output",ExpressionUUID->"a040171a-c47f-4139-b813-16151098c2dd"]
}, Open  ]],
Cell[260514, 6153, 772, 23, 67, "Input",ExpressionUUID->"af999bf8-b46e-41da-97d0-f547f73eac2b"],
Cell[261289, 6178, 9094, 238, 423, "Input",ExpressionUUID->"a7c960a2-aabc-4856-847f-cf9b95df0232"],
Cell[270386, 6418, 1026, 29, 67, "Input",ExpressionUUID->"716c279d-7276-42d4-8941-e1a670de955a"],
Cell[271415, 6449, 1599, 38, 48, "Input",ExpressionUUID->"baef09f4-38e0-4210-a624-831207648110"],
Cell[273017, 6489, 1515, 37, 48, "Input",ExpressionUUID->"6048eefa-2c84-434c-a67f-8414dc63972f"],
Cell[274535, 6528, 1451, 36, 48, "Input",ExpressionUUID->"fe1924d2-9b03-429a-9779-62e181f95014"],
Cell[CellGroupData[{
Cell[276011, 6568, 1597, 42, 121, "Input",ExpressionUUID->"7b3cf8d7-22e5-403b-b55a-85f7b00d12e5"],
Cell[277611, 6612, 17219, 390, 220, "Output",ExpressionUUID->"80bc77b3-24d0-4d28-99e9-11f58d4fe36b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[294867, 7007, 1804, 45, 121, "Input",ExpressionUUID->"22616b6f-5025-4243-809e-27b7a82c3680"],
Cell[296674, 7054, 17203, 390, 217, "Output",ExpressionUUID->"5fc405a3-396b-4888-bb82-e05f813f75ce"]
}, Open  ]],
Cell[313892, 7447, 347, 8, 28, "Input",ExpressionUUID->"d9c7c7c8-f4d3-4467-8ffc-7aa6c42aa6c0"],
Cell[314242, 7457, 329, 10, 10, "Text",ExpressionUUID->"246990bb-2b4b-4b07-8224-763ea84185e4"]
}
]
*)


